Tropical regions of near mass-shell pentabox

Coulomb branch amplitudes of maximally supersymmetric Yang-Mills theory display infrared properties different from their conformal counterparts. While the four-leg amplitude is known to very high perturbative orders, amplitudes of higher multiplicity fall into an uncharted territory starting already from two loops. The reason for this is that they are not easily amenable to traditional techniques like canonical differential equations due to the uncontrolled swelling of solutions to integration-by-parts identities. In this paper, we break the barrier for the five-leg amplitude using a technique based on the analysis of Newton polytopes corresponding to Feynman/Schwinger integrands and their tropical geometry. Specifically, we analytically evaluate the near mass-shell limit of the off-shell pentabox in terms of Goncharov polylogarithms.

==> anc/coeffLog1m.m <==
(-2*Pi^2*G[0, s12])/3 - (3*G[0, s12]^2)/2 + (8*I)*Pi*G[0, s12]^2 + 
 (11*G[0, s12]^3)/12 - (2*Pi^2*G[0, s23])/3 - (11*G[0, s12]^2*G[0, s23])/4 - 
 (3*G[0, s23]^2)/2 + (16*I)*Pi*G[0, s23]^2 - (Pi^2*G[0, s23]^2)/6 - 
 (9*G[0, s12]*G[0, s23]^2)/8 - G[0, s23]^3/8 - (Pi^2*G[0, s34])/3 - 
 (G[0, s12]^2*G[0, s34])/2 - (5*G[0, s23]^2*G[0, s34])/8 + 
 (I/4)*Pi*G[0, s23]^2*G[0, s34] + (G[0, s12]*G[0, s23]^2*G[0, s34])/2 + 
 (G[0, s23]^3*G[0, s34])/12 - (3*G[0, s34]^2)/2 - ((21*I)/4)*Pi*G[0, s34]^2 + 
 (9*Pi^2*G[0, s34]^2)/4 - (11*G[0, s12]*G[0, s34]^2)/8 + 
 (I/2)*Pi*G[0, s12]*G[0, s34]^2 + (G[0, s12]^2*G[0, s34]^2)/8 + 
 ((3*I)/4)*Pi*G[0, s23]*G[0, s34]^2 - (G[0, s23]^2*G[0, s34]^2)/2 - 
 G[0, s34]^3/24 - ((7*I)/3)*Pi*G[0, s34]^3 + (3*G[0, s12]*G[0, s34]^3)/4 + 
 (7*G[0, s23]*G[0, s34]^3)/12 - G[0, s34]^4/6 + (Pi^2*G[0, s45])/3 + 
 (51*G[0, s12]^2*G[0, s45])/4 - 2*G[0, s12]*G[0, s23]*G[0, s45] + 
 (99*G[0, s23]^2*G[0, s45])/8 + (G[0, s23]^3*G[0, s45])/12 - 
 3*G[0, s12]*G[0, s34]*G[0, s45] - 2*G[0, s23]*G[0, s34]*G[0, s45] - 
 (G[0, s23]^2*G[0, s34]*G[0, s45])/4 - (19*G[0, s34]^2*G[0, s45])/4 - 
 I*Pi*G[0, s34]^2*G[0, s45] - (G[0, s34]^3*G[0, s45])/2 + 
 (2*I)*Pi*G[0, s45]^2 + (7*Pi^2*G[0, s45]^2)/6 + 
 (3*G[0, s12]*G[0, s45]^2)/8 - (31*G[0, s23]*G[0, s45]^2)/8 - 
 (G[0, s23]^2*G[0, s45]^2)/4 - (9*G[0, s34]*G[0, s45]^2)/8 + 
 ((5*I)/4)*Pi*G[0, s34]*G[0, s45]^2 + (G[0, s12]*G[0, s34]*G[0, s45]^2)/2 + 
 (G[0, s23]*G[0, s34]*G[0, s45]^2)/4 + (G[0, s34]^2*G[0, s45]^2)/4 + 
 (43*G[0, s45]^3)/24 + (G[0, s23]*G[0, s45]^3)/4 - 
 (G[0, s34]*G[0, s45]^3)/4 - (Pi^2*G[0, s51])/3 - (G[0, s23]^2*G[0, s51])/4 - 
 (I/4)*Pi*G[0, s23]^2*G[0, s51] - (G[0, s12]*G[0, s23]^2*G[0, s51])/2 - 
 (G[0, s23]^3*G[0, s51])/12 + G[0, s12]*G[0, s34]*G[0, s51] - 
 (G[0, s12]^2*G[0, s34]*G[0, s51])/4 + G[0, s23]*G[0, s34]*G[0, s51] + 
 (G[0, s23]^2*G[0, s34]*G[0, s51])/4 + 3*G[0, s34]^2*G[0, s51] + 
 ((5*I)/2)*Pi*G[0, s34]^2*G[0, s51] - (3*G[0, s12]*G[0, s34]^2*G[0, s51])/4 - 
 (G[0, s23]*G[0, s34]^2*G[0, s51])/4 - (7*G[0, s34]^3*G[0, s51])/6 - 
 2*G[0, s12]*G[0, s45]*G[0, s51] - 3*G[0, s23]*G[0, s45]*G[0, s51] + 
 (G[0, s23]^2*G[0, s45]*G[0, s51])/4 - (G[0, s45]^2*G[0, s51])/4 + 
 ((3*I)/4)*Pi*G[0, s45]^2*G[0, s51] - (G[0, s12]*G[0, s45]^2*G[0, s51])/2 - 
 (G[0, s23]*G[0, s45]^2*G[0, s51])/4 - (3*G[0, s34]*G[0, s45]^2*G[0, s51])/
  4 - (G[0, s45]^3*G[0, s51])/12 - ((37*I)/4)*Pi*G[0, s51]^2 + 
 (9*Pi^2*G[0, s51]^2)/4 - (21*G[0, s12]*G[0, s51]^2)/8 + 
 (I/2)*Pi*G[0, s12]*G[0, s51]^2 + (G[0, s12]^2*G[0, s51]^2)/8 - 
 G[0, s23]*G[0, s51]^2 + ((3*I)/4)*Pi*G[0, s23]*G[0, s51]^2 + 
 (G[0, s23]^2*G[0, s51]^2)/4 + (G[0, s34]*G[0, s51]^2)/8 - 
 I*Pi*G[0, s34]*G[0, s51]^2 + (3*G[0, s12]*G[0, s34]*G[0, s51]^2)/4 + 
 (5*G[0, s23]*G[0, s34]*G[0, s51]^2)/4 - (5*G[0, s34]^2*G[0, s51]^2)/8 - 
 (3*G[0, s45]*G[0, s51]^2)/2 - I*Pi*G[0, s45]*G[0, s51]^2 + 
 (G[0, s34]*G[0, s45]*G[0, s51]^2)/2 + G[0, s45]^2*G[0, s51]^2 - 
 G[0, s51]^3/2 + ((5*I)/6)*Pi*G[0, s51]^3 - (3*G[0, s12]*G[0, s51]^3)/4 - 
 (7*G[0, s23]*G[0, s51]^3)/12 + (7*G[0, s34]*G[0, s51]^3)/12 - 
 (G[0, s45]*G[0, s51]^3)/3 + (11*G[0, s51]^4)/24 - 
 2*G[0, s12]*G[0, s34]*G[s34, s12] - G[0, s34]^2*G[s34, s12] - 
 I*Pi*G[0, s34]^2*G[s34, s12] + (G[0, s12]*G[0, s34]^2*G[s34, s12])/2 - 
 (3*G[0, s34]^3*G[s34, s12])/2 + 2*G[0, s12]*G[0, s51]*G[s34, s12] + 
 G[0, s34]^2*G[0, s51]*G[s34, s12] - 3*G[0, s51]^2*G[s34, s12] - 
 I*Pi*G[0, s51]^2*G[s34, s12] + (G[0, s12]*G[0, s51]^2*G[s34, s12])/2 - 
 (3*G[0, s34]*G[0, s51]^2*G[s34, s12])/2 + G[0, s51]^3*G[s34, s12] + 
 I*Pi*G[s34, s12]^2 - Pi^2*G[s34, s12]^2 - G[0, s12]*G[s34, s12]^2 - 
 (I/2)*Pi*G[0, s12]*G[s34, s12]^2 + I*Pi*G[0, s34]*G[s34, s12]^2 + 
 G[0, s12]*G[0, s34]*G[s34, s12]^2 - (5*G[0, s34]^2*G[s34, s12]^2)/4 + 
 G[0, s45]*G[s34, s12]^2 - (I/2)*Pi*G[0, s51]*G[s34, s12]^2 - 
 G[0, s12]*G[0, s51]*G[s34, s12]^2 + (3*G[0, s34]*G[0, s51]*G[s34, s12]^2)/
  2 - (G[0, s51]^2*G[s34, s12]^2)/4 + (I/3)*Pi*G[s34, s12]^3 + 
 (G[0, s12]*G[s34, s12]^3)/2 - (5*G[0, s34]*G[s34, s12]^3)/6 + 
 (G[0, s51]*G[s34, s12]^3)/3 - G[s34, s12]^4/4 + 
 (2*I)*Pi*G[0, s34]*G[-s45, s34] + 2*G[0, s34]*G[0, s45]*G[-s45, s34] - 
 2*G[0, s45]^2*G[-s45, s34] - (3*G[0, s12]*G[s45, s12])/2 - 
 (4*I)*Pi*G[0, s12]*G[s45, s12] - (G[0, s12]^2*G[s45, s12])/2 - 
 3*G[0, s12]*G[0, s34]*G[s45, s12] - 13*G[0, s12]*G[0, s45]*G[s45, s12] + 
 (G[0, s45]^2*G[s45, s12])/2 + 2*G[0, s12]*G[0, s51]*G[s45, s12] + 
 (3*G[s45, s12]^2)/4 + 2*G[0, s12]*G[s45, s12]^2 + 
 (3*G[0, s34]*G[s45, s12]^2)/2 - 2*G[0, s45]*G[s45, s12]^2 - 
 G[0, s51]*G[s45, s12]^2 - (7*G[s45, s12]^3)/6 - 
 (3*G[0, s23]*G[s45, s23])/2 - (12*I)*Pi*G[0, s23]*G[s45, s23] - 
 (G[0, s23]^2*G[s45, s23])/2 + 2*G[0, s23]*G[0, s34]*G[s45, s23] - 
 11*G[0, s23]*G[0, s45]*G[s45, s23] + (5*G[0, s45]^2*G[s45, s23])/2 - 
 3*G[0, s23]*G[0, s51]*G[s45, s23] + (3*G[s45, s23]^2)/4 + 
 2*G[0, s23]*G[s45, s23]^2 - G[0, s34]*G[s45, s23]^2 - 
 2*G[0, s45]*G[s45, s23]^2 + (3*G[0, s51]*G[s45, s23]^2)/2 - 
 (7*G[s45, s23]^3)/6 + 2*G[0, s12]*G[0, s23]*G[-s23 + s45, s12] - 
 2*G[0, s23]^2*G[-s23 + s45, s12] + 2*G[0, s12]*G[s45, s23]*
  G[-s23 + s45, s12] - 2*G[0, s23]*G[s45, s23]*G[-s23 + s45, s12] - 
 (4*I)*Pi*G[0, s12]*G[s34 + s45, s12] - 2*G[0, s34]^2*G[s34 + s45, s12] - 
 2*G[0, s45]^2*G[s34 + s45, s12] + (2*I)*Pi*G[0, s34]^2*G[s34 - s51, s12] - 
 G[0, s12]*G[0, s34]^2*G[s34 - s51, s12] + G[0, s12]*G[0, s34]*G[0, s51]*
  G[s34 - s51, s12] + (2*I)*Pi*G[0, s51]^2*G[s34 - s51, s12] - 
 G[0, s12]*G[0, s51]^2*G[s34 - s51, s12] + G[0, s51]^3*G[s34 - s51, s12] - 
 (Pi^2*G[s34, s12]*G[s34 - s51, s12])/6 + I*Pi*G[0, s12]*G[s34, s12]*
  G[s34 - s51, s12] - I*Pi*G[0, s34]*G[s34, s12]*G[s34 - s51, s12] - 
 2*G[0, s12]*G[0, s34]*G[s34, s12]*G[s34 - s51, s12] + 
 G[0, s34]^2*G[s34, s12]*G[s34 - s51, s12] + 
 2*G[0, s12]*G[0, s51]*G[s34, s12]*G[s34 - s51, s12] - 
 G[0, s34]*G[0, s51]*G[s34, s12]*G[s34 - s51, s12] - 
 G[0, s51]^2*G[s34, s12]*G[s34 - s51, s12] - 
 (I/2)*Pi*G[s34, s12]^2*G[s34 - s51, s12] - G[0, s12]*G[s34, s12]^2*
  G[s34 - s51, s12] + (3*G[0, s34]*G[s34, s12]^2*G[s34 - s51, s12])/2 - 
 (G[0, s51]*G[s34, s12]^2*G[s34 - s51, s12])/2 + 
 (G[s34, s12]^3*G[s34 - s51, s12])/2 + (Pi^2*G[s34 - s51, s12]^2)/12 + 
 (G[0, s12]*G[0, s34]*G[s34 - s51, s12]^2)/2 - 
 (G[0, s12]*G[0, s51]*G[s34 - s51, s12]^2)/2 + 
 (G[0, s51]^2*G[s34 - s51, s12]^2)/2 + 
 (G[0, s12]*G[s34, s12]*G[s34 - s51, s12]^2)/2 - 
 (G[0, s34]*G[s34, s12]*G[s34 - s51, s12]^2)/2 - 
 (G[s34, s12]^2*G[s34 - s51, s12]^2)/4 - (2*I)*Pi*G[0, s45]*G[-s51, s45] - 
 2*G[0, s51]^2*G[-s51, s45] + G[0, s34]^2*G[s51, s23] + 
 ((3*I)/2)*Pi*G[0, s45]^2*G[s51, s23] - G[0, s45]^2*G[0, s51]*G[s51, s23] + 
 5*G[0, s51]^2*G[s51, s23] + ((3*I)/2)*Pi*G[0, s51]^2*G[s51, s23] + 
 G[0, s45]*G[0, s51]^2*G[s51, s23] + I*Pi*G[s51, s23]^2 + 
 (7*Pi^2*G[s51, s23]^2)/12 + (G[0, s34]^2*G[s51, s23]^2)/4 - 
 I*Pi*G[0, s45]*G[s51, s23]^2 - (G[0, s45]^2*G[s51, s23]^2)/4 + 
 I*Pi*G[0, s51]*G[s51, s23]^2 + (G[0, s45]*G[0, s51]*G[s51, s23]^2)/2 - 
 G[s51, s23]^3/3 + (I/2)*Pi*G[s51, s23]^3 + (G[0, s45]*G[s51, s23]^3)/3 - 
 (G[0, s51]*G[s51, s23]^3)/3 - G[s51, s23]^4/8 + 
 ((17*I)/4)*Pi*G[0, s34]*G[s51, s34] - (11*Pi^2*G[0, s34]*G[s51, s34])/4 + 
 (3*G[0, s12]*G[0, s34]*G[s51, s34])/4 - (G[0, s23]^2*G[0, s34]*G[s51, s34])/
  4 - G[0, s34]^2*G[s51, s34] + ((15*I)/4)*Pi*G[0, s34]^2*G[s51, s34] - 
 G[0, s12]*G[0, s34]^2*G[s51, s34] - (3*G[0, s23]*G[0, s34]^2*G[s51, s34])/
  4 - (5*G[0, s34]^3*G[s51, s34])/6 + (G[0, s34]^2*G[0, s45]*G[s51, s34])/2 - 
 (G[0, s34]*G[0, s45]^2*G[s51, s34])/4 + (G[0, s23]^2*G[0, s51]*G[s51, s34])/
  4 - 6*G[0, s34]*G[0, s51]*G[s51, s34] - (2*I)*Pi*G[0, s34]*G[0, s51]*
  G[s51, s34] + (5*G[0, s12]*G[0, s34]*G[0, s51]*G[s51, s34])/2 + 
 G[0, s23]*G[0, s34]*G[0, s51]*G[s51, s34] + 4*G[0, s34]^2*G[0, s51]*
  G[s51, s34] - (G[0, s34]*G[0, s45]*G[0, s51]*G[s51, s34])/2 + 
 (G[0, s45]^2*G[0, s51]*G[s51, s34])/4 - (3*G[0, s51]^2*G[s51, s34])/4 + 
 ((11*I)/4)*Pi*G[0, s51]^2*G[s51, s34] - 
 (3*G[0, s12]*G[0, s51]^2*G[s51, s34])/2 - 
 (G[0, s23]*G[0, s51]^2*G[s51, s34])/4 - 
 (5*G[0, s34]*G[0, s51]^2*G[s51, s34])/2 + (7*G[0, s51]^3*G[s51, s34])/3 + 
 (2*I)*Pi*G[0, s34]*G[s34, s12]*G[s51, s34] - G[0, s12]*G[0, s34]*G[s34, s12]*
  G[s51, s34] + G[0, s34]*G[0, s51]*G[s34, s12]*G[s51, s34] - 
 (I/2)*Pi*G[s34, s12]^2*G[s51, s34] - (3*I)*Pi*G[0, s34]*G[s34 - s51, s12]*
  G[s51, s34] + G[0, s34]^2*G[s34 - s51, s12]*G[s51, s34] - 
 2*G[0, s34]*G[0, s51]*G[s34 - s51, s12]*G[s51, s34] + 
 G[0, s51]^2*G[s34 - s51, s12]*G[s51, s34] + 
 G[0, s34]*G[s34, s12]*G[s34 - s51, s12]*G[s51, s34] - 
 G[0, s51]*G[s34, s12]*G[s34 - s51, s12]*G[s51, s34] - 
 (G[0, s34]*G[s34 - s51, s12]^2*G[s51, s34])/2 + 
 (G[0, s51]*G[s34 - s51, s12]^2*G[s51, s34])/2 - 
 2*G[0, s34]*G[s51, s23]*G[s51, s34] - (G[0, s51]*G[s51, s23]^2*G[s51, s34])/
  2 - (Pi^2*G[s51, s34]^2)/3 + G[0, s34]*G[s51, s34]^2 - 
 (I/4)*Pi*G[0, s34]*G[s51, s34]^2 + (G[0, s12]*G[0, s34]*G[s51, s34]^2)/2 + 
 (G[0, s23]*G[0, s34]*G[s51, s34]^2)/4 + (17*G[0, s34]^2*G[s51, s34]^2)/8 - 
 (G[0, s34]*G[0, s45]*G[s51, s34]^2)/4 + (7*G[0, s51]*G[s51, s34]^2)/4 + 
 (I/4)*Pi*G[0, s51]*G[s51, s34]^2 - (G[0, s12]*G[0, s51]*G[s51, s34]^2)/2 - 
 (G[0, s23]*G[0, s51]*G[s51, s34]^2)/4 - 
 (17*G[0, s34]*G[0, s51]*G[s51, s34]^2)/4 + 
 (G[0, s45]*G[0, s51]*G[s51, s34]^2)/4 + (13*G[0, s51]^2*G[s51, s34]^2)/8 + 
 (I/2)*Pi*G[s34, s12]*G[s51, s34]^2 + (G[0, s12]*G[s34, s12]*G[s51, s34]^2)/
  2 + G[0, s34]*G[s34, s12]*G[s51, s34]^2 - 
 (3*G[0, s51]*G[s34, s12]*G[s51, s34]^2)/2 - (I/2)*Pi*G[s34 - s51, s12]*
  G[s51, s34]^2 - (3*G[0, s34]*G[s34 - s51, s12]*G[s51, s34]^2)/2 + 
 (3*G[0, s51]*G[s34 - s51, s12]*G[s51, s34]^2)/2 - 
 (G[s34, s12]*G[s34 - s51, s12]*G[s51, s34]^2)/2 + 
 (G[s34 - s51, s12]^2*G[s51, s34]^2)/4 - ((3*I)/4)*Pi*G[s51, s34]^3 - 
 (5*G[0, s34]*G[s51, s34]^3)/3 + (5*G[0, s51]*G[s51, s34]^3)/3 - 
 (G[s34, s12]*G[s51, s34]^3)/2 + (G[s34 - s51, s12]*G[s51, s34]^3)/2 + 
 (3*G[s51, s34]^4)/8 - I*Pi*G[0, s34]^2*G[-s34 + s51, s23] - 
 (G[0, s34]^3*G[-s34 + s51, s23])/2 + G[0, s34]^2*G[0, s51]*
  G[-s34 + s51, s23] - I*Pi*G[0, s51]^2*G[-s34 + s51, s23] - 
 (5*G[0, s34]*G[0, s51]^2*G[-s34 + s51, s23])/2 + 
 G[0, s51]^3*G[-s34 + s51, s23] + 
 (G[0, s34]^2*G[s51, s34]*G[-s34 + s51, s23])/2 - 
 G[0, s34]*G[0, s51]*G[s51, s34]*G[-s34 + s51, s23] + 
 (G[0, s51]^2*G[s51, s34]*G[-s34 + s51, s23])/2 - 
 2*G[0, s45]^2*G[s45 + s51, s23] - 2*G[0, s51]^2*G[s45 + s51, s23] + 
 3*G[0, 0, s12] - (16*I)*Pi*G[0, 0, s12] - 8*G[0, s12]*G[0, 0, s12] + 
 (19*G[0, s23]*G[0, 0, s12])/2 + 3*G[0, s34]*G[0, 0, s12] - 
 (55*G[0, s45]*G[0, 0, s12])/2 - 3*G[0, s51]*G[0, 0, s12] + 
 (G[0, s34]*G[0, s51]*G[0, 0, s12])/2 - 6*G[s45, s12]*G[0, 0, s12] + 
 3*G[0, 0, s23] - (32*I)*Pi*G[0, 0, s23] + (Pi^2*G[0, 0, s23])/3 + 
 (25*G[0, s12]*G[0, 0, s23])/4 - 6*G[0, s23]*G[0, 0, s23] - 
 (7*G[0, s34]*G[0, 0, s23])/4 - (I/2)*Pi*G[0, s34]*G[0, 0, s23] - 
 G[0, s12]*G[0, s34]*G[0, 0, s23] + (5*G[0, s34]^2*G[0, 0, s23])/4 - 
 (107*G[0, s45]*G[0, 0, s23])/4 + (G[0, s34]*G[0, s45]*G[0, 0, s23])/2 + 
 (G[0, s45]^2*G[0, 0, s23])/2 + (5*G[0, s51]*G[0, 0, s23])/2 + 
 (I/2)*Pi*G[0, s51]*G[0, 0, s23] + G[0, s12]*G[0, s51]*G[0, 0, s23] - 
 (G[0, s34]*G[0, s51]*G[0, 0, s23])/2 - (G[0, s45]*G[0, s51]*G[0, 0, s23])/
  2 - (G[0, s51]^2*G[0, 0, s23])/4 - 6*G[s45, s23]*G[0, 0, s23] + 
 4*G[-s23 + s45, s12]*G[0, 0, s23] + (G[0, s34]*G[s51, s34]*G[0, 0, s23])/2 - 
 (G[0, s51]*G[s51, s34]*G[0, 0, s23])/2 + 3*G[0, 0, s34] + 
 ((21*I)/2)*Pi*G[0, 0, s34] - (9*Pi^2*G[0, 0, s34])/2 - 
 (G[0, s12]*G[0, 0, s34])/4 - I*Pi*G[0, s12]*G[0, 0, s34] - 
 5*G[0, s23]*G[0, 0, s34] - ((3*I)/2)*Pi*G[0, s23]*G[0, 0, s34] - 
 (G[0, s34]*G[0, 0, s34])/2 + (4*I)*Pi*G[0, s34]*G[0, 0, s34] - 
 (3*G[0, s12]*G[0, s34]*G[0, 0, s34])/2 - 
 (3*G[0, s23]*G[0, s34]*G[0, 0, s34])/2 + G[0, s34]^2*G[0, 0, s34] + 
 (23*G[0, s45]*G[0, 0, s34])/2 + (2*I)*Pi*G[0, s45]*G[0, 0, s34] + 
 (3*G[0, s34]*G[0, s45]*G[0, 0, s34])/2 - G[0, s45]^2*G[0, 0, s34] - 
 5*G[0, s51]*G[0, 0, s34] - (5*I)*Pi*G[0, s51]*G[0, 0, s34] + 
 (3*G[0, s12]*G[0, s51]*G[0, 0, s34])/2 + (G[0, s23]*G[0, s51]*G[0, 0, s34])/
  2 + (G[0, s34]*G[0, s51]*G[0, 0, s34])/2 + 4*G[0, s51]^2*G[0, 0, s34] + 
 2*G[s34, s12]*G[0, 0, s34] + (2*I)*Pi*G[s34, s12]*G[0, 0, s34] - 
 G[0, s12]*G[s34, s12]*G[0, 0, s34] + 3*G[0, s34]*G[s34, s12]*G[0, 0, s34] - 
 2*G[0, s51]*G[s34, s12]*G[0, 0, s34] + 4*G[s34 + s45, s12]*G[0, 0, s34] - 
 (4*I)*Pi*G[s34 - s51, s12]*G[0, 0, s34] + G[0, s12]*G[s34 - s51, s12]*
  G[0, 0, s34] + G[0, s34]*G[s34 - s51, s12]*G[0, 0, s34] + 
 G[s34, s12]*G[s34 - s51, s12]*G[0, 0, s34] - 
 (G[s34 - s51, s12]^2*G[0, 0, s34])/2 - 2*G[s51, s23]*G[0, 0, s34] - 
 (G[s51, s23]^2*G[0, 0, s34])/2 + (11*G[s51, s34]*G[0, 0, s34])/4 - 
 (4*I)*Pi*G[s51, s34]*G[0, 0, s34] + G[0, s34]*G[s51, s34]*G[0, 0, s34] - 
 G[0, s51]*G[s51, s34]*G[0, 0, s34] - (G[s51, s34]^2*G[0, 0, s34])/2 + 
 (2*I)*Pi*G[-s34 + s51, s23]*G[0, 0, s34] + G[0, s34]*G[-s34 + s51, s23]*
  G[0, 0, s34] - 2*G[0, s51]*G[-s34 + s51, s23]*G[0, 0, s34] - 
 (G[0, 0, s12]*G[0, 0, s34])/2 - (G[0, 0, s23]*G[0, 0, s34])/2 - 
 G[0, 0, s34]^2 - (4*I)*Pi*G[0, 0, s45] - (7*Pi^2*G[0, 0, s45])/3 - 
 (19*G[0, s12]*G[0, 0, s45])/4 + (15*G[0, s23]*G[0, 0, s45])/4 + 
 (25*G[0, s34]*G[0, 0, s45])/4 - ((5*I)/2)*Pi*G[0, s34]*G[0, 0, s45] - 
 G[0, s12]*G[0, s34]*G[0, 0, s45] - (G[0, s23]*G[0, s34]*G[0, 0, s45])/2 - 
 (3*G[0, s34]^2*G[0, 0, s45])/4 + 2*G[0, s45]*G[0, 0, s45] - 
 (2*I)*Pi*G[0, s45]*G[0, 0, s45] - (G[0, s23]*G[0, s45]*G[0, 0, s45])/2 + 
 G[0, s34]*G[0, s45]*G[0, 0, s45] + (9*G[0, s51]*G[0, 0, s45])/2 - 
 ((3*I)/2)*Pi*G[0, s51]*G[0, 0, s45] + G[0, s12]*G[0, s51]*G[0, 0, s45] + 
 (G[0, s23]*G[0, s51]*G[0, 0, s45])/2 + (3*G[0, s34]*G[0, s51]*G[0, 0, s45])/
  2 + G[0, s45]*G[0, s51]*G[0, 0, s45] - (9*G[0, s51]^2*G[0, 0, s45])/4 + 
 4*G[-s45, s34]*G[0, 0, s45] - G[s45, s12]*G[0, 0, s45] - 
 5*G[s45, s23]*G[0, 0, s45] + 4*G[s34 + s45, s12]*G[0, 0, s45] + 
 2*G[-s51, s45]*G[0, 0, s45] - (3*I)*Pi*G[s51, s23]*G[0, 0, s45] + 
 G[0, s45]*G[s51, s23]*G[0, 0, s45] + 2*G[0, s51]*G[s51, s23]*G[0, 0, s45] + 
 (G[0, s34]*G[s51, s34]*G[0, 0, s45])/2 - 
 (G[0, s51]*G[s51, s34]*G[0, 0, s45])/2 + 4*G[s45 + s51, s23]*G[0, 0, s45] + 
 (5*G[0, 0, s34]*G[0, 0, s45])/2 + ((37*I)/2)*Pi*G[0, 0, s51] - 
 (9*Pi^2*G[0, 0, s51])/2 + (G[0, s12]*G[0, 0, s51])/4 - 
 I*Pi*G[0, s12]*G[0, 0, s51] - G[0, s23]*G[0, 0, s51] - 
 ((3*I)/2)*Pi*G[0, s23]*G[0, 0, s51] + (3*G[0, s34]*G[0, 0, s51])/4 + 
 (2*I)*Pi*G[0, s34]*G[0, 0, s51] - (3*G[0, s12]*G[0, s34]*G[0, 0, s51])/2 - 
 (5*G[0, s23]*G[0, s34]*G[0, 0, s51])/2 + (9*G[0, s34]^2*G[0, 0, s51])/2 + 
 5*G[0, s45]*G[0, 0, s51] + (2*I)*Pi*G[0, s45]*G[0, 0, s51] - 
 G[0, s34]*G[0, s45]*G[0, 0, s51] - G[0, s45]^2*G[0, 0, s51] + 
 (15*G[0, s51]*G[0, 0, s51])/4 - (2*I)*Pi*G[0, s51]*G[0, 0, s51] + 
 (3*G[0, s12]*G[0, s51]*G[0, 0, s51])/2 + (G[0, s23]*G[0, s51]*G[0, 0, s51])/
  2 - 6*G[0, s34]*G[0, s51]*G[0, 0, s51] + (G[0, s45]*G[0, s51]*G[0, 0, s51])/
  2 - G[0, s51]^2*G[0, 0, s51] + 6*G[s34, s12]*G[0, 0, s51] + 
 (2*I)*Pi*G[s34, s12]*G[0, 0, s51] - G[0, s12]*G[s34, s12]*G[0, 0, s51] + 
 3*G[0, s34]*G[s34, s12]*G[0, 0, s51] - 2*G[0, s51]*G[s34, s12]*
  G[0, 0, s51] - (4*I)*Pi*G[s34 - s51, s12]*G[0, 0, s51] + 
 G[0, s12]*G[s34 - s51, s12]*G[0, 0, s51] - 2*G[0, s51]*G[s34 - s51, s12]*
  G[0, 0, s51] + G[s34, s12]*G[s34 - s51, s12]*G[0, 0, s51] - 
 (G[s34 - s51, s12]^2*G[0, 0, s51])/2 + 4*G[-s51, s45]*G[0, 0, s51] - 
 10*G[s51, s23]*G[0, 0, s51] - (3*I)*Pi*G[s51, s23]*G[0, 0, s51] - 
 2*G[0, s45]*G[s51, s23]*G[0, 0, s51] - G[0, s51]*G[s51, s23]*G[0, 0, s51] - 
 (G[s51, s23]^2*G[0, 0, s51])/2 + (3*G[s51, s34]*G[0, 0, s51])/2 - 
 ((11*I)/2)*Pi*G[s51, s34]*G[0, 0, s51] + 3*G[0, s12]*G[s51, s34]*
  G[0, 0, s51] + (G[0, s23]*G[s51, s34]*G[0, 0, s51])/2 - 
 3*G[0, s34]*G[s51, s34]*G[0, 0, s51] - 3*G[0, s51]*G[s51, s34]*
  G[0, 0, s51] - 2*G[s34 - s51, s12]*G[s51, s34]*G[0, 0, s51] + 
 (G[s51, s34]^2*G[0, 0, s51])/2 + (2*I)*Pi*G[-s34 + s51, s23]*G[0, 0, s51] + 
 5*G[0, s34]*G[-s34 + s51, s23]*G[0, 0, s51] - 
 G[s51, s34]*G[-s34 + s51, s23]*G[0, 0, s51] + 
 4*G[s45 + s51, s23]*G[0, 0, s51] - (G[0, 0, s12]*G[0, 0, s51])/2 - 
 (G[0, 0, s23]*G[0, 0, s51])/2 - (29*G[0, 0, s34]*G[0, 0, s51])/2 + 
 (5*G[0, 0, s45]*G[0, 0, s51])/2 - G[0, 0, s51]^2 + 
 2*G[0, s12]*G[0, s34, s12] + 2*G[0, s34]*G[0, s34, s12] + 
 G[0, s12]*G[0, s34]*G[0, s34, s12] - (3*G[0, s34]^2*G[0, s34, s12])/2 - 
 2*G[0, s51]*G[0, s34, s12] - G[0, s12]*G[0, s51]*G[0, s34, s12] - 
 (G[0, s51]^2*G[0, s34, s12])/2 + 2*G[s34, s12]*G[0, s34, s12] + 
 G[0, s12]*G[s34, s12]*G[0, s34, s12] - G[0, s34]*G[s34, s12]*
  G[0, s34, s12] - G[s34, s12]^2*G[0, s34, s12] - 
 I*Pi*G[s34 - s51, s12]*G[0, s34, s12] + G[0, s34]*G[s34 - s51, s12]*
  G[0, s34, s12] - G[0, s51]*G[s34 - s51, s12]*G[0, s34, s12] + 
 G[s34, s12]*G[s34 - s51, s12]*G[0, s34, s12] - 
 (G[s34 - s51, s12]^2*G[0, s34, s12])/2 + G[0, s34]*G[s51, s34]*
  G[0, s34, s12] - (G[s51, s34]^2*G[0, s34, s12])/2 + 
 3*G[0, 0, s34]*G[0, s34, s12] + G[0, 0, s51]*G[0, s34, s12] - 
 G[0, s34, s12]^2 - (2*I)*Pi*G[0, -s45, s34] - 2*G[0, s45]*G[0, -s45, s34] + 
 (3*G[0, s45, s12])/2 + (4*I)*Pi*G[0, s45, s12] + 
 14*G[0, s12]*G[0, s45, s12] + 3*G[0, s34]*G[0, s45, s12] + 
 13*G[0, s45]*G[0, s45, s12] - 2*G[0, s51]*G[0, s45, s12] + 
 (3*G[0, s45, s23])/2 + (12*I)*Pi*G[0, s45, s23] + 
 12*G[0, s23]*G[0, s45, s23] - 2*G[0, s34]*G[0, s45, s23] + 
 11*G[0, s45]*G[0, s45, s23] + 3*G[0, s51]*G[0, s45, s23] + 
 2*G[-s23 + s45, s12]*G[0, s45, s23] - 2*G[0, s23]*G[0, -s23 + s45, s12] - 
 2*G[s45, s23]*G[0, -s23 + s45, s12] + (4*I)*Pi*G[0, s34 + s45, s12] + 
 G[0, s34]^2*G[0, s34 - s51, s12] - G[0, s34]*G[0, s51]*
  G[0, s34 - s51, s12] + G[0, s51]^2*G[0, s34 - s51, s12] - 
 G[0, 0, s34]*G[0, s34 - s51, s12] - G[0, 0, s51]*G[0, s34 - s51, s12] + 
 (2*I)*Pi*G[0, -s51, s45] - 2*G[0, s45]*G[0, -s51, s45] - 
 (G[0, s34]^2*G[0, s51, s23])/2 - (5*G[0, s51]^2*G[0, s51, s23])/2 + 
 G[0, s34]*G[s51, s34]*G[0, s51, s23] + G[0, 0, s34]*G[0, s51, s23] + 
 5*G[0, 0, s51]*G[0, s51, s23] - ((17*I)/4)*Pi*G[0, s51, s34] + 
 (11*Pi^2*G[0, s51, s34])/4 - (3*G[0, s12]*G[0, s51, s34])/4 + 
 2*G[0, s34]*G[0, s51, s34] - ((3*I)/2)*Pi*G[0, s34]*G[0, s51, s34] + 
 G[0, s12]*G[0, s34]*G[0, s51, s34] + (G[0, s23]*G[0, s34]*G[0, s51, s34])/
  2 + (3*G[0, s34]^2*G[0, s51, s34])/2 - (G[0, s34]*G[0, s45]*G[0, s51, s34])/
  2 + 6*G[0, s51]*G[0, s51, s34] + (2*I)*Pi*G[0, s51]*G[0, s51, s34] - 
 (5*G[0, s12]*G[0, s51]*G[0, s51, s34])/2 - 
 G[0, s23]*G[0, s51]*G[0, s51, s34] - (3*G[0, s34]*G[0, s51]*G[0, s51, s34])/
  2 + (G[0, s45]*G[0, s51]*G[0, s51, s34])/2 - 
 (G[0, s51]^2*G[0, s51, s34])/2 - (2*I)*Pi*G[s34, s12]*G[0, s51, s34] + 
 G[0, s12]*G[s34, s12]*G[0, s51, s34] + G[0, s34]*G[s34, s12]*
  G[0, s51, s34] - G[0, s51]*G[s34, s12]*G[0, s51, s34] + 
 (3*I)*Pi*G[s34 - s51, s12]*G[0, s51, s34] - 2*G[0, s34]*G[s34 - s51, s12]*
  G[0, s51, s34] + 2*G[0, s51]*G[s34 - s51, s12]*G[0, s51, s34] - 
 G[s34, s12]*G[s34 - s51, s12]*G[0, s51, s34] + 
 (G[s34 - s51, s12]^2*G[0, s51, s34])/2 + 2*G[s51, s23]*G[0, s51, s34] + 
 ((3*I)/2)*Pi*G[s51, s34]*G[0, s51, s34] - 3*G[0, s34]*G[s51, s34]*
  G[0, s51, s34] + 2*G[0, s51]*G[s51, s34]*G[0, s51, s34] - 
 G[s34, s12]*G[s51, s34]*G[0, s51, s34] + G[s34 - s51, s12]*G[s51, s34]*
  G[0, s51, s34] + (3*G[s51, s34]^2*G[0, s51, s34])/4 + 
 G[0, s51]*G[-s34 + s51, s23]*G[0, s51, s34] + 
 9*G[0, 0, s51]*G[0, s51, s34] - G[0, s34, s12]*G[0, s51, s34] - 
 G[0, s51, s23]*G[0, s51, s34] + 2*G[0, s34]*G[s34, 0, s12] - 
 2*G[0, s51]*G[s34, 0, s12] - (2*I)*Pi*G[s34, s34, s12] + 
 2*Pi^2*G[s34, s34, s12] - 2*G[0, s12]*G[s34, s34, s12] + 
 I*Pi*G[0, s12]*G[s34, s34, s12] - (2*I)*Pi*G[0, s34]*G[s34, s34, s12] - 
 2*G[0, s12]*G[0, s34]*G[s34, s34, s12] + (5*G[0, s34]^2*G[s34, s34, s12])/
  2 - 2*G[0, s45]*G[s34, s34, s12] + I*Pi*G[0, s51]*G[s34, s34, s12] + 
 2*G[0, s12]*G[0, s51]*G[s34, s34, s12] - 3*G[0, s34]*G[0, s51]*
  G[s34, s34, s12] + (G[0, s51]^2*G[s34, s34, s12])/2 - 
 2*G[s34, s12]*G[s34, s34, s12] - G[0, s12]*G[s34, s12]*G[s34, s34, s12] + 
 G[0, s34]*G[s34, s12]*G[s34, s34, s12] + G[s34, s12]^2*G[s34, s34, s12] + 
 I*Pi*G[s34 - s51, s12]*G[s34, s34, s12] - G[0, s34]*G[s34 - s51, s12]*
  G[s34, s34, s12] + G[0, s51]*G[s34 - s51, s12]*G[s34, s34, s12] - 
 G[s34, s12]*G[s34 - s51, s12]*G[s34, s34, s12] + 
 (G[s34 - s51, s12]^2*G[s34, s34, s12])/2 + 
 I*Pi*G[s51, s34]*G[s34, s34, s12] + (G[s51, s34]^2*G[s34, s34, s12])/2 + 
 2*G[0, s34, s12]*G[s34, s34, s12] - G[s34, s34, s12]^2 + 
 (Pi^2*G[s34, s34 - s51, s12])/6 - I*Pi*G[0, s12]*G[s34, s34 - s51, s12] + 
 I*Pi*G[0, s34]*G[s34, s34 - s51, s12] + 2*G[0, s12]*G[0, s34]*
  G[s34, s34 - s51, s12] - G[0, s34]^2*G[s34, s34 - s51, s12] - 
 2*G[0, s12]*G[0, s51]*G[s34, s34 - s51, s12] + 
 G[0, s34]*G[0, s51]*G[s34, s34 - s51, s12] + 
 G[0, s51]^2*G[s34, s34 - s51, s12] + G[0, s12]*G[s34, s12]*
  G[s34, s34 - s51, s12] - G[0, s34]*G[s34, s12]*G[s34, s34 - s51, s12] - 
 (G[s34, s12]^2*G[s34, s34 - s51, s12])/2 - G[0, s34]*G[s51, s34]*
  G[s34, s34 - s51, s12] + G[0, s51]*G[s51, s34]*G[s34, s34 - s51, s12] - 
 G[0, 0, s34]*G[s34, s34 - s51, s12] - G[0, 0, s51]*G[s34, s34 - s51, s12] - 
 G[0, s34, s12]*G[s34, s34 - s51, s12] + 
 G[0, s51, s34]*G[s34, s34 - s51, s12] + 
 G[s34, s34, s12]*G[s34, s34 - s51, s12] - (2*I)*Pi*G[-s45, 0, s34] - 
 2*G[0, s34]*G[-s45, 0, s34] - 2*G[0, s45]*G[-s45, 0, s34] + 
 (3*G[s45, 0, s12])/2 + (4*I)*Pi*G[s45, 0, s12] + 
 14*G[0, s12]*G[s45, 0, s12] + 3*G[0, s34]*G[s45, 0, s12] + 
 13*G[0, s45]*G[s45, 0, s12] - 2*G[0, s51]*G[s45, 0, s12] + 
 (3*G[s45, 0, s23])/2 + (12*I)*Pi*G[s45, 0, s23] + 
 12*G[0, s23]*G[s45, 0, s23] - 2*G[0, s34]*G[s45, 0, s23] + 
 11*G[0, s45]*G[s45, 0, s23] + 3*G[0, s51]*G[s45, 0, s23] + 
 2*G[-s23 + s45, s12]*G[s45, 0, s23] - (3*G[s45, s45, s12])/2 - 
 13*G[0, s12]*G[s45, s45, s12] - 3*G[0, s34]*G[s45, s45, s12] + 
 4*G[0, s45]*G[s45, s45, s12] + 2*G[0, s51]*G[s45, s45, s12] - 
 (3*G[s45, s45, s23])/2 - 11*G[0, s23]*G[s45, s45, s23] + 
 2*G[0, s34]*G[s45, s45, s23] + 4*G[0, s45]*G[s45, s45, s23] - 
 3*G[0, s51]*G[s45, s45, s23] - 2*G[0, s12]*G[-s23 + s45, 0, s12] - 
 2*G[0, s23]*G[-s23 + s45, 0, s12] - 2*G[s45, s23]*G[-s23 + s45, 0, s12] - 
 2*G[0, s12]*G[-s23 + s45, s45, s12] + (4*I)*Pi*G[s34 + s45, 0, s12] + 
 2*G[0, s12]*G[s34 + s45, s34, s12] + 2*G[0, s12]*G[s34 + s45, s45, s12] - 
 G[0, s34]*G[0, s51]*G[s34 - s51, 0, s12] + 
 G[0, 0, s34]*G[s34 - s51, 0, s12] + G[0, 0, s51]*G[s34 - s51, 0, s12] + 
 (Pi^2*G[s34 - s51, s34, s12])/6 - I*Pi*G[0, s12]*G[s34 - s51, s34, s12] + 
 I*Pi*G[0, s34]*G[s34 - s51, s34, s12] + G[0, s12]*G[0, s34]*
  G[s34 - s51, s34, s12] - G[0, s12]*G[0, s51]*G[s34 - s51, s34, s12] + 
 G[0, s34]*G[0, s51]*G[s34 - s51, s34, s12] + 
 G[0, s51]^2*G[s34 - s51, s34, s12] - G[0, s34]*G[s51, s34]*
  G[s34 - s51, s34, s12] + G[0, s51]*G[s51, s34]*G[s34 - s51, s34, s12] - 
 3*G[0, 0, s34]*G[s34 - s51, s34, s12] - 
 G[0, 0, s51]*G[s34 - s51, s34, s12] + 
 G[0, s51, s34]*G[s34 - s51, s34, s12] - (Pi^2*G[s34 - s51, s34 - s51, s12])/
  6 - G[0, s12]*G[0, s34]*G[s34 - s51, s34 - s51, s12] + 
 G[0, s12]*G[0, s51]*G[s34 - s51, s34 - s51, s12] - 
 G[0, s51]^2*G[s34 - s51, s34 - s51, s12] - G[0, s12]*G[s34, s12]*
  G[s34 - s51, s34 - s51, s12] + G[0, s34]*G[s34, s12]*
  G[s34 - s51, s34 - s51, s12] + (G[s34, s12]^2*G[s34 - s51, s34 - s51, s12])/
  2 + G[0, s34]*G[s51, s34]*G[s34 - s51, s34 - s51, s12] - 
 G[0, s51]*G[s51, s34]*G[s34 - s51, s34 - s51, s12] + 
 G[0, 0, s34]*G[s34 - s51, s34 - s51, s12] + 
 G[0, 0, s51]*G[s34 - s51, s34 - s51, s12] + 
 G[0, s34, s12]*G[s34 - s51, s34 - s51, s12] - 
 G[0, s51, s34]*G[s34 - s51, s34 - s51, s12] - 
 G[s34, s34, s12]*G[s34 - s51, s34 - s51, s12] + (2*I)*Pi*G[-s51, 0, s45] - 
 2*G[0, s45]*G[-s51, 0, s45] - ((17*I)/4)*Pi*G[s51, 0, s34] + 
 (11*Pi^2*G[s51, 0, s34])/4 - (3*G[0, s12]*G[s51, 0, s34])/4 + 
 (11*G[0, s34]*G[s51, 0, s34])/2 - I*Pi*G[0, s34]*G[s51, 0, s34] - 
 (G[0, s12]*G[0, s34]*G[s51, 0, s34])/2 + 
 (G[0, s23]*G[0, s34]*G[s51, 0, s34])/2 - (3*G[0, s34]^2*G[s51, 0, s34])/2 - 
 (G[0, s34]*G[0, s45]*G[s51, 0, s34])/2 + 6*G[0, s51]*G[s51, 0, s34] + 
 (2*I)*Pi*G[0, s51]*G[s51, 0, s34] - (5*G[0, s12]*G[0, s51]*G[s51, 0, s34])/
  2 - G[0, s23]*G[0, s51]*G[s51, 0, s34] - 
 G[0, s34]*G[0, s51]*G[s51, 0, s34] + (G[0, s45]*G[0, s51]*G[s51, 0, s34])/
  2 - (G[0, s51]^2*G[s51, 0, s34])/2 - (2*I)*Pi*G[s34, s12]*G[s51, 0, s34] + 
 G[0, s12]*G[s34, s12]*G[s51, 0, s34] - G[0, s51]*G[s34, s12]*
  G[s51, 0, s34] + (3*I)*Pi*G[s34 - s51, s12]*G[s51, 0, s34] + 
 2*G[0, s51]*G[s34 - s51, s12]*G[s51, 0, s34] + 
 2*G[s51, s23]*G[s51, 0, s34] + (G[s51, s23]^2*G[s51, 0, s34])/2 - 
 (11*G[s51, s34]*G[s51, 0, s34])/4 + G[0, s51]*G[s51, s34]*G[s51, 0, s34] + 
 G[0, s51]*G[-s34 + s51, s23]*G[s51, 0, s34] + 
 3*G[0, 0, s34]*G[s51, 0, s34] + 9*G[0, 0, s51]*G[s51, 0, s34] - 
 G[0, s34, s12]*G[s51, 0, s34] - G[0, s51, s23]*G[s51, 0, s34] - 
 G[0, s51, s34]*G[s51, 0, s34] - G[s51, 0, s34]^2 - 
 (2*I)*Pi*G[s51, s51, s23] - (7*Pi^2*G[s51, s51, s23])/6 - 
 (G[0, s34]^2*G[s51, s51, s23])/2 + (2*I)*Pi*G[0, s45]*G[s51, s51, s23] - 
 G[0, s45]^2*G[s51, s51, s23] - (2*I)*Pi*G[0, s51]*G[s51, s51, s23] - 
 G[0, s45]*G[0, s51]*G[s51, s51, s23] - (3*G[0, s51]^2*G[s51, s51, s23])/2 + 
 G[0, s51]*G[s51, s34]*G[s51, s51, s23] + G[0, 0, s34]*G[s51, s51, s23] + 
 3*G[0, 0, s45]*G[s51, s51, s23] + 4*G[0, 0, s51]*G[s51, s51, s23] - 
 G[s51, 0, s34]*G[s51, s51, s23] + (2*Pi^2*G[s51, s51, s34])/3 - 
 2*G[0, s34]*G[s51, s51, s34] - ((7*I)/2)*Pi*G[0, s34]*G[s51, s51, s34] - 
 G[0, s12]*G[0, s34]*G[s51, s51, s34] - 
 (G[0, s23]*G[0, s34]*G[s51, s51, s34])/2 - (3*G[0, s34]^2*G[s51, s51, s34])/
  2 + (G[0, s34]*G[0, s45]*G[s51, s51, s34])/2 - 
 (7*G[0, s51]*G[s51, s51, s34])/2 - (I/2)*Pi*G[0, s51]*G[s51, s51, s34] + 
 G[0, s12]*G[0, s51]*G[s51, s51, s34] + 
 (G[0, s23]*G[0, s51]*G[s51, s51, s34])/2 + 
 G[0, s34]*G[0, s51]*G[s51, s51, s34] - 
 (G[0, s45]*G[0, s51]*G[s51, s51, s34])/2 - (G[0, s51]^2*G[s51, s51, s34])/
  2 - I*Pi*G[s34, s12]*G[s51, s51, s34] - G[0, s12]*G[s34, s12]*
  G[s51, s51, s34] - 2*G[0, s34]*G[s34, s12]*G[s51, s51, s34] + 
 3*G[0, s51]*G[s34, s12]*G[s51, s51, s34] + I*Pi*G[s34 - s51, s12]*
  G[s51, s51, s34] + 3*G[0, s34]*G[s34 - s51, s12]*G[s51, s51, s34] - 
 3*G[0, s51]*G[s34 - s51, s12]*G[s51, s51, s34] + 
 G[s34, s12]*G[s34 - s51, s12]*G[s51, s51, s34] - 
 (G[s34 - s51, s12]^2*G[s51, s51, s34])/2 + ((3*I)/2)*Pi*G[s51, s34]*
  G[s51, s51, s34] + 3*G[0, s34]*G[s51, s34]*G[s51, s51, s34] - 
 3*G[0, s51]*G[s51, s34]*G[s51, s51, s34] + G[s34, s12]*G[s51, s34]*
  G[s51, s51, s34] - G[s34 - s51, s12]*G[s51, s34]*G[s51, s51, s34] - 
 (3*G[s51, s34]^2*G[s51, s51, s34])/4 + G[0, 0, s34]*G[s51, s51, s34] - 
 (13*G[0, 0, s51]*G[s51, s51, s34])/2 + G[0, s34, s12]*G[s51, s51, s34] - 
 G[s34, s34, s12]*G[s51, s51, s34] - (G[0, s34]^2*G[-s34 + s51, 0, s23])/2 - 
 (G[0, s51]^2*G[-s34 + s51, 0, s23])/2 + G[0, 0, s34]*G[-s34 + s51, 0, s23] + 
 G[0, 0, s51]*G[-s34 + s51, 0, s23] + (G[0, s34]^2*G[-s34 + s51, s51, s23])/
  2 + (5*G[0, s51]^2*G[-s34 + s51, s51, s23])/2 - 
 G[0, s34]*G[s51, s34]*G[-s34 + s51, s51, s23] - 
 G[0, 0, s34]*G[-s34 + s51, s51, s23] - 
 5*G[0, 0, s51]*G[-s34 + s51, s51, s23] + 
 G[0, s51, s34]*G[-s34 + s51, s51, s23] + 
 G[s51, 0, s34]*G[-s34 + s51, s51, s23] + (43*G[0, 0, 0, s12])/2 + 
 (87*G[0, 0, 0, s23])/4 - (G[0, s34]*G[0, 0, 0, s23])/2 - 
 (G[0, s45]*G[0, 0, 0, s23])/2 + (G[0, s51]*G[0, 0, 0, s23])/2 - 
 (5*G[0, 0, 0, s34])/4 + (2*I)*Pi*G[0, 0, 0, s34] + 
 G[0, s23]*G[0, 0, 0, s34] + (3*G[0, s34]*G[0, 0, 0, s34])/2 - 
 (3*G[0, s45]*G[0, 0, 0, s34])/2 + (11*G[0, s51]*G[0, 0, 0, s34])/2 - 
 3*G[s34 - s51, s12]*G[0, 0, 0, s34] - 3*G[s51, s34]*G[0, 0, 0, s34] - 
 (19*G[0, 0, 0, s45])/4 + (6*I)*Pi*G[0, 0, 0, s45] - 
 (3*G[0, s34]*G[0, 0, 0, s45])/2 - (3*G[0, s45]*G[0, 0, 0, s45])/2 - 
 (5*G[0, s51]*G[0, 0, 0, s45])/2 - 3*G[s51, s23]*G[0, 0, 0, s45] - 
 (45*G[0, 0, 0, s51])/4 + I*Pi*G[0, 0, 0, s51] + 
 2*G[0, s23]*G[0, 0, 0, s51] + (29*G[0, s34]*G[0, 0, 0, s51])/2 + 
 (G[0, s45]*G[0, 0, 0, s51])/2 + 7*G[0, s51]*G[0, 0, 0, s51] + 
 3*G[s51, s23]*G[0, 0, 0, s51] - 5*G[s51, s34]*G[0, 0, 0, s51] - 
 6*G[-s34 + s51, s23]*G[0, 0, 0, s51] - 4*G[0, 0, s34, s12] - 
 2*G[0, s34]*G[0, 0, s34, s12] + 2*G[0, s51]*G[0, 0, s34, s12] - 
 21*G[0, 0, s45, s12] - 17*G[0, 0, s45, s23] + 2*G[0, 0, -s51, s45] - 
 (19*G[0, 0, s51, s34])/4 - (I/2)*Pi*G[0, 0, s51, s34] + 
 (G[0, s23]*G[0, 0, s51, s34])/2 - 2*G[0, s34]*G[0, 0, s51, s34] - 
 4*G[0, s51]*G[0, 0, s51, s34] - 2*G[s34, s12]*G[0, 0, s51, s34] + 
 2*G[s34 - s51, s12]*G[0, 0, s51, s34] + (3*G[s51, s34]*G[0, 0, s51, s34])/
  2 - G[-s34 + s51, s23]*G[0, 0, s51, s34] - 2*G[0, s34, 0, s12] - 
 G[0, s34]*G[0, s34, 0, s12] + G[0, s51]*G[0, s34, 0, s12] - 
 G[0, s12]*G[0, s34, s34, s12] + 2*G[0, s34]*G[0, s34, s34, s12] + 
 I*Pi*G[0, s34, s34 - s51, s12] - G[0, s34]*G[0, s34, s34 - s51, s12] + 
 G[0, s51]*G[0, s34, s34 - s51, s12] + 2*G[0, -s45, 0, s34] - 
 21*G[0, s45, 0, s12] - 17*G[0, s45, 0, s23] + 9*G[0, s45, s45, s12] + 
 7*G[0, s45, s45, s23] + 2*G[0, -s23 + s45, 0, s12] + 
 2*G[0, -s23 + s45, s45, s12] - 2*G[0, s34 + s45, s34, s12] - 
 2*G[0, s34 + s45, s45, s12] + I*Pi*G[0, s34 - s51, s34, s12] + 
 2*G[0, -s51, 0, s45] - (33*G[0, s51, 0, s34])/4 - I*Pi*G[0, s51, 0, s34] + 
 (3*G[0, s12]*G[0, s51, 0, s34])/2 + (G[0, s23]*G[0, s51, 0, s34])/2 - 
 (5*G[0, s34]*G[0, s51, 0, s34])/2 - (9*G[0, s51]*G[0, s51, 0, s34])/2 - 
 G[s34, s12]*G[0, s51, 0, s34] + 2*G[s51, s34]*G[0, s51, 0, s34] - 
 G[-s34 + s51, s23]*G[0, s51, 0, s34] + I*Pi*G[0, s51, s51, s34] + 
 2*G[0, s34]*G[0, s51, s51, s34] + (7*G[0, s51]*G[0, s51, s51, s34])/2 + 
 2*G[s34, s12]*G[0, s51, s51, s34] - 2*G[s34 - s51, s12]*
  G[0, s51, s51, s34] - (3*G[s51, s34]*G[0, s51, s51, s34])/2 + 
 2*G[s34, 0, s34, s12] - G[0, s12]*G[s34, 0, s34, s12] + 
 G[0, s34]*G[s34, 0, s34, s12] + 4*G[s34, s34, 0, s12] + 
 6*G[s34, s34, s34, s12] - (2*I)*Pi*G[s34, s34, s34, s12] + 
 2*G[0, s34]*G[s34, s34, s34, s12] - 2*G[0, s51]*G[s34, s34, s34, s12] + 
 G[0, s12]*G[s34, s34 - s51, s34, s12] - 
 G[0, s34]*G[s34, s34 - s51, s34, s12] + 4*G[-s45, 0, 0, s34] - 
 21*G[s45, 0, 0, s12] - 17*G[s45, 0, 0, s23] + 9*G[s45, 0, s45, s12] + 
 7*G[s45, 0, s45, s23] + 9*G[s45, s45, 0, s12] + 7*G[s45, s45, 0, s23] + 
 7*G[s45, s45, s45, s12] + 7*G[s45, s45, s45, s23] + 
 4*G[-s23 + s45, 0, 0, s12] + 2*G[-s23 + s45, 0, s45, s12] + 
 2*G[-s23 + s45, s45, 0, s12] - 2*G[s34 + s45, 0, s34, s12] - 
 2*G[s34 + s45, 0, s45, s12] - 2*G[s34 + s45, s34, 0, s12] - 
 2*G[s34 + s45, s45, 0, s12] + I*Pi*G[s34 - s51, 0, s34, s12] + 
 G[0, s34]*G[s34 - s51, s34, 0, s12] - G[0, s51]*G[s34 - s51, s34, 0, s12] + 
 G[0, s12]*G[s34 - s51, s34, s34, s12] - 
 2*G[0, s34]*G[s34 - s51, s34, s34, s12] + 2*G[-s51, 0, 0, s45] - 
 (47*G[s51, 0, 0, s34])/4 - ((3*I)/2)*Pi*G[s51, 0, 0, s34] + 
 3*G[0, s12]*G[s51, 0, 0, s34] + (G[0, s23]*G[s51, 0, 0, s34])/2 + 
 G[0, s34]*G[s51, 0, 0, s34] - 5*G[0, s51]*G[s51, 0, 0, s34] - 
 2*G[s34 - s51, s12]*G[s51, 0, 0, s34] + G[s51, s34]*G[s51, 0, 0, s34] - 
 G[-s34 + s51, s23]*G[s51, 0, 0, s34] + (11*G[s51, 0, s51, s34])/4 + 
 ((5*I)/2)*Pi*G[s51, 0, s51, s34] + (9*G[0, s51]*G[s51, 0, s51, s34])/2 + 
 G[s34, s12]*G[s51, 0, s51, s34] - G[s34 - s51, s12]*G[s51, 0, s51, s34] + 
 (11*G[s51, s51, 0, s34])/2 + (4*I)*Pi*G[s51, s51, 0, s34] + 
 2*G[0, s34]*G[s51, s51, 0, s34] + (11*G[0, s51]*G[s51, s51, 0, s34])/2 + 
 2*G[s51, s51, s51, s23] - (3*I)*Pi*G[s51, s51, s51, s23] - 
 2*G[0, s45]*G[s51, s51, s51, s23] + 2*G[0, s51]*G[s51, s51, s51, s23] + 
 G[0, s34]*G[s51, s51, s51, s34] - G[0, s51]*G[s51, s51, s51, s34] - 
 8*G[0, 0, 0, 0, s34] + 6*G[0, 0, 0, 0, s45] - 21*G[0, 0, 0, 0, s51] + 
 2*G[0, 0, 0, s51, s34] + 2*G[0, 0, s34, s34, s12] + 6*G[0, 0, s51, 0, s34] - 
 G[0, 0, s51, s51, s34]/2 + G[0, s34, 0, s34, s12] - G[0, s34, s34, 0, s12] - 
 G[0, s34, s34 - s51, s34, s12] - G[0, s34 - s51, s34, s34, s12] + 
 6*G[0, s51, 0, 0, s34] - G[0, s51, 0, s51, s34] - 
 (11*G[0, s51, s51, 0, s34])/2 - G[s34 - s51, 0, s34, s34, s12] + 
 G[s34 - s51, s34, s34, 0, s12] + 2*G[s51, 0, 0, 0, s34] - 
 (9*G[s51, 0, s51, 0, s34])/2 - (3*G[s51, 0, s51, s51, s34])/2 - 
 (15*G[s51, s51, 0, 0, s34])/2 - (3*G[s51, s51, 0, s51, s34])/2 + 
 3*G[s51, s51, s51, s51, s23]


==> anc/coeffLog2m.m <==
(164*Pi^2 - 12*G[0, s51, s34] - 216*G[s12, 0, s45] - 216*G[s23, 0, s45] - 
  216*G[s45, 0, s12] - 216*G[s45, 0, s23] - 12*G[s51, 0, s34] + 
  6*G[s51, s34]*G[s51, 0, s34] + 6*G[0, 0, s51, s34] + 12*G[0, s51, 0, s34] + 
  18*G[s51, 0, 0, s34] - 6*G[s51, 0, s51, s34] - 12*G[s51, s51, 0, s34] + 
  216*G[s12, s45]*Log[s12] + 6*G[0, s51, s34]*Log[s12] + 
  6*G[s51, 0, s34]*Log[s12] + 84*Log[s12]^2 + 216*G[s23, s45]*Log[s23] - 
  72*Log[s12]*Log[s23] + 84*Log[s23]^2 + 12*G[s51, s34]*Log[s34] + 
  3*G[s51, s34]^2*Log[s34] + 6*G[0, s51, s34]*Log[s34] - 
  6*G[s51, s51, s34]*Log[s34] + 36*Log[s12]*Log[s34] - 
  6*G[s51, s34]*Log[s12]*Log[s34] + 108*Log[s23]*Log[s34] + 48*Log[s34]^2 - 
  9*G[s51, s34]*Log[s34]^2 + 216*G[s45, s12]*Log[s45] + 
  216*G[s45, s23]*Log[s45] - 6*G[0, s51, s34]*Log[s45] - 
  6*G[s51, 0, s34]*Log[s45] - 60*Log[s12]*Log[s45] - 60*Log[s23]*Log[s45] - 
  12*Log[s34]*Log[s45] + 6*G[s51, s34]*Log[s34]*Log[s45] + 144*Log[s45]^2 - 
  9*G[s51, s34]^2*Log[s51] - 18*G[0, s51, s34]*Log[s51] - 
  18*G[s51, 0, s34]*Log[s51] + 18*G[s51, s51, s34]*Log[s51] + 
  108*Log[s12]*Log[s51] + 36*Log[s23]*Log[s51] - 48*Log[s34]*Log[s51] + 
  18*G[s51, s34]*Log[s34]*Log[s51] - 12*Log[s45]*Log[s51] + 48*Log[s51]^2)/24


==> anc/pentabox.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    202675,       5008]
NotebookOptionsPosition[    174564,       4575]
NotebookOutlinePosition[    174960,       4591]
CellTagsIndexPosition[    174917,       4588]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.963500425324423*^9, 3.963500426032349*^9}},
 CellLabel->
  "In[4326]:=",ExpressionUUID->"388e8e5a-fe9c-4c9d-bc15-8c954c7a1465"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{"SetDirectory", "[", "\"\</Users/abelitsk/DEs/plt\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$HPLPath", "=", "\"\</Users/abelitsk/DEs/HPL-2.0\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"$Path", ",", "$HPLPath"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}]}], "Input",
 CellChangeTimes->{{3.9037261872610893`*^9, 3.903726210801325*^9}, {
  3.91020406364657*^9, 3.9102040649923363`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c46eacd5-c906-4089-a790-0e6b87a9eeec"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.4\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.4", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.964287092033462*^9, 3.96428712601867*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"51d39c5e-18f9-45f5-a10d-5dc702f3baf0"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.964287092033462*^9, 3.964287126023097*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"55155e63-db7a-45eb-8dc9-2da10bb0ae05"],

Cell[BoxData["\<\"    Email: cduhr@uni-bonn.de\"\>"], "Print",
 CellChangeTimes->{3.964287092033462*^9, 3.9642871260276213`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"d3cf1b85-ae8c-468c-9b7a-b76b067ba7f6"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.964287092033462*^9, 3.9642871260311337`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"49b930c2-e8ca-402c-91d3-e2fdb3eac9c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Regions 1-32 :", "Subsubsection",
 CellChangeTimes->{{3.9627160425444736`*^9, 3.962716049092792*^9}, {
  3.9634946886671457`*^9, 
  3.96349469252929*^9}},ExpressionUUID->"e417bbcb-6c10-4136-8763-\
a02c1b1746f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg1res", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "ep", " ", "EulerGamma"}]], "  ", 
    SuperscriptBox["s23", "ep"], " ", 
    SuperscriptBox["s45", "ep"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "ep", "]"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.963056246738247*^9, 3.963056248080955*^9}, {
   3.9630562932994623`*^9, 3.963056313571363*^9}, 3.9630563746074533`*^9, {
   3.963056442809512*^9, 3.963056447259767*^9}, {3.96305690361858*^9, 
   3.9630569058765163`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c0f602f8-e272-4e10-98c2-4981268df012"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg2res", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "ep", " ", "EulerGamma"}]], " ", 
    SuperscriptBox["s12", "ep"], " ", 
    SuperscriptBox["s45", "ep"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "ep", "]"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.963056246738247*^9, 3.963056248080955*^9}, {
   3.9630562932994623`*^9, 3.963056313571363*^9}, 3.9630563746074533`*^9, {
   3.963056442809512*^9, 3.963056447259767*^9}, {3.96305650330833*^9, 
   3.963056531046843*^9}, {3.9630569253541822`*^9, 3.963056931177478*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fd4ec446-9666-40e1-a106-48a34c65d71e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg3res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg3.m\>\"\
", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716562259997*^9, 3.9627165877388973`*^9}, {
   3.9630575287847433`*^9, 3.963057542029418*^9}, {3.96305803196809*^9, 
   3.963058032855084*^9}, 3.963312215498427*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"27ad07c5-bd95-435c-b871-3ca524803b15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg4res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg4.m\>\"\
", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716562259997*^9, 3.9627165877388973`*^9}, 
   3.963312275002228*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"9556e13e-071d-4f0d-9d37-fcb2edbea85b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg5res", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "ep", " ", "EulerGamma"}]], " ", 
     SuperscriptBox["s23", "ep"], " ", 
     SuperscriptBox["s34", "ep"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "ep", "]"}], "3"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", "ep"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "ep"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.963056246738247*^9, 3.963056248080955*^9}, {
   3.9630562932994623`*^9, 3.963056313571363*^9}, 3.9630563746074533`*^9, {
   3.963056442809512*^9, 3.963056447259767*^9}, {3.96305650330833*^9, 
   3.963056531046843*^9}, {3.963056680550709*^9, 3.963056714868739*^9}, {
   3.9630569548361797`*^9, 3.963056957549334*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f554408d-4881-40af-9ec3-37a72cfeaa7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg6res", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "ep", " ", "EulerGamma"}]], " ", 
     SuperscriptBox["s12", "ep"], " ", 
     SuperscriptBox["s51", "ep"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "ep"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "ep", "]"}], "3"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", "ep"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "ep"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.963056246738247*^9, 3.963056248080955*^9}, {
   3.9630562932994623`*^9, 3.963056313571363*^9}, 3.9630563746074533`*^9, {
   3.963056442809512*^9, 3.963056447259767*^9}, {3.96305650330833*^9, 
   3.963056531046843*^9}, {3.963056680550709*^9, 3.963056714868739*^9}, {
   3.963056797093794*^9, 3.963056832570396*^9}, {3.96305698921758*^9, 
   3.963056993454916*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"6d8b7901-01f8-4460-9e70-19abeb195077"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg7res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg7.m\>\"\
", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"0f4715cc-f655-4750-9502-cbac97441c02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg8res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg8.m\>\"\
", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"6700d263-1855-4645-9a90-e097db0c6927"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg9res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg9.m\>\"\
", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963407328629456*^9, 
  3.96340733253373*^9}, {3.9634212579139977`*^9, 3.963421260277999*^9}, {
  3.963489921395545*^9, 3.963489923522519*^9}, {3.9634901431042147`*^9, 
  3.963490148386313*^9}, {3.9634946571025763`*^9, 3.963494662049292*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"87e1e5ef-191d-4b8a-85db-5ee7d6686e99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg10res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg10.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963407328629456*^9, 
  3.96340733253373*^9}, {3.9634212579139977`*^9, 3.963421260277999*^9}, {
  3.963489921395545*^9, 3.963489923522519*^9}, {3.9634901431042147`*^9, 
  3.963490148386313*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f8272bd5-0e39-4bc3-9f9a-126e67fe128c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg11res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg11.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}, {3.963412344214423*^9, 3.963412346945324*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"56d406c6-a923-428d-9c55-33af60fb02f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg12res", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "ep", " ", "EulerGamma"}]], " ", 
     SuperscriptBox["s23", "ep"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "ep"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "ep"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "ep", "]"}], "3"]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.963056246738247*^9, 3.963056248080955*^9}, {
   3.9630562932994623`*^9, 3.963056313571363*^9}, 3.9630563746074533`*^9, {
   3.963056442809512*^9, 3.963056447259767*^9}, {3.96305650330833*^9, 
   3.963056531046843*^9}, {3.963056680550709*^9, 3.963056714868739*^9}, {
   3.963056797093794*^9, 3.963056832570396*^9}, {3.96305698921758*^9, 
   3.963056993454916*^9}, {3.963057159410202*^9, 3.9630571868116407`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d5c0c087-7f32-48a9-8f47-3aea8cd24861"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg13res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg13.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716562259997*^9, 3.9627165877388973`*^9}, {
  3.963059941137247*^9, 3.9630599442868547`*^9}, {3.963312514169191*^9, 
  3.96331251453961*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"21995d15-c67d-4c54-91ae-dfdeb13ec819"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg14res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg14.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963407328629456*^9, 
  3.96340733253373*^9}, {3.9634212579139977`*^9, 3.963421260277999*^9}, {
  3.963489921395545*^9, 3.963489923522519*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5b217d64-630a-45ec-820b-8cc9e0e1b5a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg15res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg15.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963407328629456*^9, 
  3.96340733253373*^9}, {3.9634212579139977`*^9, 3.963421260277999*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9793af08-e573-4583-b487-494144ce2c91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg16res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg16.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963407328629456*^9, 
  3.96340733253373*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"5f75eba3-2a05-46ca-aaaf-889dba7a6fad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg17res", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "ep", " ", "EulerGamma"}]], " ", 
     SuperscriptBox["s45", 
      RowBox[{" ", "ep"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "ep"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "ep"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "ep", "]"}], "3"]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.963056246738247*^9, 3.963056248080955*^9}, {
   3.9630562932994623`*^9, 3.963056313571363*^9}, 3.9630563746074533`*^9, {
   3.963056442809512*^9, 3.963056447259767*^9}, {3.96305650330833*^9, 
   3.963056531046843*^9}, {3.963056680550709*^9, 3.963056714868739*^9}, {
   3.963056797093794*^9, 3.963056832570396*^9}, {3.96305698921758*^9, 
   3.963056993454916*^9}, {3.963057159410202*^9, 3.9630571868116407`*^9}, {
   3.963408183019211*^9, 3.96340821175408*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"281d6340-b6bb-4439-98fc-43313d630361"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg18res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg18.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}, {3.963412344214423*^9, 3.963412346945324*^9}, {
  3.9634127898721943`*^9, 3.9634127931926928`*^9}, {3.963416091387425*^9, 
  3.963416093745943*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c4c7fbbf-79fd-4673-8a67-cddd3d9fa2d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg19res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg19.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}, {3.963412344214423*^9, 3.963412346945324*^9}, {
  3.9634127898721943`*^9, 3.9634127931926928`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"388ba580-4aca-4a2d-a24d-7e8d61b58614"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg20res", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "ep", " ", "EulerGamma"}]], " ", 
     SuperscriptBox["s12", "ep"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "ep"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "ep"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "ep", "]"}], "3"]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.963056246738247*^9, 3.963056248080955*^9}, {
   3.9630562932994623`*^9, 3.963056313571363*^9}, 3.9630563746074533`*^9, {
   3.963056442809512*^9, 3.963056447259767*^9}, {3.96305650330833*^9, 
   3.963056531046843*^9}, {3.963056680550709*^9, 3.963056714868739*^9}, {
   3.963056797093794*^9, 3.963056832570396*^9}, {3.96305698921758*^9, 
   3.963056993454916*^9}, {3.963057159410202*^9, 3.9630571868116407`*^9}, {
   3.963057276423395*^9, 3.963057304689479*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e520eef5-bf86-4eeb-a8bb-e0bff8068e66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg21res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg21.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}, {3.963412344214423*^9, 3.963412346945324*^9}, {
  3.9634127898721943`*^9, 3.9634127931926928`*^9}, {3.9634131464061747`*^9, 
  3.963413148859503*^9}, {3.963421465388554*^9, 3.963421466952321*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7ab64a49-d859-4545-a4af-a30e42e0daaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg22res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg22.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}, {3.963412344214423*^9, 3.963412346945324*^9}, {
  3.9634127898721943`*^9, 3.9634127931926928`*^9}, {3.9634131464061747`*^9, 
  3.963413148859503*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"44756f6e-c280-43ad-91a6-8a08d68f2abc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg23res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg23.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627165926792307`*^9, 3.962716595792342*^9}, {
  3.9633125556592073`*^9, 3.963312556036422*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4c52feb4-a5f0-4caf-9598-d143d0c41b50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg24res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg24.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9633125998757963`*^9, 3.963312600225667*^9}, {3.963312644108975*^9, 
  3.96331266544245*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9a31f084-f030-4e18-be1c-b4afb24452f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg25res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg25.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}, {3.963412344214423*^9, 3.963412346945324*^9}, {
  3.9634127898721943`*^9, 3.9634127931926928`*^9}, {3.963416091387425*^9, 
  3.963416093745943*^9}, {3.9634162939193373`*^9, 3.9634162978263607`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"38cb103c-3607-4a04-9d51-686edfaaf6bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg26res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg26.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9633125998757963`*^9, 3.963312600225667*^9}, {3.963312644108975*^9, 
  3.96331266544245*^9}, {3.96331380277461*^9, 3.963313805544881*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"0f36411f-94f0-4846-8fa8-2913150e9654"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg27res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg27.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}, {3.963412344214423*^9, 3.963412346945324*^9}, {
  3.9634127898721943`*^9, 3.9634127931926928`*^9}, {3.9634131464061747`*^9, 
  3.963413148859503*^9}, {3.963413619310515*^9, 3.9634136212747393`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"1fbbf880-edbb-42c4-8b4f-3f8aabc7b779"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg28res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg28.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"06dde5c8-045d-448d-a138-940015f7f70f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg29res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg29.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c75e176b-2661-4bab-a301-a0676ff86a09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg30res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg30.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716600421782*^9, 3.9627166035448837`*^9}, {
  3.963312689654089*^9, 3.9633126900058317`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"36397d87-01a5-4447-a4a7-4bec36fcc0ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg31res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg31.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716562259997*^9, 3.9627165877388973`*^9}, {
  3.9630575287847433`*^9, 3.963057542029418*^9}, {3.96305803196809*^9, 
  3.963058032855084*^9}, {3.963234981944235*^9, 3.9632349898003693`*^9}, {
  3.9632522917432833`*^9, 3.963252304708658*^9}, {3.9632538795732117`*^9, 
  3.9632538829635773`*^9}, {3.96331271559214*^9, 3.96331271590672*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"73eeca90-4a68-40bc-9fe7-955ed6e745c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg32res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg32.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716562259997*^9, 3.9627165877388973`*^9}, {
  3.9630575287847433`*^9, 3.963057542029418*^9}, {3.96305803196809*^9, 
  3.963058032855084*^9}, {3.963234981944235*^9, 3.9632349898003693`*^9}, {
  3.9632522917432833`*^9, 3.963252304708658*^9}, {3.9632538795732117`*^9, 
  3.9632538829635773`*^9}, {3.96331271559214*^9, 3.96331271590672*^9}, {
  3.9633545956190653`*^9, 3.9633545981847277`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"9b3bd8f4-a72c-4267-a689-3641357c0f53"]
}, Closed]],

Cell[CellGroupData[{

Cell["Regions 1-32 checks :", "Subsubsection",
 CellChangeTimes->{{3.9627160425444736`*^9, 3.962716049092792*^9}, {
  3.9634946886671457`*^9, 3.96349469252929*^9}, {3.963501136656663*^9, 
  3.963501138329956*^9}, {3.964286806694641*^9, 
  3.9642868082640667`*^9}},ExpressionUUID->"919d1543-2d0a-44bd-a675-\
5fde75463839"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.964287163169076*^9, 3.964287163455429*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b5627c1a-6398-4010-b73b-cd9d11825732"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region1ASY", "=", 
   FractionBox["Reg1res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9630563081424303`*^9, 3.9630563243860064`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"6b851829-515d-44d5-aaa0-8ce1118bd11a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Region1Num", "=", 
  RowBox[{
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
    "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.963056420240582*^9, {3.963312151034643*^9, 3.963312162961779*^9}, {
   3.963504354353253*^9, 3.9635043610964603`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"fc9a1ace-6f3b-4976-a3d8-d9dfe2940390"],

Cell[BoxData[
 RowBox[{"1089.162417345897`", "\[VeryThinSpace]", "+", 
  FractionBox["30.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["81.2415060330663`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["258.04710439168616`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["524.2498175421343`", "ep"]}]], "Output",
 CellChangeTimes->{{3.96305642080971*^9, 3.963056449772955*^9}, 
   3.963056909051889*^9, 3.963312200032873*^9, {3.963502056375042*^9, 
   3.963502063561886*^9}, {3.963504344559567*^9, 3.963504373366233*^9}, 
   3.9642871656020613`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"5d0b0d73-be44-4709-83e3-7ddf2a352db1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"Region1ASY", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.963056335572824*^9, 3.963056335973171*^9}, {
   3.963056395614244*^9, 3.963056408959198*^9}, {3.963504364763248*^9, 
   3.963504368353715*^9}, 3.963505435240402*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"13d6fc42-3393-42f0-bf3d-50a4da494e04"],

Cell[BoxData[
 RowBox[{"1089.1624173458971058666619149937483327399999999999999999999999`38.\
03709264715481", "+", 
  FractionBox[
   "29.9999999999999999999999999999999999998999999999999999999999`38.\
47712125471966", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["81.241506033066301979880137104461400325`37.90977796564104", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox[
   "258.0471043916861849906151717036501343219999999999999999999999`38.\
411698990111", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["524.249817542134426334421267172868955558`38.71953828798725", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287166455954*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"f7c91d66-381d-4fd9-96c7-d5c48bb61b90"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9630565583548527`*^9, 3.963056558683948*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"889bf2cd-ec0f-4cb4-813b-3bb56268fdcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region2ASY", "=", 
   FractionBox["Reg2res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9630563081424303`*^9, 3.9630563243860064`*^9}, {
  3.963056505679838*^9, 3.96305650711626*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"6b5750c5-05a3-4426-b9bd-cb21e1389d29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Region2Num", "=", 
  RowBox[{
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
    "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.963056420240582*^9, {3.9630567334151897`*^9, 3.963056734031267*^9}, 
   3.963312208624511*^9, {3.963504380636692*^9, 3.963504382471917*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"520ced09-b460-4f6e-812e-eaae85a28680"],

Cell[BoxData[
 RowBox[{"896.9403344245829`", "\[VeryThinSpace]", "+", 
  FractionBox["30.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["69.07755278982138`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["227.57253767351636`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["425.9655553474479`", "ep"]}]], "Output",
 CellChangeTimes->{{3.96305642080971*^9, 3.963056449772955*^9}, 
   3.963056533721039*^9, 3.963056734290493*^9, 3.9630569336891117`*^9, 
   3.963312211391403*^9, {3.963502060748189*^9, 3.963502063674589*^9}, {
   3.963504383366218*^9, 3.963504397710567*^9}, 3.964287166482152*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"11d3e275-3c08-43ce-830e-cd34d4f09efc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"Region2ASY", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9630567452544737`*^9, 3.96305674537322*^9}, {
  3.963504387568762*^9, 3.963504390339485*^9}, {3.963505438624316*^9, 
  3.963505438799654*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"10ad1a18-4248-44cd-b53b-146d4528f7ea"],

Cell[BoxData[
 RowBox[{"896.9403344245828829935819049185514999579999999999999999999999`38.\
952763554201276", "+", 
  FractionBox[
   "29.9999999999999999999999999999999999998999999999999999999999`38.\
47712125471966", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox[
   "69.0775527898213705205397436405309262279999999999999999999999`37.\
83933694341913", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox[
   "227.5725376735163494409423608270525324030000000000000000000001`38.\
35711985237834", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["425.965555347447922214492395463219721922`38.629374482371894", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.9642871665780897`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"a1e255f9-2fea-44a1-a07b-d89b44011de0"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963057648383594*^9, 3.9630576487681293`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"d2e112be-5004-4760-9990-8e9dc26ca2ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region3ASY", "=", 
   RowBox[{
    FractionBox["Reg3res", 
     RowBox[{"s12", " ", "s23", " ", "s45"}]], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9627161039589577`*^9, 3.962716106606241*^9}, {
  3.963057532677621*^9, 3.9630575347362747`*^9}, {3.9635044339594517`*^9, 
  3.96350443721636*^9}, {3.963505444492572*^9, 3.9635054479831257`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"8b7acece-a268-428f-bf4a-f11cae84c974"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Region3Num", "=", 
  RowBox[{
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
    "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, 
   3.962716206797882*^9, {3.963057536359865*^9, 3.963057536415649*^9}, 
   3.963312265762682*^9, {3.963504405628786*^9, 3.963504408223267*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7c8f623c-69cf-416c-badc-96a902880d3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "7153.037599`"}], "+", 
  FractionBox["90.005023`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["244.443524`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["268.254081`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["2818.715651`", "ep"]}]], "Output",
 CellChangeTimes->{
  3.962716233673641*^9, 3.9627166200368347`*^9, 3.963057943033183*^9, 
   3.963058038235281*^9, {3.963312262419677*^9, 3.9633122664284887`*^9}, 
   3.963502064961856*^9, 3.963504442083342*^9, 3.9642871666867313`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"6dc59caa-fa62-42ec-b841-ec350de7f45c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Region3ASY", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s12", "->", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"s23", "->", 
           RowBox[{"1", "/", "3"}]}], ",", 
          RowBox[{"s34", "->", 
           RowBox[{"1", "/", "4"}]}], ",", 
          RowBox[{"s45", "->", 
           RowBox[{"1", "/", "5"}]}], ",", 
          RowBox[{"s51", "->", 
           RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Region3ASY", "]"}]}], "}"}]}], "]"}], ",", 
    "i"}], "]"}], "/.", 
  RowBox[{"List", "->", "Plus"}]}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, 3.962716221059773*^9, {3.9630575379247427`*^9, 
   3.963057537980205*^9}, {3.963504414198895*^9, 3.9635044753974733`*^9}, {
   3.963504974991749*^9, 3.963504985915683*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"72f8d8fc-7cc8-4f9e-b7ca-dc58d708c0e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
    "-", "7155.8901139300079607683693911749621410955077262728638241596966`35.\
64371500860359"}], "+", 
    RowBox[{"0``31.90947643825985", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   "89.9999999999999999999999999999999999996000000000000000000001`38.\
954242509439325", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["244.4360138977183872031908168292443927143`38.24203715723758", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   RowBox[{
   "268.2997914955087171771427075583687443327700000000000000000004`36.\
736302290908455", "+", 
    RowBox[{"0``34.661344334421315", " ", "\[ImaginaryI]"}]}], 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox[
   RowBox[{
   "2819.3187486731195977162076501701905987258029999999999999999994`36.\
25287520265677", "+", 
    RowBox[{"0``33.41302357982615", " ", "\[ImaginaryI]"}]}], 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287601678143*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"e816fd4a-e81b-4732-b272-1c4d814c228d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963057524802972*^9, 3.9630575251807547`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"58ff0a6e-83aa-40a2-a4ea-c005504314c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region4ASY", "=", 
   RowBox[{
    FractionBox["Reg4res", 
     RowBox[{"s12", " ", "s23", " ", "s45"}]], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9627161039589577`*^9, 3.962716106606241*^9}, {
  3.963505462337349*^9, 3.963505464333931*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"492d067a-ef35-43b6-ad32-2376681d0f54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, 
   3.962716206797882*^9, {3.963312380553286*^9, 3.963312381272615*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"13678742-1b53-4dc8-a869-5a3d2fbb2625"],

Cell[BoxData[
 RowBox[{"1325.94926`", "\[VeryThinSpace]", "-", 
  FractionBox["75.001992`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["50.965908`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["373.550791`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["1187.269538`", "ep"]}]], "Output",
 CellChangeTimes->{
  3.962716233673641*^9, 3.9627166200368347`*^9, {3.963312372872177*^9, 
   3.9633123816609163`*^9}, 3.9642876018512917`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"5a530f95-528c-4670-a1fd-2200b027fb8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Region4ASY", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s12", "->", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"s23", "->", 
           RowBox[{"1", "/", "3"}]}], ",", 
          RowBox[{"s34", "->", 
           RowBox[{"1", "/", "4"}]}], ",", 
          RowBox[{"s45", "->", 
           RowBox[{"1", "/", "5"}]}], ",", 
          RowBox[{"s51", "->", 
           RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Region4ASY", "]"}]}], "}"}]}], "]"}], ",", 
    "i"}], "]"}], "/.", 
  RowBox[{"List", "->", "Plus"}]}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, 3.962716221059773*^9, {3.9630575379247427`*^9, 
   3.963057537980205*^9}, {3.963504414198895*^9, 3.9635044753974733`*^9}, {
   3.963504974991749*^9, 3.963504985915683*^9}, {3.963505487498664*^9, 
   3.96350548895348*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"7cef4704-3fe3-4950-8a62-33700f8bc413"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "1329.8998532288196209830771153775280427227572833694773731969667`35.\
74360818314954", "+", 
    RowBox[{"0``32.40223156047654", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  FractionBox[
   "74.9999999999999999999999999999999999996000000000000000000001`38.\
8750612633917", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox[
   "50.9477165063666016193244940841717801018999999999999999999999`38.\
008154719219206", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox[
   RowBox[{
   "373.51140340312317413253663488683087423313`37.80071638459935", "+", 
    RowBox[{"0``35.09691001300805", " ", "\[ImaginaryI]"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
   "1187.3458330639411879347140449893840317370409999999999999999991`36.\
86726338655094", "+", 
    RowBox[{"0``33.52463394172107", " ", "\[ImaginaryI]"}]}], 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287724427947*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"48f5411a-38c8-433d-b0e6-7fd88609a557"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963059496147731*^9, 3.963059496370482*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"1f036216-1619-4874-a8e7-a40edb0f0bb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region5ASY", "=", 
   FractionBox["Reg5res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9630563081424303`*^9, 3.9630563243860064`*^9}, {
  3.963056505679838*^9, 3.96305650711626*^9}, {3.96305671674055*^9, 
  3.963056718119074*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"1e221bfb-4bfb-47c7-a2c8-e43b1a37ee73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "5", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.963056420240582*^9, {3.963056728414927*^9, 3.963056728510942*^9}, {
   3.9633124633830147`*^9, 3.963312463749269*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"7d978f66-81d0-4ce5-801a-baa9d8307a49"],

Cell[BoxData[
 RowBox[{"853.8932212299177`", "\[VeryThinSpace]", "+", 
  FractionBox["15.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["37.273599746820004`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["145.00675194709828`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["331.6919942325107`", "ep"]}]], "Output",
 CellChangeTimes->{{3.96305642080971*^9, 3.963056449772955*^9}, 
   3.963056533721039*^9, 3.963056752142544*^9, 3.963056960069466*^9, 
   3.963312464160576*^9, 3.964287724580996*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"ae206a05-5a1e-4024-816f-4492bae18a38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"Region5ASY", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96305672068194*^9, 3.963056720756205*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"1d5ba906-3194-4f93-8cdb-4e1794f9b978"],

Cell[BoxData[
 RowBox[{"853.893221229917613385077572303802802267`38.93140356585295", "+", 
  FractionBox["14.99999999999999999999999999999999999995`39.17609125905568", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["37.2735997468200046534456421975831826118`38.57140133733894", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["145.006751947098263355060010722526821426`38.16138822475288", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox[
   "331.6919942325106929116100957600141497499999999999999999999999`37.\
52073498944954", "ep"]}]], "Output",
 CellChangeTimes->{3.964287725027289*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"f22bae16-9a9d-4dfc-94ba-ca79c462c5d2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963056765722678*^9, 3.963056766023686*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"b92fab7d-bff7-42fd-a41d-58f67dc04616"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region6ASY", "=", 
   FractionBox["Reg6res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9630563081424303`*^9, 3.9630563243860064`*^9}, {
  3.963056505679838*^9, 3.96305650711626*^9}, {3.96305671674055*^9, 
  3.963056718119074*^9}, {3.963056824342417*^9, 3.9630568364676733`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"2976c6be-71c6-4e50-b0e9-945b2844de3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "6", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.963056420240582*^9, {3.963056728414927*^9, 3.963056728510942*^9}, {
   3.963056997950379*^9, 3.963057000153187*^9}, {3.963312473389557*^9, 
   3.963312473785466*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"75c896f4-a9d6-40bc-b8f3-07d7dbac68f2"],

Cell[BoxData[
 RowBox[{"853.8932212299177`", "\[VeryThinSpace]", "+", 
  FractionBox["15.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["37.273599746820004`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["145.00675194709828`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["331.6919942325107`", "ep"]}]], "Output",
 CellChangeTimes->{{3.96305642080971*^9, 3.963056449772955*^9}, 
   3.963056533721039*^9, 3.963056752142544*^9, {3.9630569955326223`*^9, 
   3.963057000512064*^9}, 3.963057067863183*^9, 3.963312474827825*^9, 
   3.9642877251473627`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"d032a150-1e8a-428f-a511-c5f1af5d1cc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"Region6ASY", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96305672068194*^9, 3.963056720756205*^9}, {
  3.96305700234816*^9, 3.963057002473249*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"df6380e8-6250-4fc4-a9c7-5a2737359c35"],

Cell[BoxData[
 RowBox[{"853.8932212299176133850775723038028022639999999999999999999999`38.\
93140356585295", "+", 
  FractionBox["14.99999999999999999999999999999999999995`39.17609125905568", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["37.2735997468200046534456421975831826118`38.57140133733894", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["145.006751947098263355060010722526821426`38.16138822475288", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox[
   "331.6919942325106929116100957600141497499999999999999999999999`37.\
52073498944954", "ep"]}]], "Output",
 CellChangeTimes->{3.96428772535579*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"b718bef2-6194-40cb-a15f-d7c55e53291b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963057119559325*^9, 3.963057122529809*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"159f7bc1-613d-43b4-943d-21d0bd9b69f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region7ASY", "=", 
   FractionBox["Reg7res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"7285cba3-57d5-4190-94b5-a2eb5e541566"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "7", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"73a8df62-148a-4dc4-9b91-49da78e2d00d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "302.032954`"}], "+", 
  FractionBox["60.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["54.977527`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["211.169719`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["472.778143`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.9642877254851017`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"f89191de-b7b3-48f3-9505-f8ab9a9539fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region7ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"32cb77c5-95e7-407b-8772-5fe78c14d051"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "302.22731722078296647936168736864638983`37.48033371606546"}], 
  "+", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["54.9774439124493039110116327060806642869`38.74018454415561", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["211.194062096407834803955685840957905579`38.324681703468706", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["472.90938464687320164550198171597962784`37.67477793245465", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287725784251*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"a58e1854-7be9-4af5-8fba-d7a22fe6996f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963410267274726*^9, 3.963410267491332*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"6927f333-7042-4837-a9b7-054d45449928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg8res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg8.m\>\"\
", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963410270315477*^9, 
  3.963410273570384*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"f7ffba54-efdf-4409-8b2a-dec13fd292c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region8ASY", "=", 
   FractionBox["Reg8res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963410275191156*^9, 3.96341027657932*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"960d46b8-cadb-486b-ad92-e6320611ae95"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "8", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634102780378313`*^9, 
   3.9634102781161833`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"7b5bae5e-ed2a-47ad-9c2a-74e7c93c3f50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "136.933372`"}], "-", 
  FractionBox["30.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["0.001653`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["84.276992`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["37.420221`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963410282611721*^9, 3.964287725967499*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"640f5fa7-42a0-426d-a297-8de2f3314241"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region8ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963410279569744*^9, 
   3.9634102796836*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"bfbdd689-a28a-4bd9-8b2d-c2dbec4a7612"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "137.0297556962671869349219420312453889799999999999999999999999`37.\
136814883444885"}], "-", 
  FractionBox[
   "29.9999999999999999999999999999999999998999999999999999999999`38.\
47712125471966", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox[
   "84.2824535933475434483318342089615622012999999999999999999999`38.\
92573717010812", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["37.3841492736103810624137662347386695422`38.572687502142514", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287726257286*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"4a92a9b1-b2d6-4e26-b7a3-3986a454b8be"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963494652713889*^9, 3.963494653233507*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"860b214e-5e31-4d48-bb7e-4d495878c7b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg9res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg9.m\>\"\
", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963407328629456*^9, 
  3.96340733253373*^9}, {3.9634212579139977`*^9, 3.963421260277999*^9}, {
  3.963489921395545*^9, 3.963489923522519*^9}, {3.9634901431042147`*^9, 
  3.963490148386313*^9}, {3.9634946571025763`*^9, 3.963494662049292*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"d7ec480d-cf87-43f2-8f95-63aac778a0bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region9ASY", "=", 
   FractionBox["Reg9res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963407334024416*^9, 3.963407337723628*^9}, {3.9634212617518673`*^9, 
  3.963421263215057*^9}, {3.963489925282844*^9, 3.9634899269260273`*^9}, {
  3.9634901522066383`*^9, 3.9634901545664062`*^9}, {3.963494663744718*^9, 
  3.963494667648682*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"60936ef5-e5bc-4930-80a6-69eeb4a8be0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "9", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634073391200314`*^9, 
   3.963407340238673*^9}, {3.963421264922126*^9, 3.9634212650103817`*^9}, {
   3.963489929074871*^9, 3.9634899291723127`*^9}, {3.9634901563971987`*^9, 
   3.96349015671815*^9}, {3.963494669434864*^9, 3.963494669720068*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"38ac1666-3310-437b-a898-7e0ca10805b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "251.468263`"}], "-", 
  FractionBox["15.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["2.734753`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["71.420327`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["62.310156`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963407348023012*^9, 3.963421269926867*^9, 3.963489934745022*^9, 
  3.96349016169011*^9, 3.9634946755087337`*^9, 3.9642877264171658`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"fcea52c0-f9c3-4267-8d20-92fcbc2f6e9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region9ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963407342803266*^9, 
   3.963407343398266*^9}, {3.963421266505801*^9, 3.96342126659249*^9}, {
   3.963489930769156*^9, 3.96348993088801*^9}, {3.9634901584511557`*^9, 
   3.963490158962452*^9}, {3.963494671840979*^9, 3.963494672063587*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"db89f6e8-cd34-4c1b-a44e-575e28232b0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "251.630608161389979797833377579140729833`38.400763467246556"}], "-", 
  FractionBox["14.99999999999999999999999999999999999995`39.17609125905568", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["2.73482335190931939317577037731771949792`38.436929279565746", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "71.4249198624750789469710557549088792909999999999999999999999`37.\
853849761784154", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["62.3677384578691461055644215357347399559`38.79495999620641", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.9642877266733713`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"173059c0-a643-49b3-b0f0-45b4f8c8113c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963490139583123*^9, 3.963490139832103*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"fff2f75b-9e46-457f-badd-12f311997f95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg10res", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/result_reg10.m\>\
\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716608713381*^9, 3.962716609805956*^9}, {
  3.9630594017178783`*^9, 3.9630594073260736`*^9}, {3.963312634628063*^9, 
  3.963312634979988*^9}, {3.963405305023018*^9, 3.963405306647793*^9}, {
  3.9634068902159643`*^9, 3.9634068953115387`*^9}, {3.963407328629456*^9, 
  3.96340733253373*^9}, {3.9634212579139977`*^9, 3.963421260277999*^9}, {
  3.963489921395545*^9, 3.963489923522519*^9}, {3.9634901431042147`*^9, 
  3.963490148386313*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"b5d8d09c-7830-4b2a-afef-ad69d42d7657"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region10ASY", "=", 
   FractionBox["Reg10res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963407334024416*^9, 3.963407337723628*^9}, {3.9634212617518673`*^9, 
  3.963421263215057*^9}, {3.963489925282844*^9, 3.9634899269260273`*^9}, {
  3.9634901522066383`*^9, 3.9634901545664062`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"5f6915a9-1e64-4ff0-bdd5-6e7467e40a05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "10", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634073391200314`*^9, 
   3.963407340238673*^9}, {3.963421264922126*^9, 3.9634212650103817`*^9}, {
   3.963489929074871*^9, 3.9634899291723127`*^9}, {3.9634901563971987`*^9, 
   3.96349015671815*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"00a4c301-e526-4c3b-9fab-ea66868f9f1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1017.307248`"}], "+", 
  FractionBox["30.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["5.468807`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["98.047846`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["432.034852`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963407348023012*^9, 3.963421269926867*^9, 3.963489934745022*^9, 
  3.96349016169011*^9, 3.963504998774358*^9, 3.964287726845524*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"fc463c5c-b322-4357-b7ea-74534162b3b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region10ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963407342803266*^9, 
   3.963407343398266*^9}, {3.963421266505801*^9, 3.96342126659249*^9}, {
   3.963489930769156*^9, 3.96348993088801*^9}, {3.9634901584511557`*^9, 
   3.963490158962452*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"ce0c4e4c-6bca-4a6d-bb39-73b7e5ccc114"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1017.1148991549025185865584262889461000959999999999999999999999`39.\
007370016099095"}], "+", 
  FractionBox[
   "29.9999999999999999999999999999999999998999999999999999999999`38.\
47712125471966", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["5.46964670381863878635154075463543899584`38.73795927522973", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "98.0482581770705713325259055506380010949999999999999999999999`37.\
99143988285025", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["432.038528999607896327899152982534519565`38.63552247872644", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.9642877276124783`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"2362fe71-87e3-4b90-b4bf-d5c6d1e571fd"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963406967991716*^9, 3.963406968242511*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"ad98d605-42cd-4dc1-a120-6a072d051024"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region11ASY", "=", 
   FractionBox["Reg11res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963410275191156*^9, 3.96341027657932*^9}, {3.9634123483579473`*^9, 
  3.9634123502707577`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"3a03ecba-9b6b-4921-8e95-5098ef34b8df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "11", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634102780378313`*^9, 
   3.9634102781161833`*^9}, {3.963412351949045*^9, 3.963412352267057*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"befae496-bb64-41c2-b90e-ee288191f7ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "156.31835`"}], "-", 
  FractionBox["30.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["75.772642`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["76.198707`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["300.076272`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963410282611721*^9, 3.963412359609988*^9, 3.9634124087866163`*^9, 
  3.9642877277730207`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"fa8145d0-f090-4c69-bea1-e482fb20a067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region11ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963410279569744*^9, 
   3.9634102796836*^9}, {3.9634123537409687`*^9, 3.96341235419829*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"8f97588c-48e5-462d-a717-2d24562f19a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "156.205523984689476880533026615115050272`38.19369638801535"}],
   "-", 
  FractionBox[
   "29.9999999999999999999999999999999999998999999999999999999999`38.\
47712125471966", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["75.7718593292476631935285963498259613287`38.8795079443238", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["76.194760153100816708758869443831561488`37.881925106315464", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["300.105282397052327747619497079778824379`38.477273639862375", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287727988783*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"99e0107a-c7a8-48a5-80a9-3be072e101e2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963412404521961*^9, 3.9634124047513313`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"daa000c2-c6d0-45df-9481-85d8f85164de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region12ASY", "=", 
   FractionBox["Reg12res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9630563081424303`*^9, 3.9630563243860064`*^9}, {
  3.963056505679838*^9, 3.96305650711626*^9}, {3.96305671674055*^9, 
  3.963056718119074*^9}, {3.963056824342417*^9, 3.9630568364676733`*^9}, {
  3.963057162831712*^9, 3.963057164746189*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"0fbc7b88-c1cc-480d-a1f8-60349aa48db9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "12", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.963056420240582*^9, {3.963056728414927*^9, 3.963056728510942*^9}, {
   3.963056997950379*^9, 3.963057000153187*^9}, {3.9630571664152813`*^9, 
   3.9630571667212973`*^9}, {3.963312497124708*^9, 3.963312497480321*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"193cc3bb-f885-48ab-9abd-977572b74af6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "193.32323351262548`"}], "-", 
  FractionBox["60.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["65.91673732008658`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["134.90451283527105`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["314.01748090027047`", "ep"]}]], "Output",
 CellChangeTimes->{{3.96305642080971*^9, 3.963056449772955*^9}, 
   3.963056533721039*^9, 3.963056752142544*^9, {3.9630569955326223`*^9, 
   3.963057000512064*^9}, 3.963057067863183*^9, 3.963057189505625*^9, 
   3.963312498100524*^9, 3.964287728140286*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"f42e16b7-bdfb-486e-9162-55044e325f3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"Region12ASY", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96305672068194*^9, 3.963056720756205*^9}, {
  3.96305700234816*^9, 3.963057002473249*^9}, {3.963057168236528*^9, 
  3.963057168583844*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"345bc2ae-750e-4699-8943-efc7892ad8d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "193.323233512625446870601755155613541392`38.28628405051064"}],
   "-", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox[
   "65.9167373200865814837147142153515422787999999999999999999999`38.\
81899570295257", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "134.9045128352710455236582837142424887610000000000000000000001`38.\
13002647796453", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["314.017480900270442052958817868483390153`38.49695382529363", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.96428772922054*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"b8d6e795-ad66-41aa-ba67-94afae7e5150"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963059938198731*^9, 3.963059938549885*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"6953d95d-3d64-435d-8d21-842b93a32d5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region13ASY", "=", 
   FractionBox["Reg13res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627161039589577`*^9, 3.962716106606241*^9}, {
  3.963059945976165*^9, 3.963059949597012*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"0cc8dc26-9d93-4d7b-abc0-51f073806763"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "13", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, 
   3.962716206797882*^9, {3.963059951827537*^9, 3.963059952351009*^9}, {
   3.9633125179724207`*^9, 3.96331251840865*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"d7ece34b-66bb-4be0-aa23-8418912b8754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "92.574468`"}], "+", 
  FractionBox["60.001202`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["85.618494`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["42.635039`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["358.595137`", "ep"]}]], "Output",
 CellChangeTimes->{3.962716233673641*^9, 3.9627166200368347`*^9, 
  3.963059958035042*^9, 3.963060208943416*^9, 3.9633125197871532`*^9, 
  3.964287729351675*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"41b85bd5-732a-4eaf-ab1f-018e64f3ce65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region13ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, 3.962716221059773*^9, {3.963059953980805*^9, 
   3.963059954751058*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"05f3259d-c02f-48e4-9210-90fc37878afe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "92.053556011824271906642464461257589317`37.96404056987951"}], 
  "+", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["85.6269813384087449033424784843003803794`38.93261063383633", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "42.5282698516202202890474539072545477279999999999999999999999`37.\
62867771496942", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox[
   "359.0276984734559054070280020770499719179999999999999999999999`38.\
555127955068976", "ep"]}]], "Output",
 CellChangeTimes->{3.964287729851556*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"92165fcb-984e-49d8-9b63-1873f2d4ca95"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.96348991813575*^9, 3.963489918382769*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"5767fc8b-bef4-4f4f-b307-d4e1f1912b76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region14ASY", "=", 
   FractionBox["Reg14res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963407334024416*^9, 3.963407337723628*^9}, {3.9634212617518673`*^9, 
  3.963421263215057*^9}, {3.963489925282844*^9, 3.9634899269260273`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"fea19eaa-327b-4345-a7ca-2d30ca717a83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "14", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634073391200314`*^9, 
   3.963407340238673*^9}, {3.963421264922126*^9, 3.9634212650103817`*^9}, {
   3.963489929074871*^9, 3.9634899291723127`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"57ea69b9-486b-4b94-827b-676375c16275"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1152.697415`"}], "+", 
  FractionBox["30.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["6.694652`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["131.861986`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["506.663136`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963407348023012*^9, 3.963421269926867*^9, 3.963489934745022*^9, 
  3.963505010231719*^9, 3.964287730000688*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"bf74716f-e464-4061-b71b-368d122649e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region14ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963407342803266*^9, 
   3.963407343398266*^9}, {3.963421266505801*^9, 3.96342126659249*^9}, {
   3.963489930769156*^9, 3.96348993088801*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"04cc089a-d6b3-421b-9462-7e79e9cebe62"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1152.2076941263463807573018564837834221600000000000000000000001`38.\
0615307709994"}], "+", 
  FractionBox[
   "29.9999999999999999999999999999999999998999999999999999999999`38.\
47712125471966", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox[
   "6.6943065394262926729888527092950351012500000000000000000001`38.\
82570559528397", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "131.8575563781303206426871978846994455809999999999999999999999`38.\
12010502301297", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["506.620522924332620727359912612162109365`38.704682778846276", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.9642877307659273`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"a2cb0fde-dcce-40d0-bbf8-c631f8ae4064"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.96342125470909*^9, 3.963421254925521*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"bee6219b-f8b5-4d1a-964a-4e3d88aaaad4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region15ASY", "=", 
   FractionBox["Reg15res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963407334024416*^9, 3.963407337723628*^9}, {3.9634212617518673`*^9, 
  3.963421263215057*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"909e409d-da48-4676-8fed-cf89b205f430"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "15", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634073391200314`*^9, 
   3.963407340238673*^9}, {3.963421264922126*^9, 3.9634212650103817`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"befb631f-8978-4631-8ebd-b4cad1b82795"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "254.600005`"}], "+", 
  FractionBox["59.999145`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["72.235315`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["122.067759`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["52.530088`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963407348023012*^9, 3.963421269926867*^9, 3.964287730920879*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"797dbfdd-e5c5-4bc5-941c-aeddd13d9c05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region15ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963407342803266*^9, 
   3.963407343398266*^9}, {3.963421266505801*^9, 3.96342126659249*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"e093a08c-76a6-46eb-bc4a-630da2757413"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "254.5597424741265255180574605117102723414000000000000000000001`39.\
40578972294785"}], "+", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["72.238368259556159557364773065710310177`37.858767927451154", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox[
   "122.0761254575745104659104498373658377017000000000000000000001`39.\
08663073686983", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["52.5305559732285547412696686181514776508`38.720411997316106", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287731404044*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"ed628f7a-e891-4a6e-a40c-b0a46b42709b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963407325011839*^9, 3.963407325308755*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"75a53529-d8bf-44ff-9125-de0aa752a1a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region16ASY", "=", 
   FractionBox["Reg16res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963407334024416*^9, 3.963407337723628*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"98bc27c6-6228-4fde-b544-ff8d54276e1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "16", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634073391200314`*^9, 
   3.963407340238673*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"33b854b0-469a-47b1-b9b1-bdb7e0b360fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "315.0188`"}], "+", 
  FractionBox["60.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["30.6498`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["160.441198`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["409.971472`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963407348023012*^9, 3.964287731518448*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"e68bc224-2ea3-4bda-a9d2-3e5c26b34ca8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region16ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963407342803266*^9, 
   3.963407343398266*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"511be8b2-2dbd-454f-be35-d53ec97d5f73"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "315.2078726819274299034130072975043061469999999999999999999999`38.\
498597055960985"}], "+", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox[
   "30.6495374259594409923308457782197160925000000000000000000001`38.\
486423924372566", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "160.4382854843247898893543126034253514440000000000000000000001`38.\
205308012268254", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["409.943544874500006027721551871088937607`38.61272405223766", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.9642877318043013`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"f6f75886-b52c-4293-a80a-56936893e537"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963408247154511*^9, 3.963408247491379*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"6e2fdf5a-0594-4736-9aed-895ee5c50a44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region17ASY", "=", 
   FractionBox["Reg17res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9630563081424303`*^9, 3.9630563243860064`*^9}, {
  3.963056505679838*^9, 3.96305650711626*^9}, {3.96305671674055*^9, 
  3.963056718119074*^9}, {3.963056824342417*^9, 3.9630568364676733`*^9}, {
  3.963057162831712*^9, 3.963057164746189*^9}, {3.9634081915706463`*^9, 
  3.9634081938575478`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"4a7059bc-754b-4339-a50e-33c40a53b8b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "17", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.963056420240582*^9, {3.963056728414927*^9, 3.963056728510942*^9}, {
   3.963056997950379*^9, 3.963057000153187*^9}, {3.9630571664152813`*^9, 
   3.9630571667212973`*^9}, {3.963312497124708*^9, 3.963312497480321*^9}, {
   3.963408197169243*^9, 3.963408197249963*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"8883216f-ae14-45b6-987f-e4222dcc637d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "373.33338`"}], "-", 
  FractionBox["60.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["96.566258`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["176.407608`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["392.844888`", "ep"]}]], "Output",
 CellChangeTimes->{{3.96305642080971*^9, 3.963056449772955*^9}, 
   3.963056533721039*^9, 3.963056752142544*^9, {3.9630569955326223`*^9, 
   3.963057000512064*^9}, 3.963057067863183*^9, 3.963057189505625*^9, 
   3.963312498100524*^9, {3.96340820372939*^9, 3.963408214041441*^9}, 
   3.964287731964631*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"9c177e9d-71f3-4fa3-8081-0d0cefb136a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"Region17ASY", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96305672068194*^9, 3.963056720756205*^9}, {
  3.96305700234816*^9, 3.963057002473249*^9}, {3.963057168236528*^9, 
  3.963057168583844*^9}, {3.963408199359631*^9, 3.963408199407584*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"48d3a50a-ab0c-4c57-b3f2-302647f975f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "372.9672281028727320640931691499101559679999999999999999999999`38.\
57167067288279"}], "-", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["96.5662747460460224760455599935712583713`38.98482547787477", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "176.4047558303006345437500401485411582134000000000000000000001`39.\
246510289429665", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   "392.8633751867882812477796855000619749240000000000000000000001`38.\
594241543457585", "ep"]}]], "Output",
 CellChangeTimes->{3.964287732157489*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"be8f571b-435f-48f8-868e-95625bc852a6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9634160882529716`*^9, 3.963416088488599*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"da7d1ed2-07c7-472e-90b5-2c3b04d6f46f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region18ASY", "=", 
   FractionBox["Reg18res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963410275191156*^9, 3.96341027657932*^9}, {3.9634123483579473`*^9, 
  3.9634123502707577`*^9}, {3.9634127948424263`*^9, 3.963412797225589*^9}, {
  3.963416095186757*^9, 3.963416096770032*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"b24b781d-95e5-4e73-a591-d223e02052db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "18", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634102780378313`*^9, 
   3.9634102781161833`*^9}, {3.963412351949045*^9, 3.963412352267057*^9}, {
   3.9634127995656977`*^9, 3.963412800253481*^9}, {3.9634160982796993`*^9, 
   3.9634160983650208`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"b71f8e27-37af-4253-a70b-e0d947015769"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "255.028692`"}], "-", 
  FractionBox["15.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["34.539175`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["54.690739`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["235.317824`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963410282611721*^9, 3.963412359609988*^9, 3.963412806866867*^9, 
  3.963412838802457*^9, 3.96341610421047*^9, 3.964287732266342*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"09d6d2dc-9b36-4f3b-8623-581b3d1039e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region18ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963410279569744*^9, 
   3.9634102796836*^9}, {3.9634123537409687`*^9, 3.96341235419829*^9}, {
   3.9634128023137617`*^9, 3.963412803808393*^9}, {3.963416099766286*^9, 
   3.9634160998785553`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"296fc2a1-2cee-48a1-b888-ba224e1d4cdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "255.0257471370674128007381010137315570814999999999999999999999`39.\
40658402857153"}], "-", 
  FractionBox["14.99999999999999999999999999999999999995`39.17609125905568", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["34.538776394910685260269871820265463114`37.538306947755146", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "54.6908380227676555509856538979521244864999999999999999999999`38.\
73791457808071", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   "235.3426239252867854699574857283982049439999999999999999999999`38.\
371700591260655", "ep"]}]], "Output",
 CellChangeTimes->{3.964287732516102*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"fb86512b-de9a-4fae-87f1-faec19002921"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9634128331849737`*^9, 3.963412834375442*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"72161b0b-6a3e-4468-9847-20014bed7788"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region19ASY", "=", 
   FractionBox["Reg19res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963410275191156*^9, 3.96341027657932*^9}, {3.9634123483579473`*^9, 
  3.9634123502707577`*^9}, {3.9634127948424263`*^9, 3.963412797225589*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"121e9f4d-29ac-4a19-98b2-c0129e5436b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "19", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634102780378313`*^9, 
   3.9634102781161833`*^9}, {3.963412351949045*^9, 3.963412352267057*^9}, {
   3.9634127995656977`*^9, 3.963412800253481*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"2614aa0c-35eb-48d4-be07-b37161874d7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "158.980572`"}], "-", 
  FractionBox["30.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["12.164862`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["86.743337`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["71.97654`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963410282611721*^9, 3.963412359609988*^9, 3.963412806866867*^9, 
  3.963412838802457*^9, 3.964287732630033*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"4e0fe8c6-1aa6-4527-8471-9a32100179ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region19ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963410279569744*^9, 
   3.9634102796836*^9}, {3.9634123537409687`*^9, 3.96341235419829*^9}, {
   3.9634128023137617`*^9, 3.963412803808393*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"323f4c61-110a-45b4-ac88-0aff54916871"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "159.149608850906427072252543649498279699`38.20180557557342"}],
   "-", 
  FractionBox[
   "29.9999999999999999999999999999999999998999999999999999999999`38.\
47712125471966", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["12.16395324324493145934039346393047409706`39.0850747421002", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "86.7484829017450248931213774565069089130000000000000000000001`37.\
93826188838324", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   "71.8910397115008192384153565446498765449999999999999999999999`37.\
85667476456442", "ep"]}]], "Output",
 CellChangeTimes->{3.964287732906735*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"f79b8bcf-382d-4b36-9b97-410b7b8eb5ff"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963057196792424*^9, 3.963057197106872*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"160d2f25-b05e-482c-8c90-b8b8254d554a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region20ASY", "=", 
   FractionBox["Reg20res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9630563081424303`*^9, 3.9630563243860064`*^9}, {
  3.963056505679838*^9, 3.96305650711626*^9}, {3.96305671674055*^9, 
  3.963056718119074*^9}, {3.963056824342417*^9, 3.9630568364676733`*^9}, {
  3.963057162831712*^9, 3.963057164746189*^9}, {3.9630572810246677`*^9, 
  3.963057283863905*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"b7e1986e-4a3b-4da9-9880-31af1b745754"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "20", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.963056420240582*^9, {3.963056728414927*^9, 3.963056728510942*^9}, {
   3.963056997950379*^9, 3.963057000153187*^9}, {3.9630571664152813`*^9, 
   3.9630571667212973`*^9}, {3.963057285771057*^9, 3.9630572875581093`*^9}, {
   3.9633125491665373`*^9, 3.96331254972167*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"017c988f-8c79-4b79-a80c-14f4bb06ac39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "76.42462764917246`"}], "-", 
  FractionBox["60.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["41.58883083359672`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["113.10963442843963`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["264.07023566399556`", "ep"]}]], "Output",
 CellChangeTimes->{{3.96305642080971*^9, 3.963056449772955*^9}, 
   3.963056533721039*^9, 3.963056752142544*^9, {3.9630569955326223`*^9, 
   3.963057000512064*^9}, 3.963057067863183*^9, 3.963057189505625*^9, 
   3.963057307058908*^9, 3.96331255002656*^9, 3.9642877331638517`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"f4e61db7-a82f-47ef-82e2-e94d1c680795"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"Region20ASY", ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96305672068194*^9, 3.963056720756205*^9}, {
  3.96305700234816*^9, 3.963057002473249*^9}, {3.963057168236528*^9, 
  3.963057168583844*^9}, {3.963057289253895*^9, 3.963057289948512*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"b3938acc-5c75-4465-95e0-824345a9d162"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "76.4246276491717014805279918701008789694`38.8832333314635"}], 
  "-", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox[
   "41.5888308335967185650339272874905940842999999999999999999999`38.\
618976711428786", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["113.1096344284396289283579857885614605044`39.05349959874423", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["264.070235663995545909621433207490264676`38.42171945302308", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287733358272*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"7ac462af-68d4-438f-80db-6c5510eee14b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9634214622092457`*^9, 3.96342146242906*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"cd2ae029-36df-4100-9ca6-6e65fa9aa0a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region21ASY", "=", 
   FractionBox["Reg21res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963410275191156*^9, 3.96341027657932*^9}, {3.9634123483579473`*^9, 
  3.9634123502707577`*^9}, {3.9634127948424263`*^9, 3.963412797225589*^9}, {
  3.963413151186487*^9, 3.963413153676203*^9}, {3.963421468314755*^9, 
  3.963421469648816*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"77be47d6-25ae-4724-bd23-73097f1a913b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "21", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634102780378313`*^9, 
   3.9634102781161833`*^9}, {3.963412351949045*^9, 3.963412352267057*^9}, {
   3.9634127995656977`*^9, 3.963412800253481*^9}, {3.9634131564246387`*^9, 
   3.9634131576024942`*^9}, {3.963421471191194*^9, 3.963421471212915*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"2ce74eb9-ed4a-4e78-bb91-e106849f45fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "347.666491`"}], "+", 
  FractionBox["59.999176`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["96.563598`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["139.592154`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["39.20345`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963410282611721*^9, 3.963412359609988*^9, 3.963412806866867*^9, 
  3.963413157999536*^9, 3.9634132249160233`*^9, 3.963421475360894*^9, 
  3.9642877335469217`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"d919c631-522b-4ef5-b757-ecfe5a1bc445"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region21ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963410279569744*^9, 
   3.9634102796836*^9}, {3.9634123537409687`*^9, 3.96341235419829*^9}, {
   3.9634128023137617`*^9, 3.963412803808393*^9}, {3.963413159812417*^9, 
   3.963413160335532*^9}, {3.963421472652156*^9, 3.963421472703524*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"fd7b0dab-c3d0-4bd8-b8ac-05832acc9a6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "347.6199332620563959166372310017847412670000000000000000000001`38.\
541104671854626"}], "+", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["96.5662747460460224760455599935712583706`38.98482547787477", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox[
   "139.6001218755846985774485135019396164504000000000000000000001`39.\
14488579744095", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["39.2018385583914266823914975650965504153`38.593306435822484", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.9642877339609623`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5612e1b1-e109-4add-8f1c-6af1fcee2fff"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9634131804375877`*^9, 3.96341318140372*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"349cc554-f1cc-41e5-96d3-9d46609911f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region22ASY", "=", 
   FractionBox["Reg22res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963410275191156*^9, 3.96341027657932*^9}, {3.9634123483579473`*^9, 
  3.9634123502707577`*^9}, {3.9634127948424263`*^9, 3.963412797225589*^9}, {
  3.963413151186487*^9, 3.963413153676203*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"3d8eb01b-68ac-4b06-8aad-635335b50d82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "22", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634102780378313`*^9, 
   3.9634102781161833`*^9}, {3.963412351949045*^9, 3.963412352267057*^9}, {
   3.9634127995656977`*^9, 3.963412800253481*^9}, {3.9634131564246387`*^9, 
   3.9634131576024942`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"df5290df-d00a-4da1-9715-06e3bd3a9b36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "171.858908`"}], "-", 
  FractionBox["30.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["63.608635`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["81.996702`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["253.673058`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963410282611721*^9, 3.963412359609988*^9, 3.963412806866867*^9, 
  3.963413157999536*^9, 3.9634132249160233`*^9, 3.964287734115361*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"7c007034-3d65-4b0d-b1f9-ba649622336c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region22ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963410279569744*^9, 
   3.9634102796836*^9}, {3.9634123537409687`*^9, 3.96341235419829*^9}, {
   3.9634128023137617`*^9, 3.963412803808393*^9}, {3.963413159812417*^9, 
   3.963413160335532*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"e8067b9d-e7c5-40b7-94d9-4d028df3b1fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "171.7890166639105469604630804302596925284`39.234995393751696"}], "-", 
  
  FractionBox[
   "29.9999999999999999999999999999999999998999999999999999999999`38.\
47712125471966", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["63.6079060860027317341882028858954872316`38.80351109923536", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "81.9955209443882119140368941488407507654999999999999999999999`38.\
91379012942927", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["253.694610314000812870639973234168915925`38.40431124082933", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287734294312*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"1d2d485a-b828-4dc1-8137-4c17d912608a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.962716661005143*^9, 3.962716661218981*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"592db76e-a792-4471-80bb-44b49965f015"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region23ASY", "=", 
   FractionBox["Reg23res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.962716089939835*^9, 3.962716098184617*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"660500be-a74d-4925-ac23-ee44cca313e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "23", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
  3.962716208752306*^9, 3.962716208953556*^9}, {3.963312558883566*^9, 
  3.9633125592458572`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"5116736c-80fa-4295-bdc2-063c91fa8f18"],

Cell[BoxData[
 RowBox[{"699.165129`", "\[VeryThinSpace]", "-", 
  FractionBox["75.001789`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["38.785996`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["384.201384`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["1056.779922`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162504412937`*^9, 3.962716632662561*^9, 
  3.9642877344208*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"b85bd4bf-65a6-41ae-94db-cbb8160fef49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region23ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716226976651*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"b9c52172-e4fb-4d2b-a23d-388cdf1d1794"],

Cell[BoxData[
 RowBox[{"695.0747999791802082913678643477657687550000000000000000000001`38.\
84203154339617", "-", 
  FractionBox[
   "74.9999999999999999999999999999999999996000000000000000000001`38.\
8750612633917", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["38.7837632631216701599841006202413060047`38.58864994721593", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox[
   "384.3265327088722073287902649683010726500000000000000000000001`37.\
584700367840064", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["1057.219389719088004384523403185015792126`39.02416511962311", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.96428774491568*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"0f9c8efc-ac39-46e1-a9e2-e3ce5154657b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9627165545039587`*^9, 3.9627165548905087`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"61199aa4-db66-46df-a5eb-62d16208f379"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region24ASY", "=", 
   FractionBox["Reg24res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"92d24117-58e7-433a-945e-bb792cec7336"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "24", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
  3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
  3.962716823236312*^9}, {3.9633126028404913`*^9, 3.963312603178691*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"2f2ab521-457c-4e49-96aa-50b19d98ea6a"],

Cell[BoxData[
 RowBox[{"3287.225458`", "\[VeryThinSpace]", "-", 
  FractionBox["59.999176`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["107.511374`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["207.496159`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["1343.313757`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.9633126125294943`*^9, 3.964287745064129*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"df08cce0-f20f-4f68-82e9-e31258ba6874"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region24ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"aff49b36-407a-4db4-a2c9-0c1d09810af3"],

Cell[BoxData[
 RowBox[{"3286.5035880106607797276225995112978337`37.51673411075373", "-", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["107.505568153683300048748641502842136363`38.03143095872412", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["207.455188119759674748168331052822758813`38.31692430030555", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["1343.23899534333073905141680596636021519`38.12815329124241", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287746313562*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"fb79600d-90b5-4b13-84e9-31d5cab18eaf"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963416286806519*^9, 3.963416287013212*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"86d9fc92-d883-4e10-81cd-2b28c357eb45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region25ASY", "=", 
   FractionBox["Reg25res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963410275191156*^9, 3.96341027657932*^9}, {3.9634123483579473`*^9, 
  3.9634123502707577`*^9}, {3.9634127948424263`*^9, 3.963412797225589*^9}, {
  3.963416095186757*^9, 3.963416096770032*^9}, {3.963416299361566*^9, 
  3.963416303086259*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"a07148f8-a094-4547-a394-cda84c7e878e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "25", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634102780378313`*^9, 
   3.9634102781161833`*^9}, {3.963412351949045*^9, 3.963412352267057*^9}, {
   3.9634127995656977`*^9, 3.963412800253481*^9}, {3.9634160982796993`*^9, 
   3.9634160983650208`*^9}, {3.963416305169609*^9, 3.963416305984767*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"f26df0ac-9c5e-48f0-8512-0ccb342399b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "347.233053`"}], "-", 
  FractionBox["15.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["34.539161`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["71.720726`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["227.713619`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.9634069416377897`*^9, 
  3.963410282611721*^9, 3.963412359609988*^9, 3.963412806866867*^9, 
  3.963412838802457*^9, 3.96341610421047*^9, 3.9634163141136103`*^9, 
  3.964287746472036*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"d41cb901-20d5-4649-8211-75fa13096bf3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region25ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963410279569744*^9, 
   3.9634102796836*^9}, {3.9634123537409687`*^9, 3.96341235419829*^9}, {
   3.9634128023137617`*^9, 3.963412803808393*^9}, {3.963416099766286*^9, 
   3.9634160998785553`*^9}, {3.9634163078394947`*^9, 3.963416309472876*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"cbec2533-3917-4285-a67c-be4dbe9167df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "347.2733434402589550308326095356686248490000000000000000000001`38.\
54067144832342"}], "-", 
  FractionBox["14.99999999999999999999999999999999999995`39.17609125905568", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["34.5387763949106852602698718202654631138`38.53830694775514", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "71.7196263314576262568222536827935498522000000000000000000001`38.\
85563801816554", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["227.741549118952032887493577016639248`35.35744227043494", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287746780025*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"9dac61f7-984d-4e66-a504-9b9b1c7b4f09"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963313800156884*^9, 3.963313800388434*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"2420a769-d475-42ce-97a6-e4d8a14d776b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region26ASY", "=", 
   FractionBox["Reg26res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.963313807954018*^9, 3.9633138094257183`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"f082700f-9176-41b3-83e4-1201ae083e15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "26", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
  3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
  3.962716823236312*^9}, {3.9633126028404913`*^9, 3.963312603178691*^9}, {
  3.963313811189266*^9, 3.963313811241399*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"05e52c5f-224a-4fd2-9f49-618d7c39ba2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "252.658602`"}], "+", 
  FractionBox["75.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["25.108302`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["54.706651`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["286.709732`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.9633126125294943`*^9, 3.963313823196082*^9, 
  3.964287746900506*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"afea19e1-78a7-4b7b-9f63-48eaba47a399"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region26ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963313813156426*^9, 
   3.96331381347178*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"302762e9-d67e-4b0e-aafd-00bd78fc6eb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "252.6209463148470367319550275694143078540000000000000000000001`38.\
40246935766748"}], "+", 
  FractionBox[
   "74.9999999999999999999999999999999999996000000000000000000001`38.\
8750612633917", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["25.1096465035750731941052487336527085145`38.399840598709446", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "54.7094952168984710003571873603104604755999999999999999999999`38.\
738062707730734", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["286.7245027644508090044096872755634252`36.45746480826105", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.9642877472568817`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"3ac65b4b-7d20-4846-affa-d07457b08885"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963413650397395*^9, 3.963413650982519*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"fd58aa66-8e25-4fa0-8615-f7b1742c0272"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region27ASY", "=", 
   FractionBox["Reg27res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}, {3.963406891763137*^9, 3.9634068935309467`*^9}, {
  3.963410275191156*^9, 3.96341027657932*^9}, {3.9634123483579473`*^9, 
  3.9634123502707577`*^9}, {3.9634127948424263`*^9, 3.963412797225589*^9}, {
  3.963413151186487*^9, 3.963413153676203*^9}, {3.963413622792657*^9, 
  3.963413624182135*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"7077f754-590e-4544-b3f4-d14e62595d0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "27", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
   3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
   3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
   3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
   3.963405309809039*^9}, 3.963406898350403*^9, {3.9634102780378313`*^9, 
   3.9634102781161833`*^9}, {3.963412351949045*^9, 3.963412352267057*^9}, {
   3.9634127995656977`*^9, 3.963412800253481*^9}, {3.9634131564246387`*^9, 
   3.9634131576024942`*^9}, {3.9634136255743847`*^9, 3.963413625684514*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"32c61672-5ab1-4562-9cc2-964ceedec87f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "201.710835`"}], "-", 
  FractionBox["15.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["2.735216`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["63.07303`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["71.93992`", "ep"]}]], "Output",
 CellChangeTimes->{
  3.9627162658807793`*^9, 3.962716666636301*^9, 3.962716823590362*^9, 
   3.963059421089074*^9, 3.9633085957410517`*^9, 3.963312640954501*^9, 
   3.963405315140346*^9, 3.9634069416377897`*^9, 3.963410282611721*^9, 
   3.963412359609988*^9, 3.963412806866867*^9, 3.963413157999536*^9, 
   3.9634132117946033`*^9, {3.963413632487875*^9, 3.9634136557434063`*^9}, 
   3.9642877474103203`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"192d9ef1-9c0f-4fc1-8ef1-1fc640718768"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region27ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}, {
   3.963406900193132*^9, 3.963406900429431*^9}, {3.963410279569744*^9, 
   3.9634102796836*^9}, {3.9634123537409687`*^9, 3.96341235419829*^9}, {
   3.9634128023137617`*^9, 3.963412803808393*^9}, {3.963413159812417*^9, 
   3.963413160335532*^9}, {3.963413627891572*^9, 3.9634136280019417`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"d2f4ae95-d1ef-4e2b-b1dc-841a34f01f44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "201.8322554153995026934170489973320676986`39.3049905733454"}],
   "-", 
  FractionBox["14.99999999999999999999999999999999999995`39.17609125905568", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["2.73482335190931939317577037731771949792`38.436929279565746", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   "63.0758198651235271955069689209840275879999999999999999999999`37.\
79986290422465", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["71.8861403099032407453744161818671892406`38.85664516622233", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287747709816*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"6b00b8b9-2939-4899-bcbd-06071cd7be84"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.96305939871095*^9, 3.9630593990226107`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"cd8ef1e4-eb21-43cc-a852-0c951162d151"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region28ASY", "=", 
   FractionBox["Reg28res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"5bf1c649-d288-4b26-927b-a43434345bdf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "28", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
  3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
  3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
  3.963312637010165*^9, 3.963312637368976*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"bda5f6f3-b66f-4922-8cbf-30cd0ad2744a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "287.027009`"}], "+", 
  FractionBox["15.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["28.585033`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["210.039164`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.9642877478390217`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"5cfb42e0-24d5-451d-bed3-a0b857ffa4ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region28ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"f4a440f8-16a4-420c-8675-843086d0f01b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "287.114682095446825057525763148834489327`38.45805540144809"}],
   "+", 
  FractionBox["14.99999999999999999999999999999999999995`39.17609125905568", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox[
   "28.5881532711620985297069246594431348156999999999999999999999`38.\
456186101841105", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["210.048879130152677582022796775518141012`38.32232036838347", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287748050008*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"8ec1d635-a766-4e53-acd5-8d90cb09159b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.96340529765584*^9, 3.9634052978458147`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"3a1d6a66-b4e6-427d-9e56-7340dfade622"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region29ASY", "=", 
   FractionBox["Reg29res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}, {3.96271654428201*^9, 3.962716547596595*^9}, {
  3.9630594088920527`*^9, 3.963059412900091*^9}, {3.963405302186166*^9, 
  3.963405308030327*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"c1ee0570-68c0-43d7-890a-627fa5f47e83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "29", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
  3.962716211317665*^9, 3.962716211587788*^9}, {3.962716821869215*^9, 
  3.962716823236312*^9}, {3.963059414858719*^9, 3.963059415331184*^9}, {
  3.963312637010165*^9, 3.963312637368976*^9}, {3.9634053097095013`*^9, 
  3.963405309809039*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"e24e64f2-174d-400e-9ae2-ac5bd0824dd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "691.667056`"}], "+", 
  FractionBox["75.`", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["37.273574`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["63.14083`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["404.172085`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716666636301*^9, 
  3.962716823590362*^9, 3.963059421089074*^9, 3.9633085957410517`*^9, 
  3.963312640954501*^9, 3.963405315140346*^9, 3.964287748158306*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"c28daf05-19d2-4d7f-bc4d-9a56696da9bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region29ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}, {
   3.962716671054755*^9, 3.9627166718743753`*^9}, {3.963059418056015*^9, 
   3.963059418757411*^9}, {3.963405311555291*^9, 3.963405311660151*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"8acf74e9-d01d-4cad-987c-b3806e317d2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "691.61809878893498668319916167967743859`37.83986634969922"}], 
  "+", 
  FractionBox[
   "74.9999999999999999999999999999999999996000000000000000000001`38.\
8750612633917", 
   SuperscriptBox["ep", "4"]], "+", 
  FractionBox["37.2735997468200046534456421975831826118`38.57140133733894", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["63.1409051119166978532177930756056278932`38.80031080312309", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["404.18910151023003679644165583023081057`37.606584599090766", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287748481431*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"8354fc1c-69c6-4858-944a-372578323ab8"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.962716658557149*^9, 3.9627166587598257`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"aae05af4-7129-4600-a5a8-88f3edbf9ae6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region30ASY", "=", 
   FractionBox["Reg30res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627106752810993`*^9, 3.9627107028366957`*^9}, {
  3.9627133770821753`*^9, 3.9627133874233313`*^9}, {3.962716180080784*^9, 
  3.962716182981874*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"14252f81-19c2-4110-a1fa-49bdf752f40a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "30", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, {
  3.962716211317665*^9, 3.962716211587788*^9}, {3.9633126923464937`*^9, 
  3.963312692695039*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"984de4d0-bedd-4f64-b4b5-c158d2ddcfe8"],

Cell[BoxData[
 RowBox[{"3587.520742`", "\[VeryThinSpace]", "-", 
  FractionBox["59.999145`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["83.179319`", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["297.536519`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["1530.868712`", "ep"]}]], "Output",
 CellChangeTimes->{3.9627162658807793`*^9, 3.962716647516419*^9, 
  3.963254119033094*^9, 3.963312693917657*^9, 3.9642877486306057`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"147cb28d-5fc8-42ee-9140-348db1744c4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region30ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, {3.962716221059773*^9, 3.962716229804196*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"5230a6ac-c84a-4d6f-81a1-69ffa89476ea"],

Cell[BoxData[
 RowBox[{"3585.32429406819229815230629726044995119`38.55452844389633", "-", 
  FractionBox["59.9999999999999999999999999999999999998`38.778151250383644", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["83.1776616671934371300678545749811881686`38.92000670709277", 
   SuperscriptBox["ep", "3"]], "+", 
  FractionBox["297.529839556684324369608065880610119958`38.47353052806439", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["1530.55805337579630017740525000766781578`38.184849806839345", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964287749971818*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"7aa88487-39e5-487e-a42e-84d5fec2e263"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9632538733424997`*^9, 3.963253873801635*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"ef6e9e25-3ab0-4486-ad05-86a1785ed373"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region31ASY", "=", 
   RowBox[{
    FractionBox["Reg31res", 
     RowBox[{"s12", " ", "s23", " ", "s45"}]], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9627161039589577`*^9, 3.962716106606241*^9}, {
   3.963057532677621*^9, 3.9630575347362747`*^9}, {3.96323499244987*^9, 
   3.96323499373141*^9}, {3.9632522946681843`*^9, 3.9632523095572433`*^9}, {
   3.9632538848084908`*^9, 3.9632538876759357`*^9}, 3.963266264506618*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"6f6b1c41-9a49-479e-b3ba-8c1b55c12ed0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "31", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, 
   3.962716206797882*^9, {3.963057536359865*^9, 3.963057536415649*^9}, 
   3.9632349963379297`*^9, {3.963312718020548*^9, 3.9633127183359613`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"3e352eb1-58da-405e-b1a0-1dde5451314a"],

Cell[BoxData[
 RowBox[{"2753.643977`", "\[VeryThinSpace]", "-", 
  FractionBox["89.998741`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["228.042304`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["189.464692`", 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox["506.56702`", "ep"]}]], "Output",
 CellChangeTimes->{3.962716233673641*^9, 3.9627166200368347`*^9, 
  3.963057943033183*^9, 3.963058038235281*^9, 3.963237325348509*^9, 
  3.963254188074836*^9, 3.9632594685785217`*^9, 3.9632662803275347`*^9, 
  3.96350514655199*^9, 3.963506148548964*^9, 3.964287750124023*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"b5693b40-8026-459a-8b96-572cbe75ea01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{"Region31ASY", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s12", "->", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"s23", "->", 
           RowBox[{"1", "/", "3"}]}], ",", 
          RowBox[{"s34", "->", 
           RowBox[{"1", "/", "4"}]}], ",", 
          RowBox[{"s45", "->", 
           RowBox[{"1", "/", "5"}]}], ",", 
          RowBox[{"s51", "->", 
           RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Region31ASY", "]"}]}], "}"}]}], "]"}], ",", 
    "i"}], "]"}], "/.", 
  RowBox[{"List", "->", "Plus"}]}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, 3.962716221059773*^9, {3.9630575379247427`*^9, 
   3.963057537980205*^9}, 3.963234998345709*^9, {3.963237334992208*^9, 
   3.963237371420888*^9}, {3.9632523241744537`*^9, 3.9632523247762413`*^9}, {
   3.9632539014546843`*^9, 3.963253901842861*^9}, {3.963254195527276*^9, 
   3.963254197196146*^9}, {3.963266272509408*^9, 3.963266275563361*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"a6e4fa91-117e-40b8-b40e-9af6b6bcb1b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "2753.6598602383044326215940113441476572584087794094728953674055`35.\
27884379418787", "+", 
    RowBox[{"0``32.041944810977405", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  FractionBox[
   "89.9999999999999999999999999999999999996000000000000000000001`38.\
954242509439325", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox[
   "228.0270737862624708441361945653380757259000000000000000000002`38.\
21185837841841", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox[
   RowBox[{
   "189.5084136470406178517639908864391898877299999999999999999997`37.\
00323970065015", "+", 
    RowBox[{"0``34.51698357985587", " ", "\[ImaginaryI]"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
   "506.5204199141897576303659422482517589986399999999999999999986`35.\
3134994624254", "+", 
    RowBox[{"0``32.25077633072493", " ", "\[ImaginaryI]"}]}], "ep"], "+", 
  RowBox[{"24", " ", "expressIon"}]}]], "Output",
 CellChangeTimes->{3.964288259074772*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"c13fa95a-5b42-45bf-9991-53743c72d9e3"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9633545923451967`*^9, 3.96335459266742*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"abfedd6f-2071-4065-95df-dcb2f68b0f8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Region32ASY", "=", 
   FractionBox["Reg32res", 
    RowBox[{"s12", " ", "s23", " ", "s45"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9627161039589577`*^9, 3.962716106606241*^9}, {
   3.963057532677621*^9, 3.9630575347362747`*^9}, {3.96323499244987*^9, 
   3.96323499373141*^9}, {3.9632522946681843`*^9, 3.9632523095572433`*^9}, {
   3.9632538848084908`*^9, 3.9632538876759357`*^9}, 3.963266264506618*^9, {
   3.963354601011076*^9, 3.963354630211844*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"4e3d2194-668f-4ecb-8c86-dce5155ee8a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/resnum0.m\>\"", 
   "]"}], "[", 
  RowBox[{"[", "32", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9616925422365294`*^9, 3.961692542525532*^9}, 
   3.962716206797882*^9, {3.963057536359865*^9, 3.963057536415649*^9}, 
   3.9632349963379297`*^9, {3.963312718020548*^9, 3.9633127183359613`*^9}, {
   3.963354604176022*^9, 3.96335460424928*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"b703ae32-a176-4cd7-8cc1-8415ecb26f34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "414.777637`"}], "+", 
  FractionBox["15.`", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox["0.000352`", 
   SuperscriptBox["ep", "3"]], "-", 
  FractionBox["37.266418`", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["250.095393`", "ep"]}]], "Output",
 CellChangeTimes->{3.962716233673641*^9, 3.9627166200368347`*^9, 
  3.963057943033183*^9, 3.963058038235281*^9, 3.963237325348509*^9, 
  3.963254188074836*^9, 3.9632594685785217`*^9, 3.9632662803275347`*^9, 
  3.963354632886457*^9, 3.964288259257853*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"1791b489-6a70-447e-b876-8167dbd606a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{"Region32ASY", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9613446631021433`*^9, {3.9613447588612823`*^9, 3.961344759292838*^9}, 
   3.9616793827479277`*^9, 3.961692510637786*^9, {3.96271340779217*^9, 
   3.962713409438788*^9}, 3.962716221059773*^9, {3.9630575379247427`*^9, 
   3.963057537980205*^9}, 3.963234998345709*^9, {3.963237334992208*^9, 
   3.963237371420888*^9}, {3.9632523241744537`*^9, 3.9632523247762413`*^9}, {
   3.9632539014546843`*^9, 3.963253901842861*^9}, {3.963254195527276*^9, 
   3.963254197196146*^9}, {3.963266272509408*^9, 3.963266275563361*^9}, {
   3.9633546062829943`*^9, 3.96335462006561*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"9f139d8b-a03a-4052-83d0-62540ae34d24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "414.775562804301088672370418460936308674`38.61781316128528"}],
   "+", 
  FractionBox["14.99999999999999999999999999999999999995`39.17609125905568", 
   SuperscriptBox["ep", "4"]], "-", 
  FractionBox[
   "37.2678415825005174840794376103597084779999999999999999999999`37.\
571334240729314", 
   SuperscriptBox["ep", "2"]], "-", 
  FractionBox["250.094248792629337485876464879007762955`38.398103704739924", 
   "ep"]}]], "Output",
 CellChangeTimes->{3.964288259442284*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"5b65c56c-974d-4cf1-a680-269394b5a000"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pentabox and checks", "Subsubsection",
 CellChangeTimes->{{3.9627160425444736`*^9, 3.962716049092792*^9}, {
   3.9634946886671457`*^9, 3.96349469252929*^9}, {3.96349989868622*^9, 
   3.963499901592936*^9}, {3.963508706912428*^9, 3.9635087097107286`*^9}, 
   3.963668076182632*^9},ExpressionUUID->"bbd0036a-a5bf-4ca8-8c4f-\
d944100315a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mDep", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "ep"}]], ",", "1", ",", 
     SuperscriptBox["m", 
      RowBox[{"-", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{"-", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{"-", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{"-", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{"-", "ep"}]], ",", 
     SuperscriptBox["m", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9635002392201157`*^9, 3.9635002436520033`*^9}, {
  3.963500525653399*^9, 3.9635005258791637`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"70d3a968-cc42-4f9b-b559-fa307bd0b998"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pentabox", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "ep"}]], " ", "Reg1res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "ep"}]], " ", "Reg2res"}], ",", "Reg3res", 
     ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{"-", "ep"}]], " ", "Reg4res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "ep"}]], " ", "Reg5res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "ep"}]], " ", "Reg6res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg7res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg8res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg9res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg10res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg11res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg12res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg13res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg14res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg15res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg16res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg17res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg18res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg19res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg20res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg21res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg22res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{"-", "ep"}]], " ", "Reg23res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{"-", "ep"}]], " ", "Reg24res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg25res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg26res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "ep"}]], " ", "Reg27res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg28res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg29res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{"-", "ep"}]], " ", "Reg30res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{"-", "ep"}]], " ", "Reg31res"}], ",", 
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", "Reg32res"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.963499924192937*^9, 3.963499928929121*^9}, {
  3.9635005350465813`*^9, 3.9635005405578413`*^9}, {3.963500718720008*^9, 
  3.96350072261244*^9}, {3.96350103172899*^9, 3.96350103380967*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"c58bc1e5-ec84-4c02-82ad-1ffe385921bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PentaboxExp", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Pentabox", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "32"}], "}"}]}], "]"}], ",", "i"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.963500646234886*^9, 3.9635007043264*^9}, {
  3.9635010614705467`*^9, 3.9635011214111547`*^9}, {3.9635013659745893`*^9, 
  3.9635013703594027`*^9}, {3.96350182845124*^9, 3.9635018364745398`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"7774ec99-4124-467a-b2a8-cbfe75725748"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "4"]}], "+", 
       TemplateBox[{"17572"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"6", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], Short[#, 8]& ], "line" -> 118, 
   "sessionID" -> 24880769487812740330, "byteCount" -> 29503024, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.9635007139882383`*^9, {3.9635018242471247`*^9, 3.9635018399567013`*^9}, 
   3.963502115402516*^9, 3.963504132243125*^9, 3.963505067668565*^9, 
   3.963507164675832*^9, 3.964262853622759*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"e95181e5-822e-47a4-8434-d43557c73e62"]
}, Open  ]],

Cell["Ep - poles (vanish):", "Text",
 CellChangeTimes->{{3.9635076695496893`*^9, 
  3.9635076832055283`*^9}},ExpressionUUID->"e13fb637-7e24-404d-8f9a-\
af1028a49bb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"PentaboxExp", ",", "ep", ",", 
   RowBox[{"-", "4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.963504141264082*^9, 3.9635041917787867`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"d3332335-4649-4f3c-8a68-65865f0ba747"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.963504192488861*^9, 3.963505069782057*^9, 
  3.9642628581902523`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"c4c2c6b6-ae41-4659-9dfa-c9523467fcc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"PentaboxExp", ",", "ep", ",", 
       RowBox[{"-", "3"}]}], "]"}], "//", "Together"}], ")"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.963504196175256*^9, 3.9635042612179832`*^9}, {
  3.963505388664747*^9, 3.9635053973803263`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"3e1a059f-7b2b-48a5-afb5-25b6112226a9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9635041972945547`*^9, 3.963504214290594*^9}, 
   3.9635042624542522`*^9, 3.963505071412106*^9, 3.963505399977343*^9, 
   3.964262859403195*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"db2dfc34-7c6b-4623-aa39-2c68cb167db3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"PentaboxExp", ",", "ep", ",", 
       RowBox[{"-", "2"}]}], "]"}], "//", "Together"}], ")"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.963504196175256*^9, 3.9635042612179832`*^9}, {
  3.963505388664747*^9, 3.963505406345668*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"eaeade7b-a39d-4a3f-8557-313bcd8e4af3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.963505406832515*^9, 3.9642628607217903`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"472b1652-e1c4-414b-82db-df5c853983e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"PentaboxExp", ",", "ep", ",", 
       RowBox[{"-", "1"}]}], "]"}], "//", "Together"}], ")"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.963504196175256*^9, 3.9635042612179832`*^9}, {
  3.963505388664747*^9, 3.963505409591551*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"5e5111d2-dd44-46a1-863c-43c659a9069c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.96350541319596*^9, 3.9642628648068333`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"19e89a67-bdc7-4582-b266-fa8b0126c9c6"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CoeffLog2m", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/coeffLog2m.m\>\"\
", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffLog1m", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/coeffLog1m.m\>\"\
", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffLog0m", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2025/5legs/Results/coeffLog0m.m\>\"\
", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.96428218786585*^9, 3.9642821966295023`*^9}, {
  3.964282228944166*^9, 3.964282236463459*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"6b563dcd-65c8-4ace-94ea-7abffc20daf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PentaboxRes", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{
      RowBox[{"Log", "[", "m", "]"}], "^", "4"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        RowBox[{"Log", "[", "s12", "]"}]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"Log", "[", "s23", "]"}]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"Log", "[", "s34", "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "s45", "]"}]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"Log", "[", "s51", "]"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"Log", "[", "m", "]"}], "^", "3"}]}], "+", 
    RowBox[{"CoeffLog2m", " ", 
     RowBox[{
      RowBox[{"Log", "[", "m", "]"}], "^", "2"}]}], "+", 
    RowBox[{"CoeffLog1m", " ", 
     RowBox[{
      RowBox[{"Log", "[", "m", "]"}], "^", "1"}]}], "+", "CoeffLog0m"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9642821325681343`*^9, 3.9642822262367773`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"69b492e6-d8b2-4eb7-b733-5d800bbbea70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"PentaboxRes", ",", 
     RowBox[{
      RowBox[{"Log", "[", "m", "]"}], "^", "3"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964282302122695*^9, 3.964282343097871*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"9dcc385d-263d-4da3-8e89-e1b43fa994f9"],

Cell[BoxData["15.6434090738082023003500660656467694831`38.19433140221544"], \
"Output",
 CellChangeTimes->{3.9642823446738*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"fff19a66-cf34-438a-b3ac-748961a9b45f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"PentaboxRes", ",", 
     RowBox[{
      RowBox[{"Log", "[", "m", "]"}], "^", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964282353945241*^9, 3.964282354803768*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"04e97284-3966-4fd3-94ae-ffa26346a591"],

Cell[BoxData["34.8016107204757224112529579067591904108`38.54159934483239"], \
"Output",
 CellChangeTimes->{3.964282355397561*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"febd1f94-5307-41d0-851b-7d81f6406bd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"PentaboxRes", ",", 
     RowBox[{
      RowBox[{"Log", "[", "m", "]"}], "^", "1"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{3.9642823589497747`*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"ce257f1b-53f3-4894-8714-a72a22b16200"],

Cell[BoxData["32.7359897173361482384146474745507023288`38.515025475616355"], \
"Output",
 CellChangeTimes->{3.964282360738858*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"bc2173a2-6ffc-4a1d-b36c-ca6705bb9698"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"PentaboxRes", "/.", 
           RowBox[{"m", "->", "1"}]}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s12", "->", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"s23", "->", 
           RowBox[{"1", "/", "3"}]}], ",", 
          RowBox[{"s34", "->", 
           RowBox[{"1", "/", "4"}]}], ",", 
          RowBox[{"s45", "->", 
           RowBox[{"1", "/", "5"}]}], ",", 
          RowBox[{"s51", "->", 
           RowBox[{"1", "/", "6"}]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "20"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"(", 
          RowBox[{"PentaboxRes", "/.", 
           RowBox[{"m", "->", "1"}]}], ")"}], "]"}]}], "}"}]}], "]"}], ",", 
    "i"}], "]"}], "/.", 
  RowBox[{"List", "->", "Plus"}]}]], "Input",
 CellChangeTimes->{{3.9642824329231987`*^9, 3.964282455919176*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"fcfb3d6e-3cc9-47c5-bfb8-974838db7b0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "24.6230074091802933279586770295340405572433663806239713412065`34.\
36600042696254", "+", 
    RowBox[{"0``33.049504270936076", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{"24", " ", "expressIon"}]}]], "Output",
 CellChangeTimes->{3.964284530297518*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"5a6f67f8-ac0a-455c-aafb-2a0f5d4e1de5"]
}, Open  ]],

Cell["Cf . FIESTA", "Text",
 CellChangeTimes->{{3.9635073991879253`*^9, 
  3.9635074073700247`*^9}},ExpressionUUID->"8a8ef7b8-d991-49ec-a755-\
1216ff3cadcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"s12", " ", "s23", " ", "s45", 
    RowBox[{"(", 
     RowBox[{"729.585056`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", "982.092411`", "\[VeryThinSpace]", ")"}], " ", 
       RowBox[{"Log", "[", "m", "]"}]}], "+", 
      RowBox[{"1044.048085`", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
      RowBox[{"469.299238`", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
      RowBox[{"89.999989`", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "m", "]"}], "4"]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"s23", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"s34", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"s45", "->", 
      RowBox[{"1", "/", "5"}]}], ",", 
     RowBox[{"s51", "->", 
      RowBox[{"1", "/", "6"}]}]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9635073059153147`*^9, 3.963507349186792*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"a05c1317-4b13-4171-a0c4-601651a5f9a9"],

Cell[BoxData[
 RowBox[{"24.319501866666666`", "\[VeryThinSpace]", "+", 
  RowBox[{"32.7364137`", " ", 
   RowBox[{"Log", "[", "m", "]"}]}], "+", 
  RowBox[{"34.80160283333333`", " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "m", "]"}], "2"]}], "+", 
  RowBox[{"15.643307933333332`", " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "m", "]"}], "3"]}], "+", 
  RowBox[{"2.999999633333333`", " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "m", "]"}], "4"]}]}]], "Output",
 CellChangeTimes->{{3.963507336667471*^9, 3.963507350098239*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"983e2aa0-8d71-464a-9296-e7e14f33923c"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1087, 863},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"49f284c7-f902-481d-8911-53d8aafa368a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 180, 3, 30, "Input",ExpressionUUID->"388e8e5a-fe9c-4c9d-bc15-8c954c7a1465"],
Cell[CellGroupData[{
Cell[763, 27, 657, 17, 94, "Input",ExpressionUUID->"c46eacd5-c906-4089-a790-0e6b87a9eeec"],
Cell[CellGroupData[{
Cell[1445, 48, 416, 9, 24, "Print",ExpressionUUID->"51d39c5e-18f9-45f5-a10d-5dc702f3baf0"],
Cell[1864, 59, 239, 4, 24, "Print",ExpressionUUID->"55155e63-db7a-45eb-8dc9-2da10bb0ae05"],
Cell[2106, 65, 232, 4, 24, "Print",ExpressionUUID->"d3cf1b85-ae8c-468c-9b7a-b76b067ba7f6"],
Cell[2341, 71, 340, 6, 24, "Print",ExpressionUUID->"49b930c2-e8ca-402c-91d3-e2fdb3eac9c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2730, 83, 217, 4, 45, "Subsubsection",ExpressionUUID->"e417bbcb-6c10-4136-8763-a02c1b1746f8"],
Cell[2950, 89, 744, 17, 31, "Input",ExpressionUUID->"c0f602f8-e272-4e10-98c2-4981268df012"],
Cell[3697, 108, 790, 17, 31, "Input",ExpressionUUID->"fd4ec446-9666-40e1-a106-48a34c65d71e"],
Cell[4490, 127, 457, 10, 30, "Input",ExpressionUUID->"27ad07c5-bd95-435c-b871-3ca524803b15"],
Cell[4950, 139, 360, 9, 30, "Input",ExpressionUUID->"9556e13e-071d-4f0d-9d37-fcb2edbea85b"],
Cell[5313, 150, 1006, 23, 54, "Input",ExpressionUUID->"f554408d-4881-40af-9ec3-37a72cfeaa7b"],
Cell[6322, 175, 1053, 24, 54, "Input",ExpressionUUID->"6d8b7901-01f8-4460-9e70-19abeb195077"],
Cell[7378, 201, 533, 11, 30, "Input",ExpressionUUID->"0f4715cc-f655-4750-9502-cbac97441c02"],
Cell[7914, 214, 582, 12, 30, "Input",ExpressionUUID->"6700d263-1855-4645-9a90-e097db0c6927"],
Cell[8499, 228, 777, 14, 30, "Input",ExpressionUUID->"87e1e5ef-191d-4b8a-85db-5ee7d6686e99"],
Cell[9279, 244, 731, 14, 30, "Input",ExpressionUUID->"f8272bd5-0e39-4bc3-9f9a-126e67fe128c"],
Cell[10013, 260, 630, 12, 30, "Input",ExpressionUUID->"56d406c6-a923-428d-9c55-33af60fb02f2"],
Cell[10646, 274, 1079, 24, 54, "Input",ExpressionUUID->"d5c0c087-7f32-48a9-8f47-3aea8cd24861"],
Cell[11728, 300, 435, 10, 30, "Input",ExpressionUUID->"21995d15-c67d-4c54-91ae-dfdeb13ec819"],
Cell[12166, 312, 680, 13, 30, "Input",ExpressionUUID->"5b217d64-630a-45ec-820b-8cc9e0e1b5a4"],
Cell[12849, 327, 631, 12, 30, "Input",ExpressionUUID->"9793af08-e573-4583-b487-494144ce2c91"],
Cell[13483, 341, 583, 12, 30, "Input",ExpressionUUID->"5f75eba3-2a05-46ca-aaaf-889dba7a6fad"],
Cell[14069, 355, 1150, 26, 54, "Input",ExpressionUUID->"281d6340-b6bb-4439-98fc-43313d630361"],
Cell[15222, 383, 732, 14, 30, "Input",ExpressionUUID->"c4c7fbbf-79fd-4673-8a67-cddd3d9fa2d5"],
Cell[15957, 399, 683, 13, 30, "Input",ExpressionUUID->"388ba580-4aca-4a2d-a24d-7e8d61b58614"],
Cell[16643, 414, 1129, 25, 54, "Input",ExpressionUUID->"e520eef5-bf86-4eeb-a8bb-e0bff8068e66"],
Cell[17775, 441, 780, 14, 30, "Input",ExpressionUUID->"7ab64a49-d859-4545-a4af-a30e42e0daaa"],
Cell[18558, 457, 734, 14, 30, "Input",ExpressionUUID->"44756f6e-c280-43ad-91a6-8a08d68f2abc"],
Cell[19295, 473, 387, 9, 30, "Input",ExpressionUUID->"4c52feb4-a5f0-4caf-9598-d143d0c41b50"],
Cell[19685, 484, 433, 10, 30, "Input",ExpressionUUID->"9a31f084-f030-4e18-be1c-b4afb24452f2"],
Cell[20121, 496, 782, 14, 30, "Input",ExpressionUUID->"38cb103c-3607-4a04-9d51-686edfaaf6bd"],
Cell[20906, 512, 478, 10, 30, "Input",ExpressionUUID->"0f36411f-94f0-4846-8fa8-2913150e9654"],
Cell[21387, 524, 782, 14, 30, "Input",ExpressionUUID->"1fbbf880-edbb-42c4-8b4f-3f8aabc7b779"],
Cell[22172, 540, 436, 10, 30, "Input",ExpressionUUID->"06dde5c8-045d-448d-a138-940015f7f70f"],
Cell[22611, 552, 482, 10, 30, "Input",ExpressionUUID->"c75e176b-2661-4bab-a301-a0676ff86a09"],
Cell[23096, 564, 387, 9, 30, "Input",ExpressionUUID->"36397d87-01a5-4447-a4a7-4bec36fcc0ee"],
Cell[23486, 575, 631, 12, 30, "Input",ExpressionUUID->"73eeca90-4a68-40bc-9fe7-955ed6e745c8"],
Cell[24120, 589, 684, 13, 30, "Input",ExpressionUUID->"9b3bd8f4-a72c-4267-a689-3641357c0f53"]
}, Closed]],
Cell[CellGroupData[{
Cell[24841, 607, 321, 5, 37, "Subsubsection",ExpressionUUID->"919d1543-2d0a-44bd-a675-5fde75463839"],
Cell[25165, 614, 171, 2, 30, "Input",ExpressionUUID->"b5627c1a-6398-4010-b73b-cd9d11825732"],
Cell[25339, 618, 294, 6, 48, "Input",ExpressionUUID->"6b851829-515d-44d5-aaa0-8ce1118bd11a"],
Cell[CellGroupData[{
Cell[25658, 628, 445, 11, 30, "Input",ExpressionUUID->"fc9a1ace-6f3b-4976-a3d8-d9dfe2940390"],
Cell[26106, 641, 650, 13, 54, "Output",ExpressionUUID->"5d0b0d73-be44-4709-83e3-7ddf2a352db1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26793, 659, 930, 24, 30, "Input",ExpressionUUID->"13d6fc42-3393-42f0-bf3d-50a4da494e04"],
Cell[27726, 685, 730, 16, 98, "Output",ExpressionUUID->"f7c91d66-381d-4fd9-96c7-d5c48bb61b90"]
}, Open  ]],
Cell[28471, 704, 173, 2, 30, "Input",ExpressionUUID->"889bf2cd-ec0f-4cb4-813b-3bb56268fdcd"],
Cell[28647, 708, 342, 7, 48, "Input",ExpressionUUID->"6b5750c5-05a3-4426-b9bd-cb21e1389d29"],
Cell[CellGroupData[{
Cell[29014, 719, 467, 11, 30, "Input",ExpressionUUID->"520ced09-b460-4f6e-812e-eaae85a28680"],
Cell[29484, 732, 695, 13, 54, "Output",ExpressionUUID->"11d3e275-3c08-43ce-830e-cd34d4f09efc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30216, 750, 907, 24, 30, "Input",ExpressionUUID->"10ad1a18-4248-44cd-b53b-146d4528f7ea"],
Cell[31126, 776, 763, 18, 98, "Output",ExpressionUUID->"a1e255f9-2fea-44a1-a07b-d89b44011de0"]
}, Open  ]],
Cell[31904, 797, 173, 2, 30, "Input",ExpressionUUID->"d2e112be-5004-4760-9990-8e9dc26ca2ed"],
Cell[32080, 801, 476, 10, 48, "Input",ExpressionUUID->"8b7acece-a268-428f-bf4a-f11cae84c974"],
Cell[CellGroupData[{
Cell[32581, 815, 514, 11, 30, "Input",ExpressionUUID->"7c8f623c-69cf-416c-badc-96a902880d3e"],
Cell[33098, 828, 628, 14, 54, "Output",ExpressionUUID->"6dc59caa-fa62-42ec-b841-ec350de7f45c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33763, 847, 1375, 34, 52, "Input",ExpressionUUID->"72f8d8fc-7cc8-4f9e-b7ca-dc58d708c0e5"],
Cell[35141, 883, 1054, 27, 128, "Output",ExpressionUUID->"e816fd4a-e81b-4732-b272-1c4d814c228d"]
}, Open  ]],
Cell[36210, 913, 173, 2, 30, "Input",ExpressionUUID->"58ff0a6e-83aa-40a2-a4ea-c005504314c8"],
Cell[36386, 917, 376, 9, 48, "Input",ExpressionUUID->"492d067a-ef35-43b6-ad32-2376681d0f54"],
Cell[CellGroupData[{
Cell[36787, 930, 405, 9, 30, "Input",ExpressionUUID->"13678742-1b53-4dc8-a869-5a3d2fbb2625"],
Cell[37195, 941, 536, 12, 54, "Output",ExpressionUUID->"5a530f95-528c-4670-a1fd-2200b027fb8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37768, 958, 1424, 35, 52, "Input",ExpressionUUID->"7cef4704-3fe3-4950-8a62-33700f8bc413"],
Cell[39195, 995, 1034, 27, 128, "Output",ExpressionUUID->"48f5411a-38c8-433d-b0e6-7fd88609a557"]
}, Open  ]],
Cell[40244, 1025, 171, 2, 30, "Input",ExpressionUUID->"1f036216-1619-4874-a8e7-a40edb0f0bb7"],
Cell[40418, 1029, 390, 8, 48, "Input",ExpressionUUID->"1e221bfb-4bfb-47c7-a2c8-e43b1a37ee73"],
Cell[CellGroupData[{
Cell[40833, 1041, 408, 10, 30, "Input",ExpressionUUID->"7d978f66-81d0-4ce5-801a-baa9d8307a49"],
Cell[41244, 1053, 598, 12, 54, "Output",ExpressionUUID->"ae206a05-5a1e-4024-816f-4492bae18a38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41879, 1070, 807, 22, 30, "Input",ExpressionUUID->"1d5ba906-3194-4f93-8cdb-4e1794f9b978"],
Cell[42689, 1094, 678, 12, 121, "Output",ExpressionUUID->"f22bae16-9a9d-4dfc-94ba-ca79c462c5d2"]
}, Open  ]],
Cell[43382, 1109, 171, 2, 30, "Input",ExpressionUUID->"b92fab7d-bff7-42fd-a41d-58f67dc04616"],
Cell[43556, 1113, 438, 8, 48, "Input",ExpressionUUID->"2976c6be-71c6-4e50-b0e9-945b2844de3a"],
Cell[CellGroupData[{
Cell[44019, 1125, 456, 11, 30, "Input",ExpressionUUID->"75c896f4-a9d6-40bc-b8f3-07d7dbac68f2"],
Cell[44478, 1138, 652, 13, 54, "Output",ExpressionUUID->"d032a150-1e8a-428f-a511-c5f1af5d1cc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45167, 1156, 855, 23, 30, "Input",ExpressionUUID->"df6380e8-6250-4fc4-a9c7-5a2737359c35"],
Cell[46025, 1181, 701, 13, 121, "Output",ExpressionUUID->"b718bef2-6194-40cb-a15f-d7c55e53291b"]
}, Open  ]],
Cell[46741, 1197, 171, 2, 30, "Input",ExpressionUUID->"159f7bc1-613d-43b4-943d-21d0bd9b69f2"],
Cell[46915, 1201, 589, 10, 48, "Input",ExpressionUUID->"7285cba3-57d5-4190-94b5-a2eb5e541566"],
Cell[CellGroupData[{
Cell[47529, 1215, 603, 12, 30, "Input",ExpressionUUID->"73a8df62-148a-4dc4-9b91-49da78e2d00d"],
Cell[48135, 1229, 617, 14, 54, "Output",ExpressionUUID->"f89191de-b7b3-48f3-9505-f8ab9a9539fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48789, 1248, 1019, 23, 30, "Input",ExpressionUUID->"32cb77c5-95e7-407b-8772-5fe78c14d051"],
Cell[49811, 1273, 674, 13, 98, "Output",ExpressionUUID->"a58e1854-7be9-4af5-8fba-d7a22fe6996f"]
}, Open  ]],
Cell[50500, 1289, 171, 2, 30, "Input",ExpressionUUID->"6927f333-7042-4837-a9b7-054d45449928"],
Cell[50674, 1293, 582, 12, 30, "Input",ExpressionUUID->"f7ffba54-efdf-4409-8b2a-dec13fd292c0"],
Cell[51259, 1307, 637, 11, 48, "Input",ExpressionUUID->"960d46b8-cadb-486b-ad92-e6320611ae95"],
Cell[CellGroupData[{
Cell[51921, 1322, 657, 13, 30, "Input",ExpressionUUID->"7b5bae5e-ed2a-47ad-9c2a-74e7c93c3f50"],
Cell[52581, 1337, 634, 14, 54, "Output",ExpressionUUID->"640f5fa7-42a0-426d-a297-8de2f3314241"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53252, 1356, 1067, 24, 30, "Input",ExpressionUUID->"bfbdd689-a28a-4bd9-8b2d-c2dbec4a7612"],
Cell[54322, 1382, 640, 16, 98, "Output",ExpressionUUID->"4a92a9b1-b2d6-4e26-b7a3-3986a454b8be"]
}, Open  ]],
Cell[54977, 1401, 171, 2, 30, "Input",ExpressionUUID->"860b214e-5e31-4d48-bb7e-4d495878c7b4"],
Cell[55151, 1405, 777, 14, 30, "Input",ExpressionUUID->"d7ec480d-cf87-43f2-8f95-63aac778a0bd"],
Cell[55931, 1421, 839, 14, 48, "Input",ExpressionUUID->"60936ef5-e5bc-4930-80a6-69eeb4a8be0e"],
Cell[CellGroupData[{
Cell[56795, 1439, 852, 15, 30, "Input",ExpressionUUID->"38ac1666-3310-437b-a898-7e0ca10805b9"],
Cell[57650, 1456, 728, 15, 54, "Output",ExpressionUUID->"fcea52c0-f9c3-4267-8d20-92fcbc2f6e9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58415, 1476, 1261, 26, 30, "Input",ExpressionUUID->"db89f6e8-cd34-4c1b-a44e-575e28232b0f"],
Cell[59679, 1504, 707, 15, 98, "Output",ExpressionUUID->"173059c0-a643-49b3-b0f0-45b4f8c8113c"]
}, Open  ]],
Cell[60401, 1522, 171, 2, 30, "Input",ExpressionUUID->"fff2f75b-9e46-457f-badd-12f311997f95"],
Cell[60575, 1526, 731, 14, 30, "Input",ExpressionUUID->"b5d8d09c-7830-4b2a-afef-ad69d42d7657"],
Cell[61309, 1542, 792, 13, 48, "Input",ExpressionUUID->"5f6915a9-1e64-4ff0-bdd5-6e7467e40a05"],
Cell[CellGroupData[{
Cell[62126, 1559, 807, 15, 30, "Input",ExpressionUUID->"00a4c301-e526-4c3b-9fab-ea66868f9f1d"],
Cell[62936, 1576, 726, 15, 54, "Output",ExpressionUUID->"fc463c5c-b322-4357-b7ea-74534162b3b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63699, 1596, 1216, 26, 30, "Input",ExpressionUUID->"ce0c4e4c-6bca-4a6d-bb39-73b7e5ccc114"],
Cell[64918, 1624, 756, 18, 98, "Output",ExpressionUUID->"2362fe71-87e3-4b90-b4bf-d5c6d1e571fd"]
}, Open  ]],
Cell[65689, 1645, 171, 2, 30, "Input",ExpressionUUID->"ad98d605-42cd-4dc1-a120-6a072d051024"],
Cell[65863, 1649, 692, 12, 48, "Input",ExpressionUUID->"3a03ecba-9b6b-4921-8e95-5098ef34b8df"],
Cell[CellGroupData[{
Cell[66580, 1665, 704, 13, 30, "Input",ExpressionUUID->"befae496-bb64-41c2-b90e-ee288191f7ac"],
Cell[67287, 1680, 686, 15, 54, "Output",ExpressionUUID->"fa8145d0-f090-4c69-bea1-e482fb20a067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68010, 1700, 1115, 24, 30, "Input",ExpressionUUID->"8f97588c-48e5-462d-a717-2d24562f19a3"],
Cell[69128, 1726, 701, 15, 98, "Output",ExpressionUUID->"99e0107a-c7a8-48a5-80a9-3be072e101e2"]
}, Open  ]],
Cell[69844, 1744, 173, 2, 30, "Input",ExpressionUUID->"daa000c2-c6d0-45df-9481-85d8f85164de"],
Cell[70020, 1748, 489, 9, 48, "Input",ExpressionUUID->"0fbc7b88-c1cc-480d-a1f8-60349aa48db9"],
Cell[CellGroupData[{
Cell[70534, 1761, 507, 11, 30, "Input",ExpressionUUID->"193cc3bb-f885-48ab-9abd-977572b74af6"],
Cell[71044, 1774, 671, 14, 54, "Output",ExpressionUUID->"f42e16b7-bdfb-486e-9162-55044e325f3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71752, 1793, 905, 24, 30, "Input",ExpressionUUID->"345bc2ae-750e-4699-8943-efc7892ad8d7"],
Cell[72660, 1819, 729, 17, 121, "Output",ExpressionUUID->"b8d6e795-ad66-41aa-ba67-94afae7e5150"]
}, Open  ]],
Cell[73404, 1839, 171, 2, 30, "Input",ExpressionUUID->"6953d95d-3d64-435d-8d21-842b93a32d5b"],
Cell[73578, 1843, 343, 7, 48, "Input",ExpressionUUID->"0cc8dc26-9d93-4d7b-abc0-51f073806763"],
Cell[CellGroupData[{
Cell[73946, 1854, 457, 10, 30, "Input",ExpressionUUID->"d7ece34b-66bb-4be0-aa23-8418912b8754"],
Cell[74406, 1866, 548, 13, 54, "Output",ExpressionUUID->"41b85bd5-732a-4eaf-ab1f-018e64f3ce65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74991, 1884, 848, 21, 30, "Input",ExpressionUUID->"05f3259d-c02f-48e4-9210-90fc37878afe"],
Cell[75842, 1907, 726, 16, 98, "Output",ExpressionUUID->"92165fcb-984e-49d8-9b63-1873f2d4ca95"]
}, Open  ]],
Cell[76583, 1926, 170, 2, 30, "Input",ExpressionUUID->"5767fc8b-bef4-4f4f-b307-d4e1f1912b76"],
Cell[76756, 1930, 739, 12, 48, "Input",ExpressionUUID->"fea19eaa-327b-4345-a7ca-2d30ca717a83"],
Cell[CellGroupData[{
Cell[77520, 1946, 756, 14, 30, "Input",ExpressionUUID->"57ea69b9-486b-4b94-827b-676375c16275"],
Cell[78279, 1962, 706, 15, 54, "Output",ExpressionUUID->"bf74716f-e464-4061-b71b-368d122649e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79022, 1982, 1164, 25, 30, "Input",ExpressionUUID->"04cc089a-d6b3-421b-9462-7e79e9cebe62"],
Cell[80189, 2009, 782, 20, 121, "Output",ExpressionUUID->"a2cb0fde-dcce-40d0-bbf8-c631f8ae4064"]
}, Open  ]],
Cell[80986, 2032, 174, 3, 30, "Input",ExpressionUUID->"bee6219b-f8b5-4d1a-964a-4e3d88aaaad4"],
Cell[81163, 2037, 695, 13, 48, "Input",ExpressionUUID->"909e409d-da48-4676-8fed-cf89b205f430"],
Cell[CellGroupData[{
Cell[81883, 2054, 708, 14, 30, "Input",ExpressionUUID->"befb631f-8978-4631-8ebd-b4cad1b82795"],
Cell[82594, 2070, 668, 15, 54, "Output",ExpressionUUID->"797dbfdd-e5c5-4bc5-941c-aeddd13d9c05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83299, 2090, 1119, 25, 30, "Input",ExpressionUUID->"e093a08c-76a6-46eb-bc4a-630da2757413"],
Cell[84421, 2117, 732, 17, 121, "Output",ExpressionUUID->"ed628f7a-e891-4a6e-a40c-b0a46b42709b"]
}, Open  ]],
Cell[85168, 2137, 175, 3, 30, "Input",ExpressionUUID->"75a53529-d8bf-44ff-9125-de0aa752a1a0"],
Cell[85346, 2142, 644, 12, 48, "Input",ExpressionUUID->"98bc27c6-6228-4fde-b544-ff8d54276e1b"],
Cell[CellGroupData[{
Cell[86015, 2158, 660, 14, 30, "Input",ExpressionUUID->"33b854b0-469a-47b1-b9b1-bdb7e0b360fe"],
Cell[86678, 2174, 637, 15, 54, "Output",ExpressionUUID->"e68bc224-2ea3-4bda-a9d2-3e5c26b34ca8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87352, 2194, 1074, 25, 30, "Input",ExpressionUUID->"511be8b2-2dbd-454f-be35-d53ec97d5f73"],
Cell[88429, 2221, 763, 19, 121, "Output",ExpressionUUID->"f6f75886-b52c-4293-a80a-56936893e537"]
}, Open  ]],
Cell[89207, 2243, 175, 3, 30, "Input",ExpressionUUID->"6e2fdf5a-0594-4736-9aed-895ee5c50a44"],
Cell[89385, 2248, 546, 11, 48, "Input",ExpressionUUID->"4a7059bc-754b-4339-a50e-33c40a53b8b4"],
Cell[CellGroupData[{
Cell[89956, 2263, 561, 13, 30, "Input",ExpressionUUID->"8883216f-ae14-45b6-987f-e4222dcc637d"],
Cell[90520, 2278, 691, 16, 54, "Output",ExpressionUUID->"9c177e9d-71f3-4fa3-8081-0d0cefb136a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91248, 2299, 955, 25, 30, "Input",ExpressionUUID->"48d3a50a-ab0c-4c57-b3f2-302647f975f7"],
Cell[92206, 2326, 757, 18, 121, "Output",ExpressionUUID->"be8f571b-435f-48f8-868e-95625bc852a6"]
}, Open  ]],
Cell[92978, 2347, 177, 3, 30, "Input",ExpressionUUID->"da7d1ed2-07c7-472e-90b5-2c3b04d6f46f"],
Cell[93158, 2352, 793, 14, 48, "Input",ExpressionUUID->"b24b781d-95e5-4e73-a591-d223e02052db"],
Cell[CellGroupData[{
Cell[93976, 2370, 814, 16, 30, "Input",ExpressionUUID->"b71f8e27-37af-4253-a70b-e0d947015769"],
Cell[94793, 2388, 730, 16, 54, "Output",ExpressionUUID->"09d6d2dc-9b36-4f3b-8623-581b3d1039e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95560, 2409, 1223, 27, 30, "Input",ExpressionUUID->"296fc2a1-2cee-48a1-b888-ba224e1d4cdd"],
Cell[96786, 2438, 755, 18, 98, "Output",ExpressionUUID->"fb86512b-de9a-4fae-87f1-faec19002921"]
}, Open  ]],
Cell[97556, 2459, 177, 3, 30, "Input",ExpressionUUID->"72161b0b-6a3e-4468-9847-20014bed7788"],
Cell[97736, 2464, 744, 13, 48, "Input",ExpressionUUID->"121e9f4d-29ac-4a19-98b2-c0129e5436b3"],
Cell[CellGroupData[{
Cell[98505, 2481, 760, 15, 30, "Input",ExpressionUUID->"2614aa0c-35eb-48d4-be07-b37161874d7b"],
Cell[99268, 2498, 707, 16, 54, "Output",ExpressionUUID->"4e0fe8c6-1aa6-4527-8471-9a32100179ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100012, 2519, 1171, 26, 30, "Input",ExpressionUUID->"323f4c61-110a-45b4-ac88-0aff54916871"],
Cell[101186, 2547, 755, 19, 98, "Output",ExpressionUUID->"f79b8bcf-382d-4b36-9b97-410b7b8eb5ff"]
}, Open  ]],
Cell[101956, 2569, 175, 3, 30, "Input",ExpressionUUID->"160d2f25-b05e-482c-8c90-b8b8254d554a"],
Cell[102134, 2574, 544, 11, 48, "Input",ExpressionUUID->"b7e1986e-4a3b-4da9-9880-31af1b745754"],
Cell[CellGroupData[{
Cell[102703, 2589, 564, 13, 30, "Input",ExpressionUUID->"017c988f-8c79-4b79-a80c-14f4bb06ac39"],
Cell[103270, 2604, 697, 15, 54, "Output",ExpressionUUID->"f4e61db7-a82f-47ef-82e2-e94d1c680795"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104004, 2624, 955, 25, 30, "Input",ExpressionUUID->"b3938acc-5c75-4465-95e0-824345a9d162"],
Cell[104962, 2651, 707, 16, 121, "Output",ExpressionUUID->"7ac462af-68d4-438f-80db-6c5510eee14b"]
}, Open  ]],
Cell[105684, 2670, 176, 3, 30, "Input",ExpressionUUID->"cd2ae029-36df-4100-9ca6-6e65fa9aa0a4"],
Cell[105863, 2675, 842, 15, 48, "Input",ExpressionUUID->"77be47d6-25ae-4724-bd23-73097f1a913b"],
Cell[CellGroupData[{
Cell[106730, 2694, 860, 16, 30, "Input",ExpressionUUID->"2ce74eb9-ed4a-4e78-bb91-e106849f45fc"],
Cell[107593, 2712, 765, 17, 54, "Output",ExpressionUUID->"d919c631-522b-4ef5-b757-ecfe5a1bc445"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108395, 2734, 1267, 27, 30, "Input",ExpressionUUID->"fd7b0dab-c3d0-4bd8-b8ac-05832acc9a6b"],
Cell[109665, 2763, 735, 17, 121, "Output",ExpressionUUID->"5612e1b1-e109-4add-8f1c-6af1fcee2fff"]
}, Open  ]],
Cell[110415, 2783, 176, 3, 30, "Input",ExpressionUUID->"349cc554-f1cc-41e5-96d3-9d46609911f0"],
Cell[110594, 2788, 793, 14, 48, "Input",ExpressionUUID->"3d8eb01b-68ac-4b06-8aad-635335b50d82"],
Cell[CellGroupData[{
Cell[111412, 2806, 814, 16, 30, "Input",ExpressionUUID->"df5290df-d00a-4da1-9715-06e3bd3a9b36"],
Cell[112229, 2824, 733, 16, 54, "Output",ExpressionUUID->"7c007034-3d65-4b0d-b1f9-ba649622336c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112999, 2845, 1221, 27, 30, "Input",ExpressionUUID->"e8067b9d-e7c5-40b7-94d9-4d028df3b1fa"],
Cell[114223, 2874, 737, 19, 121, "Output",ExpressionUUID->"1d2d485a-b828-4dc1-8137-4c17d912608a"]
}, Open  ]],
Cell[114975, 2896, 175, 3, 30, "Input",ExpressionUUID->"592db76e-a792-4471-80bb-44b49965f015"],
Cell[115153, 2901, 296, 7, 48, "Input",ExpressionUUID->"660500be-a74d-4925-ac23-ee44cca313e9"],
Cell[CellGroupData[{
Cell[115474, 2912, 438, 11, 30, "Input",ExpressionUUID->"5116736c-80fa-4295-bdc2-063c91fa8f18"],
Cell[115915, 2925, 484, 12, 54, "Output",ExpressionUUID->"b85bd4bf-65a6-41ae-94db-cbb8160fef49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116436, 2942, 826, 21, 30, "Input",ExpressionUUID->"b9c52172-e4fb-4d2b-a23d-388cdf1d1794"],
Cell[117265, 2965, 736, 17, 98, "Output",ExpressionUUID->"0f9c8efc-ac39-46e1-a9e2-e3ce5154657b"]
}, Open  ]],
Cell[118016, 2985, 179, 3, 30, "Input",ExpressionUUID->"61199aa4-db66-46df-a5eb-62d16208f379"],
Cell[118198, 2990, 447, 9, 48, "Input",ExpressionUUID->"92d24117-58e7-433a-945e-bb792cec7336"],
Cell[CellGroupData[{
Cell[118670, 3003, 484, 11, 30, "Input",ExpressionUUID->"2f2ab521-457c-4e49-96aa-50b19d98ea6a"],
Cell[119157, 3016, 534, 12, 54, "Output",ExpressionUUID->"df08cce0-f20f-4f68-82e9-e31258ba6874"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119728, 3033, 878, 22, 30, "Input",ExpressionUUID->"aff49b36-407a-4db4-a2c9-0c1d09810af3"],
Cell[120609, 3057, 657, 12, 98, "Output",ExpressionUUID->"fb79600d-90b5-4b13-84e9-31d5cab18eaf"]
}, Open  ]],
Cell[121281, 3072, 175, 3, 30, "Input",ExpressionUUID->"86d9fc92-d883-4e10-81cd-2b28c357eb45"],
Cell[121459, 3077, 842, 15, 48, "Input",ExpressionUUID->"a07148f8-a094-4547-a394-cda84c7e878e"],
Cell[CellGroupData[{
Cell[122326, 3096, 860, 16, 30, "Input",ExpressionUUID->"f26df0ac-9c5e-48f0-8512-0ccb342399b9"],
Cell[123189, 3114, 757, 17, 54, "Output",ExpressionUUID->"d41cb901-20d5-4649-8211-75fa13096bf3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123983, 3136, 1271, 27, 30, "Input",ExpressionUUID->"cbec2533-3917-4285-a67c-be4dbe9167df"],
Cell[125257, 3165, 727, 17, 98, "Output",ExpressionUUID->"9dac61f7-984d-4e66-a504-9b9b1c7b4f09"]
}, Open  ]],
Cell[125999, 3185, 175, 3, 30, "Input",ExpressionUUID->"2420a769-d475-42ce-97a6-e4d8a14d776b"],
Cell[126177, 3190, 498, 10, 48, "Input",ExpressionUUID->"f082700f-9176-41b3-83e4-1201ae083e15"],
Cell[CellGroupData[{
Cell[126700, 3204, 533, 12, 30, "Input",ExpressionUUID->"05e52c5f-224a-4fd2-9f49-618d7c39ba2d"],
Cell[127236, 3218, 547, 14, 54, "Output",ExpressionUUID->"afea19e1-78a7-4b7b-9f63-48eaba47a399"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127820, 3237, 927, 23, 30, "Input",ExpressionUUID->"302762e9-d67e-4b0e-aafd-00bd78fc6eb5"],
Cell[128750, 3262, 757, 19, 98, "Output",ExpressionUUID->"3ac65b4b-7d20-4846-affa-d07457b08885"]
}, Open  ]],
Cell[129522, 3284, 175, 3, 30, "Input",ExpressionUUID->"fd58aa66-8e25-4fa0-8615-f7b1742c0272"],
Cell[129700, 3289, 842, 15, 48, "Input",ExpressionUUID->"7077f754-590e-4544-b3f4-d14e62595d0e"],
Cell[CellGroupData[{
Cell[130567, 3308, 862, 16, 30, "Input",ExpressionUUID->"32c61672-5ab1-4562-9cc2-964ceedec87f"],
Cell[131432, 3326, 790, 18, 54, "Output",ExpressionUUID->"192d9ef1-9c0f-4fc1-8ef1-1fc640718768"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132259, 3349, 1269, 27, 30, "Input",ExpressionUUID->"d2f4ae95-d1ef-4e2b-b1dc-841a34f01f44"],
Cell[133531, 3378, 707, 16, 121, "Output",ExpressionUUID->"6b00b8b9-2939-4899-bcbd-06071cd7be84"]
}, Open  ]],
Cell[134253, 3397, 176, 3, 30, "Input",ExpressionUUID->"cd8ef1e4-eb21-43cc-a852-0c951162d151"],
Cell[134432, 3402, 498, 10, 48, "Input",ExpressionUUID->"5bf1c649-d288-4b26-927b-a43434345bdf"],
Cell[CellGroupData[{
Cell[134955, 3416, 531, 12, 30, "Input",ExpressionUUID->"bda5f6f3-b66f-4922-8cbf-30cd0ad2744a"],
Cell[135489, 3430, 505, 12, 54, "Output",ExpressionUUID->"5cfb42e0-24d5-451d-bed3-a0b857ffa4ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136031, 3447, 928, 23, 30, "Input",ExpressionUUID->"f4a440f8-16a4-420c-8675-843086d0f01b"],
Cell[136962, 3472, 593, 14, 98, "Output",ExpressionUUID->"8ec1d635-a766-4e53-acd5-8d90cb09159b"]
}, Open  ]],
Cell[137570, 3489, 176, 3, 30, "Input",ExpressionUUID->"3a1d6a66-b4e6-427d-9e56-7340dfade622"],
Cell[137749, 3494, 547, 11, 48, "Input",ExpressionUUID->"c1ee0570-68c0-43d7-890a-627fa5f47e83"],
Cell[CellGroupData[{
Cell[138321, 3509, 582, 13, 30, "Input",ExpressionUUID->"e24e64f2-174d-400e-9ae2-ac5bd0824dd1"],
Cell[138906, 3524, 590, 14, 54, "Output",ExpressionUUID->"c28daf05-19d2-4d7f-bc4d-9a56696da9bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139533, 3543, 974, 23, 30, "Input",ExpressionUUID->"8acf74e9-d01d-4cad-987c-b3806e317d2b"],
Cell[140510, 3568, 703, 16, 121, "Output",ExpressionUUID->"8354fc1c-69c6-4858-944a-372578323ab8"]
}, Open  ]],
Cell[141228, 3587, 177, 3, 30, "Input",ExpressionUUID->"aae05af4-7129-4600-a5a8-88f3edbf9ae6"],
Cell[141408, 3592, 402, 9, 48, "Input",ExpressionUUID->"14252f81-19c2-4110-a1fa-49bdf752f40a"],
Cell[CellGroupData[{
Cell[141835, 3605, 438, 11, 30, "Input",ExpressionUUID->"984de4d0-bedd-4f64-b4b5-c158d2ddcfe8"],
Cell[142276, 3618, 533, 12, 54, "Output",ExpressionUUID->"147cb28d-5fc8-42ee-9140-348db1744c4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142846, 3635, 826, 21, 30, "Input",ExpressionUUID->"5230a6ac-c84a-4d6f-81a1-69ffa89476ea"],
Cell[143675, 3658, 659, 12, 121, "Output",ExpressionUUID->"7aa88487-39e5-487e-a42e-84d5fec2e263"]
}, Open  ]],
Cell[144349, 3673, 177, 3, 30, "Input",ExpressionUUID->"ef6e9e25-3ab0-4486-ad05-86a1785ed373"],
Cell[144529, 3678, 559, 12, 48, "Input",ExpressionUUID->"6f6b1c41-9a49-479e-b3ba-8c1b55c12ed0"],
Cell[CellGroupData[{
Cell[145113, 3694, 486, 11, 30, "Input",ExpressionUUID->"3e352eb1-58da-405e-b1a0-1dde5451314a"],
Cell[145602, 3707, 671, 14, 54, "Output",ExpressionUUID->"b5693b40-8026-459a-8b96-572cbe75ea01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146310, 3726, 1553, 37, 52, "Input",ExpressionUUID->"a6e4fa91-117e-40b8-b40e-9af6b6bcb1b8"],
Cell[147866, 3765, 1100, 29, 148, "Output",ExpressionUUID->"c13fa95a-5b42-45bf-9991-53743c72d9e3"]
}, Open  ]],
Cell[148981, 3797, 176, 3, 30, "Input",ExpressionUUID->"abfedd6f-2071-4065-95df-dcb2f68b0f8f"],
Cell[149160, 3802, 574, 11, 48, "Input",ExpressionUUID->"4e3d2194-668f-4ecb-8c86-dce5155ee8a8"],
Cell[CellGroupData[{
Cell[149759, 3817, 535, 12, 30, "Input",ExpressionUUID->"b703ae32-a176-4cd7-8cc1-8415ecb26f34"],
Cell[150297, 3831, 639, 15, 54, "Output",ExpressionUUID->"1791b489-6a70-447e-b876-8167dbd606a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150973, 3851, 1175, 26, 30, "Input",ExpressionUUID->"9f139d8b-a03a-4052-83d0-62540ae34d24"],
Cell[152151, 3879, 594, 14, 98, "Output",ExpressionUUID->"5b65c56c-974d-4cf1-a680-269394b5a000"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[152794, 3899, 343, 5, 37, "Subsubsection",ExpressionUUID->"bbd0036a-a5bf-4ca8-8c4f-d944100315a3"],
Cell[153140, 3906, 2897, 95, 56, "Input",ExpressionUUID->"70d3a968-cc42-4f9b-b559-fa307bd0b998"],
Cell[156040, 4003, 4113, 130, 119, "Input",ExpressionUUID->"c58bc1e5-ec84-4c02-82ad-1ffe385921bb"],
Cell[CellGroupData[{
Cell[160178, 4137, 794, 20, 30, "Input",ExpressionUUID->"7774ec99-4124-467a-b2a8-cbfe75725748"],
Cell[160975, 4159, 882, 18, 89, "Output",ExpressionUUID->"e95181e5-822e-47a4-8434-d43557c73e62"]
}, Open  ]],
Cell[161872, 4180, 166, 3, 35, "Text",ExpressionUUID->"e13fb637-7e24-404d-8f9a-af1028a49bb1"],
Cell[CellGroupData[{
Cell[162063, 4187, 278, 6, 30, "Input",ExpressionUUID->"d3332335-4649-4f3c-8a68-65865f0ba747"],
Cell[162344, 4195, 202, 4, 34, "Output",ExpressionUUID->"c4c2c6b6-ae41-4659-9dfa-c9523467fcc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162583, 4204, 864, 24, 52, "Input",ExpressionUUID->"3e1a059f-7b2b-48a5-afb5-25b6112226a9"],
Cell[163450, 4230, 277, 5, 34, "Output",ExpressionUUID->"db2dfc34-7c6b-4623-aa39-2c68cb167db3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163764, 4240, 862, 24, 52, "Input",ExpressionUUID->"eaeade7b-a39d-4a3f-8557-313bcd8e4af3"],
Cell[164629, 4266, 177, 3, 34, "Output",ExpressionUUID->"472b1652-e1c4-414b-82db-df5c853983e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164843, 4274, 862, 24, 52, "Input",ExpressionUUID->"5e5111d2-dd44-46a1-863c-43c659a9069c"],
Cell[165708, 4300, 176, 3, 34, "Output",ExpressionUUID->"19e89a67-bdc7-4582-b266-fa8b0126c9c6"]
}, Open  ]],
Cell[165899, 4306, 770, 22, 73, "Input",ExpressionUUID->"6b563dcd-65c8-4ace-94ea-7abffc20daf3"],
Cell[166672, 4330, 1120, 33, 70, "Input",ExpressionUUID->"69b492e6-d8b2-4eb7-b733-5d800bbbea70"],
Cell[CellGroupData[{
Cell[167817, 4367, 776, 22, 30, "Input",ExpressionUUID->"9dcc385d-263d-4da3-8e89-e1b43fa994f9"],
Cell[168596, 4391, 210, 4, 34, "Output",ExpressionUUID->"fff19a66-cf34-438a-b3ac-748961a9b45f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168843, 4400, 776, 22, 30, "Input",ExpressionUUID->"04e97284-3966-4fd3-94ae-ffa26346a591"],
Cell[169622, 4424, 212, 4, 34, "Output",ExpressionUUID->"febd1f94-5307-41d0-851b-7d81f6406bd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169871, 4433, 754, 22, 30, "Input",ExpressionUUID->"ce257f1b-53f3-4894-8714-a72a22b16200"],
Cell[170628, 4457, 213, 4, 34, "Output",ExpressionUUID->"bc2173a2-6ffc-4a1d-b36c-ca6705bb9698"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170878, 4466, 1273, 36, 52, "Input",ExpressionUUID->"fcfb3d6e-3cc9-47c5-bfb8-974838db7b0a"],
Cell[172154, 4504, 396, 10, 37, "Output",ExpressionUUID->"5a6f67f8-ac0a-455c-aafb-2a0f5d4e1de5"]
}, Open  ]],
Cell[172565, 4517, 157, 3, 35, "Text",ExpressionUUID->"8a8ef7b8-d991-49ec-a755-1216ff3cadcb"],
Cell[CellGroupData[{
Cell[172747, 4524, 1167, 31, 54, "Input",ExpressionUUID->"a05c1317-4b13-4171-a0c4-601651a5f9a9"],
Cell[173917, 4557, 619, 14, 34, "Output",ExpressionUUID->"983e2aa0-8d71-464a-9296-e7e14f33923c"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/resnum0.m <==
{1089.162417345897 + 30./ep^4 - 81.2415060330663/ep^3 + 
  258.04710439168616/ep^2 - 524.2498175421343/ep, 
 896.9403344245829 + 30./ep^4 - 69.07755278982138/ep^3 + 
  227.57253767351636/ep^2 - 425.9655553474479/ep, 
 -7153.037599 + 90.005023/ep^4 + 244.443524/ep^3 - 268.254081/ep^2 - 
  2818.715651/ep, 1325.94926 - 75.001992/ep^4 - 50.965908/ep^3 + 
  373.550791/ep^2 + 1187.269538/ep, 853.8932212299177 + 15./ep^4 - 
  37.273599746820004/ep^3 + 145.00675194709828/ep^2 - 331.6919942325107/ep, 
 853.8932212299177 + 15./ep^4 - 37.273599746820004/ep^3 + 
  145.00675194709828/ep^2 - 331.6919942325107/ep, 
 -302.032954 + 60./ep^4 - 54.977527/ep^3 - 211.169719/ep^2 - 472.778143/ep, 
 -136.933372 - 30./ep^4 + 0.001653/ep^3 - 84.276992/ep^2 + 37.420221/ep, 
 -251.468263 - 15./ep^4 + 2.734753/ep^3 - 71.420327/ep^2 + 62.310156/ep, 
 -1017.307248 + 30./ep^4 + 5.468807/ep^3 - 98.047846/ep^2 - 432.034852/ep, 
 -156.31835 - 30./ep^4 + 75.772642/ep^3 - 76.198707/ep^2 + 300.076272/ep, 
 -193.32323351262548 - 60./ep^4 + 65.91673732008658/ep^3 - 
  134.90451283527105/ep^2 + 314.01748090027047/ep, 
 -92.574468 + 60.001202/ep^4 - 85.618494/ep^3 - 42.635039/ep^2 - 
  358.595137/ep, -1152.697415 + 30./ep^4 - 6.694652/ep^3 - 131.861986/ep^2 - 
  506.663136/ep, -254.600005 + 59.999145/ep^4 + 72.235315/ep^3 + 
  122.067759/ep^2 - 52.530088/ep, -315.0188 + 60./ep^4 - 30.6498/ep^3 - 
  160.441198/ep^2 - 409.971472/ep, -373.33338 - 60./ep^4 + 96.566258/ep^3 - 
  176.407608/ep^2 + 392.844888/ep, -255.028692 - 15./ep^4 + 34.539175/ep^3 - 
  54.690739/ep^2 + 235.317824/ep, -158.980572 - 30./ep^4 + 12.164862/ep^3 - 
  86.743337/ep^2 + 71.97654/ep, -76.42462764917246 - 60./ep^4 + 
  41.58883083359672/ep^3 - 113.10963442843963/ep^2 + 264.07023566399556/ep, 
 -347.666491 + 59.999176/ep^4 + 96.563598/ep^3 + 139.592154/ep^2 - 
  39.20345/ep, -171.858908 - 30./ep^4 + 63.608635/ep^3 - 81.996702/ep^2 + 
  253.673058/ep, 699.165129 - 75.001789/ep^4 - 38.785996/ep^3 + 
  384.201384/ep^2 + 1056.779922/ep, 3287.225458 - 59.999176/ep^4 - 
  107.511374/ep^3 + 207.496159/ep^2 + 1343.313757/ep, 
 -347.233053 - 15./ep^4 + 34.539161/ep^3 - 71.720726/ep^2 + 227.713619/ep, 
 -252.658602 + 75./ep^4 + 25.108302/ep^3 - 54.706651/ep^2 - 286.709732/ep, 
 -201.710835 - 15./ep^4 + 2.735216/ep^3 - 63.07303/ep^2 + 71.93992/ep, 
 -287.027009 + 15./ep^4 - 28.585033/ep^2 - 210.039164/ep, 
 -691.667056 + 75./ep^4 + 37.273574/ep^3 - 63.14083/ep^2 - 404.172085/ep, 
 3587.520742 - 59.999145/ep^4 - 83.179319/ep^3 + 297.536519/ep^2 + 
  1530.868712/ep, 2753.643977 - 89.998741/ep^4 - 228.042304/ep^3 - 
  189.464692/ep^2 + 506.56702/ep, -414.777637 + 15./ep^4 - 0.000352/ep^3 - 
  37.266418/ep^2 - 250.095393/ep}


==> anc/result_reg10.m <==
ep^(-4) - (11*Pi^4)/36 + (G[0, s45] - G[0, s51])/ep^3 + 
 (5*Pi^2*G[0, s45]*G[s45, s23])/3 + 2*Pi^2*G[-s45, s51]*G[s45, s23] - 
 (Pi^2*G[0, s45]*G[s51, s23])/3 + 2*Pi^2*G[-s45, s51]*G[s51, s23] - 
 (7*Pi^2*G[0, 0, s23])/3 - (Pi^2*G[0, 0, s45])/3 + 
 4*G[-s45, s51]*G[s45, s23]*G[0, 0, s45] + 4*G[-s45, s51]*G[s51, s23]*
  G[0, 0, s45] - 2*G[0, 0, s23]*G[0, 0, s45] - (2*Pi^2*G[0, 0, s51])/3 + 
 2*G[0, s45]*G[s45, s23]*G[0, 0, s51] - 4*G[0, 0, s23]*G[0, 0, s51] - 
 G[0, 0, s45]*G[0, 0, s51] - (2*Pi^2*G[0, s45, s23])/3 - 
 4*G[0, 0, s45]*G[0, s45, s23] + (2*Pi^2*G[0, s51, s23])/3 - 
 4*G[0, s45]*G[s45, s23]*G[-s45, 0, s51] - 4*G[0, s45]*G[s51, s23]*
  G[-s45, 0, s51] + (2*Pi^2*G[s45, 0, s23])/3 - 
 2*G[0, 0, s45]*G[s45, 0, s23] + 2*G[0, 0, s51]*G[s45, 0, s23] + 
 (7*Pi^2*G[s45, s45, s23])/3 + 8*G[0, 0, s45]*G[s45, s45, s23] + 
 2*Pi^2*G[s45, s45 + s51, s23] + 4*G[0, 0, s45]*G[s45, s45 + s51, s23] + 
 4*G[0, 0, s51]*G[s45, s45 + s51, s23] + (4*Pi^2*G[s51, 0, s23])/3 + 
 2*G[0, 0, s45]*G[s51, 0, s23] + 2*G[0, 0, s51]*G[s51, 0, s23] + 
 (-1/3*Pi^2 + 2*G[0, s23]*G[0, s51] + 2*G[0, s45]*G[s45, s23] - 
   G[0, s51]*(G[0, s45] + 2*G[s51, s23]) - 2*G[0, 0, s23] + G[0, 0, s45] - 
   G[0, 0, s51] - 2*G[s45, 0, s23] + 2*G[s51, 0, s23])/ep^2 - 
 (Pi^2*G[s51, s51, s23])/3 + 2*Pi^2*G[s51, s45 + s51, s23] + 
 4*G[0, 0, s45]*G[s51, s45 + s51, s23] + 
 4*G[0, 0, s51]*G[s51, s45 + s51, s23] + 6*G[0, s45]*G[0, 0, 0, s23] + 
 6*G[s45, s23]*G[0, 0, 0, s45] - G[0, s45]*G[0, 0, 0, s51] - 
 4*G[s45, s23]*G[0, 0, 0, s51] - 2*G[s51, s23]*G[0, 0, 0, s51] + 
 G[0, s23]*(G[0, s51]*((4*Pi^2)/3 + 2*G[0, 0, s45]) + 
   G[0, s45]*(Pi^2 + 2*G[0, 0, s51]) + 2*G[0, 0, 0, s51]) - 
 4*G[0, s45]*G[0, 0, s45, s23] - 4*G[0, s45]*G[0, s45, s45, s23] - 
 4*G[0, s45]*G[0, s51, 0, s23] + 4*G[s45, s23]*G[-s45, 0, 0, s51] + 
 4*G[s51, s23]*G[-s45, 0, 0, s51] - 4*G[0, s45]*G[s45, 0, s45, s23] - 
 6*G[0, s45]*G[s45, s45, 0, s23] + 14*G[0, s45]*G[s45, s45, s45, s23] + 
 4*G[0, s45]*G[s45, s45 + s51, s45, s23] - 4*G[0, s45]*G[s51, 0, 0, s23] + 
 4*G[0, s45]*G[s51, 0, s45, s23] + 2*G[0, s45]*G[s51, s51, 0, s23] + 
 4*G[0, s45]*G[s51, s45 + s51, s45, s23] - 14*G[0, 0, 0, 0, s23] + 
 G[0, 0, 0, 0, s45] - G[0, 0, 0, 0, s51] + 4*G[0, 0, s45, 0, s23] + 
 8*G[0, 0, s51, 0, s23] + 4*G[0, s45, 0, 0, s23] + 4*G[0, s45, s45, 0, s23] + 
 8*G[0, s51, 0, 0, s23] - 4*G[0, s51, s51, 0, s23] + 4*G[s45, 0, 0, 0, s23] + 
 4*G[s45, 0, s45, 0, s23] - 4*G[s45, 0, s51, 0, s23] + 
 4*G[s45, s45, 0, 0, s23] - 14*G[s45, s45, s45, 0, s23] - 
 4*G[s45, s45 + s51, s45, 0, s23] - 4*G[s45, s45 + s51, s51, 0, s23] + 
 8*G[s51, 0, 0, 0, s23] - 4*G[s51, 0, s45, 0, s23] - 
 4*G[s51, 0, s51, 0, s23] - 4*G[s51, s51, 0, 0, s23] + 
 2*G[s51, s51, s51, 0, s23] - 4*G[s51, s45 + s51, s45, 0, s23] - 
 4*G[s51, s45 + s51, s51, 0, s23] - 
 (G[0, s51]*(7*Pi^2*G[s45, s23] + 12*G[s45, s23]*G[0, 0, s45] + 
    3*G[s51, s23]*(Pi^2 + 2*G[0, 0, s45]) + 
    2*G[0, s45]*(Pi^2 + 6*G[0, 0, s23] - 6*G[0, s45, s23] - 
      6*G[0, s51, s23] - 3*G[s45, 0, s23] + 3*G[s45, s45, s23] + 
      6*G[s45, s45 + s51, s23] - 3*G[s51, 0, s23] + 3*G[s51, s51, s23] + 
      6*G[s51, s45 + s51, s23]) - 24*G[0, 0, 0, s23] + 3*G[0, 0, 0, s45] + 
    24*G[0, 0, s51, s23] + 12*G[0, s45, 0, s23] + 12*G[0, s51, 0, s23] - 
    12*G[0, s51, s51, s23] + 12*G[s45, 0, 0, s23] - 12*G[s45, 0, s51, s23] - 
    6*G[s45, s45, 0, s23] - 12*G[s45, s45 + s51, s51, s23] + 
    12*G[s51, 0, 0, s23] - 12*G[s51, 0, s51, s23] - 6*G[s51, s51, 0, s23] + 
    6*G[s51, s51, s51, s23] - 12*G[s51, s45 + s51, s51, s23] - 8*Zeta[3]))/
  3 + ((-2*Pi^2*G[0, s51])/3 + Pi^2*G[s45, s23] - (Pi^2*G[s51, s23])/3 - 
   4*G[0, s51]*G[0, 0, s23] - G[0, s51]*G[0, 0, s45] + 
   4*G[s45, s23]*G[0, 0, s45] + G[0, s23]*(Pi^2 + 2*G[0, s45]*G[0, s51] + 
     2*G[0, 0, s51]) + 4*G[0, s51]*G[0, s51, s23] + 
   2*G[0, s51]*G[s45, 0, s23] - 
   (G[0, s45]*(Pi^2 + 6*G[0, s51]*(G[s45, s23] + G[s51, s23]) + 
      6*G[0, 0, s23] + 3*G[0, 0, s51] + 6*G[s45, 0, s23] - 
      18*G[s45, s45, s23] - 6*G[s51, 0, s23]))/3 + 
   2*G[0, s51]*G[s51, 0, s23] - 2*G[0, s51]*G[s51, s51, s23] + 
   6*G[0, 0, 0, s23] + G[0, 0, 0, s45] - G[0, 0, 0, s51] - 
   4*G[0, s51, 0, s23] - 6*G[s45, s45, 0, s23] - 4*G[s51, 0, 0, s23] + 
   2*G[s51, s51, 0, s23] - (8*Zeta[3])/3)/ep - (8*G[0, s45]*Zeta[3])/3 + 
 10*G[s45, s23]*Zeta[3] + 2*G[s51, s23]*Zeta[3]


==> anc/result_reg11.m <==
-ep^(-4) + (61*Pi^4)/360 - G[0, s45/s51]^4/24 + 
 (G[0, s45/s51]^3*(G[0, s12] - G[0, s45] - G[0, s51]))/6 + 
 (G[0, s12] - G[0, s45] - G[0, s45/s51] - G[0, s51])/ep^3 + 
 ((G[0, s12] - G[0, s45])*G[0, s51]^3)/6 - G[0, s51]^4/24 + 
 Pi^2*G[0, s12]*G[s12, s45] + (Pi^2*G[0, 0, s12])/2 + (Pi^2*G[0, 0, s45])/2 + 
 G[0, 0, s12]*G[0, 0, s45] - (2*Pi^2*G[0, s12, s45])/3 - 
 2*G[0, 0, s12]*G[0, s12, s45] + 
 (G[0, s51]^2*(Pi^2 - 6*G[0, s12]*(G[0, s45] - 2*G[s12, s45]) + 
    6*G[0, 0, s12] + 6*G[0, 0, s45] - 12*G[s12, 0, s45]))/12 + 
 (Pi^2/6 - G[0, s12]*G[0, s45] - G[0, s45/s51]^2/2 + 
   G[0, s45/s51]*(G[0, s12] - G[0, s45] - G[0, s51]) + 
   (G[0, s12] - G[0, s45])*G[0, s51] - G[0, s51]^2/2 + 
   2*G[0, s12]*G[s12, s45] + G[0, 0, s12] + G[0, 0, s45] - 2*G[s12, 0, s45])/
  ep^2 + (G[0, s45/s51]^2*(Pi^2/6 - G[0, s45]*G[0, s51] - G[0, s51]^2/2 + 
    G[0, s12]*(-G[0, s45] + G[0, s51] + 2*G[s12, s45]) + G[0, 0, s12] + 
    G[0, 0, s45] - 2*G[s12, 0, s45]))/2 - Pi^2*G[s12, 0, s45] - 
 2*G[0, 0, s12]*G[s12, 0, s45] + (4*Pi^2*G[s12, s12, s45])/3 + 
 4*G[0, 0, s12]*G[s12, s12, s45] + 2*G[s12, s45]*G[0, 0, 0, s12] - 
 G[0, s12]*G[0, 0, 0, s45] + 2*G[0, s12]*G[0, 0, s12, s45] + 
 2*G[0, s12]*G[0, s12, 0, s45] - 4*G[0, s12]*G[0, s12, s12, s45] + 
 2*G[0, s12]*G[s12, 0, 0, s45] - 4*G[0, s12]*G[s12, 0, s12, s45] - 
 4*G[0, s12]*G[s12, s12, 0, s45] + 8*G[0, s12]*G[s12, s12, s12, s45] + 
 G[0, 0, 0, 0, s12] + G[0, 0, 0, 0, s45] - 2*G[0, 0, s12, 0, s45] - 
 2*G[0, s12, 0, 0, s45] + 4*G[0, s12, s12, 0, s45] - 2*G[s12, 0, 0, 0, s45] + 
 4*G[s12, 0, s12, 0, s45] + 4*G[s12, s12, 0, 0, s45] - 
 8*G[s12, s12, s12, 0, s45] - 
 (G[0, s45]*(3*Pi^2*G[0, s12] + 6*G[0, 0, 0, s12] - 4*Zeta[3]))/6 - 
 (2*G[0, s12]*Zeta[3])/3 + 4*G[s12, s45]*Zeta[3] + 
 ((Pi^2*G[0, s12])/2 - G[0, s45/s51]^3/6 + 
   (G[0, s45/s51]^2*(G[0, s12] - G[0, s45] - G[0, s51]))/2 + 
   ((G[0, s12] - G[0, s45])*G[0, s51]^2)/2 - G[0, s51]^3/6 + 
   (2*Pi^2*G[s12, s45])/3 + 2*G[s12, s45]*G[0, 0, s12] - 
   (G[0, s45]*(Pi^2 + 2*G[0, 0, s12]))/2 + G[0, s12]*G[0, 0, s45] - 
   2*G[0, s12]*G[0, s12, s45] + 
   G[0, s51]*(Pi^2/6 - G[0, s12]*(G[0, s45] - 2*G[s12, s45]) + G[0, 0, s12] + 
     G[0, 0, s45] - 2*G[s12, 0, s45]) + G[0, s45/s51]*
    (Pi^2/6 - G[0, s45]*G[0, s51] - G[0, s51]^2/2 + 
     G[0, s12]*(-G[0, s45] + G[0, s51] + 2*G[s12, s45]) + G[0, 0, s12] + 
     G[0, 0, s45] - 2*G[s12, 0, s45]) - 2*G[0, s12]*G[s12, 0, s45] + 
   4*G[0, s12]*G[s12, s12, s45] + G[0, 0, 0, s12] - G[0, 0, 0, s45] + 
   2*G[0, s12, 0, s45] + 2*G[s12, 0, 0, s45] - 4*G[s12, s12, 0, s45] + 
   (14*Zeta[3])/3)/ep + (G[0, s51]*(-3*G[0, s45]*(Pi^2 + 2*G[0, 0, s12]) + 
    4*G[s12, s45]*(Pi^2 + 3*G[0, 0, s12]) + 
    3*G[0, s12]*(Pi^2 + 2*G[0, 0, s45] - 4*G[0, s12, s45] - 
      4*G[s12, 0, s45] + 8*G[s12, s12, s45]) + 6*G[0, 0, 0, s12] - 
    6*G[0, 0, 0, s45] + 12*G[0, s12, 0, s45] + 12*G[s12, 0, 0, s45] - 
    24*G[s12, s12, 0, s45] + 28*Zeta[3]))/6 + 
 (G[0, s45/s51]*(Pi^2*G[0, s51] - G[0, s51]^3 + 4*Pi^2*G[s12, s45] + 
    6*G[0, s51]*G[0, 0, s12] + 12*G[s12, s45]*G[0, 0, s12] - 
    3*G[0, s45]*(Pi^2 + G[0, s51]^2 + 2*G[0, 0, s12]) + 
    6*G[0, s51]*G[0, 0, s45] - 12*G[0, s51]*G[s12, 0, s45] + 
    3*G[0, s12]*(Pi^2 - 2*G[0, s45]*G[0, s51] + G[0, s51]^2 + 
      4*G[0, s51]*G[s12, s45] + 2*G[0, 0, s45] - 4*G[0, s12, s45] - 
      4*G[s12, 0, s45] + 8*G[s12, s12, s45]) + 6*G[0, 0, 0, s12] - 
    6*G[0, 0, 0, s45] + 12*G[0, s12, 0, s45] + 12*G[s12, 0, 0, s45] - 
    24*G[s12, s12, 0, s45] + 28*Zeta[3]))/6


==> anc/result_reg13.m <==
2/ep^4 + Pi^4/15 - (2*(G[0, s12] + G[0, s23] - 2*G[0, s45]))/ep^3 + 
 Pi^2*G[0, s45]^2 + (5*G[0, s45]^4)/12 + (Pi^2*G[0, s45]*G[s45, s12])/3 + 
 G[0, s45]^3*G[s45, s12] + Pi^2*G[0, s45]*G[s45, s23] + 
 G[0, s45]^3*G[s45, s23] + (2*Pi^2*G[0, s45]*G[-s23 + s45, s12])/3 + 
 (Pi^2*G[s45, s23]*G[-s23 + s45, s12])/3 + 2*G[0, s45]^2*G[s45, s23]*
  G[-s23 + s45, s12] + (2*Pi^2*G[0, 0, s12])/3 + 3*G[0, s45]^2*G[0, 0, s12] + 
 2*G[0, s45]*G[s45, s23]*G[0, 0, s12] + (2*Pi^2*G[0, 0, s23])/3 + 
 3*G[0, s45]^2*G[0, 0, s23] + 2*G[0, s45]*G[-s23 + s45, s12]*G[0, 0, s23] + 
 2*G[0, 0, s12]*G[0, 0, s23] + (2*Pi^2*G[0, 0, s45])/3 + 
 G[0, s45]^2*G[0, 0, s45] - 2*G[0, s45]*G[s45, s12]*G[0, 0, s45] + 
 2*G[0, s45]*G[s45, s23]*G[0, 0, s45] + 4*G[0, s45]*G[-s23 + s45, s12]*
  G[0, 0, s45] + 2*G[s45, s23]*G[-s23 + s45, s12]*G[0, 0, s45] + 
 2*G[0, 0, s12]*G[0, 0, s45] + 2*G[0, 0, s23]*G[0, 0, s45] - 
 2*G[0, s45]^2*G[0, s45, s12] + 2*G[0, 0, s45]*G[0, s45, s12] - 
 (Pi^2*G[0, s45, s23])/3 - 2*G[0, s45]^2*G[0, s45, s23] - 
 2*G[0, s45]*G[-s23 + s45, s12]*G[0, s45, s23] - 
 2*G[0, 0, s45]*G[0, s45, s23] - (Pi^2*G[0, -s23 + s45, s12])/3 - 
 2*G[0, s45]*G[s45, s23]*G[0, -s23 + s45, s12] - 
 4*G[0, 0, s45]*G[0, -s23 + s45, s12] - (Pi^2*G[s45, 0, s12])/3 - 
 G[0, s45]^2*G[s45, 0, s12] + 
 ((2*Pi^2)/3 + 2*G[0, s12]*(G[0, s23] - 2*G[0, s45]) - 
   4*G[0, s23]*G[0, s45] + 3*G[0, s45]^2 + 2*G[0, s45]*G[s45, s12] + 
   2*G[0, s45]*G[s45, s23] + 2*G[0, 0, s12] + 2*G[0, 0, s23] + 
   2*G[0, 0, s45] - 2*G[s45, 0, s12] - 2*G[s45, 0, s23])/ep^2 - 
 (2*Pi^2*G[s45, 0, s23])/3 - 3*G[0, s45]^2*G[s45, 0, s23] - 
 4*G[0, s45]*G[-s23 + s45, s12]*G[s45, 0, s23] - 
 2*G[0, 0, s12]*G[s45, 0, s23] - 2*G[0, 0, s45]*G[s45, 0, s23] + 
 2*G[0, -s23 + s45, s12]*G[s45, 0, s23] + (Pi^2*G[s45, s45, s23])/3 + 
 2*G[0, s45]^2*G[s45, s45, s23] + 2*G[0, s45]*G[-s23 + s45, s12]*
  G[s45, s45, s23] + 2*G[0, 0, s45]*G[s45, s45, s23] - 
 (Pi^2*G[-s23 + s45, 0, s12])/3 - 2*G[0, s45]^2*G[-s23 + s45, 0, s12] - 
 2*G[0, s45]*G[s45, s23]*G[-s23 + s45, 0, s12] - 
 2*G[0, 0, s23]*G[-s23 + s45, 0, s12] - 
 2*G[0, 0, s45]*G[-s23 + s45, 0, s12] + 
 2*G[s45, 0, s23]*G[-s23 + s45, 0, s12] + 
 2*G[0, s45]^2*G[-s23 + s45, s45, s12] - 
 2*G[0, 0, s45]*G[-s23 + s45, s45, s12] + 
 (Pi^2*G[-s23 + s45, -s23 + s45, s12])/3 + 2*G[0, s45]*G[s45, s23]*
  G[-s23 + s45, -s23 + s45, s12] + 4*G[0, 0, s45]*
  G[-s23 + s45, -s23 + s45, s12] - 2*G[s45, 0, s23]*
  G[-s23 + s45, -s23 + s45, s12] - 4*G[0, s45]*G[0, 0, 0, s12] - 
 4*G[0, s45]*G[0, 0, 0, s23] + 2*G[0, s45]*G[0, 0, 0, s45] + 
 2*G[s45, s12]*G[0, 0, 0, s45] + 2*G[s45, s23]*G[0, 0, 0, s45] + 
 2*G[0, s45]*G[0, 0, s45, s12] + 2*G[0, s45]*G[0, 0, s45, s23] + 
 2*G[0, s45]*G[0, s45, 0, s12] + 4*G[0, s45]*G[0, s45, 0, s23] + 
 2*G[-s23 + s45, s12]*G[0, s45, 0, s23] - 2*G[0, s45]*G[0, s45, s45, s23] + 
 2*G[0, s45]*G[0, -s23 + s45, 0, s12] - 
 2*G[0, s45]*G[0, -s23 + s45, s45, s12] + 2*G[0, s45]*G[s45, 0, 0, s12] + 
 4*G[0, s45]*G[s45, 0, 0, s23] + 2*G[-s23 + s45, s12]*G[s45, 0, 0, s23] - 
 2*G[0, s45]*G[s45, 0, s45, s23] - 4*G[0, s45]*G[s45, s45, 0, s23] - 
 2*G[-s23 + s45, s12]*G[s45, s45, 0, s23] + 
 2*G[0, s45]*G[s45, s45, s45, s23] + 2*G[0, s45]*G[-s23 + s45, 0, 0, s12] - 
 2*G[0, s45]*G[-s23 + s45, 0, s45, s12] - 
 2*G[0, s45]*G[-s23 + s45, s45, 0, s12] - 
 2*G[0, s45]*G[-s23 + s45, -s23 + s45, 0, s12] + 
 2*G[0, s45]*G[-s23 + s45, -s23 + s45, s45, s12] + 2*G[0, 0, 0, 0, s12] + 
 2*G[0, 0, 0, 0, s23] + 2*G[0, 0, 0, 0, s45] - 2*G[0, 0, s45, 0, s12] - 
 2*G[0, 0, s45, 0, s23] - 2*G[0, s45, 0, 0, s12] - 2*G[0, s45, 0, 0, s23] + 
 2*G[0, s45, s45, 0, s23] + 2*G[0, -s23 + s45, s45, 0, s12] - 
 2*G[s45, 0, 0, 0, s12] - 2*G[s45, 0, 0, 0, s23] + 2*G[s45, 0, s45, 0, s23] + 
 2*G[s45, s45, 0, 0, s23] - 2*G[s45, s45, s45, 0, s23] + 
 2*G[-s23 + s45, 0, s45, 0, s12] + 2*G[-s23 + s45, s45, 0, 0, s12] - 
 2*G[-s23 + s45, -s23 + s45, s45, 0, s12] - 
 (G[0, s12]*(4*G[0, s45]^3 + 6*G[0, s45]^2*G[s45, s23] + 
    G[s45, s23]*(Pi^2 + 6*G[0, 0, s45]) - 
    G[0, s23]*(2*Pi^2 + 9*G[0, s45]^2 + 6*G[0, 0, s45]) + 
    2*G[0, s45]*(2*Pi^2 + 6*G[0, 0, s23] + 3*G[0, 0, s45] - 
      3*G[0, s45, s23] - 6*G[s45, 0, s23] + 3*G[s45, s45, s23]) - 
    6*G[0, 0, 0, s23] + 6*(G[0, 0, 0, s45] + G[0, s45, 0, s23] + 
      G[s45, 0, 0, s23] - G[s45, s45, 0, s23]) - 16*Zeta[3]))/3 + 
 (4*Pi^2*G[0, s45] + 4*G[0, s45]^3 + 6*G[0, s45]^2*G[s45, s12] + 
   Pi^2*G[s45, s23] + 6*G[0, s45]^2*G[s45, s23] + Pi^2*G[-s23 + s45, s12] + 
   6*G[0, s45]*G[s45, s23]*G[-s23 + s45, s12] + 12*G[0, s45]*G[0, 0, s12] + 
   12*G[0, s45]*G[0, 0, s23] + 6*G[0, s45]*G[0, 0, s45] - 
   6*G[s45, s12]*G[0, 0, s45] + 6*G[s45, s23]*G[0, 0, s45] + 
   12*G[-s23 + s45, s12]*G[0, 0, s45] - 6*G[0, s45]*G[0, s45, s12] - 
   6*G[0, s45]*G[0, s45, s23] - 6*G[0, s45]*G[s45, 0, s12] - 
   G[0, s12]*(3*G[0, s45]*(-4*G[0, s23] + 3*G[0, s45] + 2*G[s45, s23]) + 
     2*(Pi^2 + 3*G[0, 0, s23] + 3*G[0, 0, s45] - 3*G[s45, 0, s23])) - 
   12*G[0, s45]*G[s45, 0, s23] - 6*G[-s23 + s45, s12]*G[s45, 0, s23] + 
   6*G[0, s45]*G[s45, s45, s23] - G[0, s23]*(2*Pi^2 + 9*G[0, s45]^2 + 
     6*G[0, s45]*G[-s23 + s45, s12] + 6*G[0, 0, s12] + 6*G[0, 0, s45] - 
     6*G[-s23 + s45, 0, s12]) - 6*G[0, s45]*G[-s23 + s45, 0, s12] + 
   6*G[0, s45]*G[-s23 + s45, s45, s12] - 6*G[0, 0, 0, s12] - 
   6*G[0, 0, 0, s23] + 6*(G[0, 0, 0, s45] + G[0, s45, 0, s12] + 
     G[0, s45, 0, s23] + G[s45, 0, 0, s12] + G[s45, 0, 0, s23] - 
     G[s45, s45, 0, s23] - G[-s23 + s45, s45, 0, s12]) - 16*Zeta[3])/(3*ep) - 
 (G[0, s23]*(4*G[0, s45]^3 + 6*G[0, s45]^2*G[-s23 + s45, s12] + 
    G[-s23 + s45, s12]*(Pi^2 + 6*G[0, 0, s45]) + 
    2*G[0, s45]*(2*Pi^2 + 6*G[0, 0, s12] + 3*G[0, 0, s45] - 
      3*G[0, -s23 + s45, s12] - 6*G[-s23 + s45, 0, s12] + 
      3*G[-s23 + s45, -s23 + s45, s12]) - 6*G[0, 0, 0, s12] + 
    6*(G[0, 0, 0, s45] + G[0, -s23 + s45, 0, s12] + G[-s23 + s45, 0, 0, 
       s12] - G[-s23 + s45, -s23 + s45, 0, s12]) - 16*Zeta[3]))/3 - 
 (32*G[0, s45]*Zeta[3])/3


==> anc/result_reg14.m <==
ep^(-4) - (11*Pi^4)/36 + (-G[0, s34] + G[0, s45])/ep^3 - 
 (Pi^2*G[0, s45]*G[s34, s12])/3 + 2*Pi^2*G[s34, s12]*G[-s45, s34] + 
 (5*Pi^2*G[0, s45]*G[s45, s12])/3 + 2*Pi^2*G[-s45, s34]*G[s45, s12] - 
 (7*Pi^2*G[0, 0, s12])/3 - (2*Pi^2*G[0, 0, s34])/3 + 
 2*G[0, s45]*G[s45, s12]*G[0, 0, s34] - 4*G[0, 0, s12]*G[0, 0, s34] - 
 (Pi^2*G[0, 0, s45])/3 + 4*G[s34, s12]*G[-s45, s34]*G[0, 0, s45] + 
 4*G[-s45, s34]*G[s45, s12]*G[0, 0, s45] - 2*G[0, 0, s12]*G[0, 0, s45] - 
 G[0, 0, s34]*G[0, 0, s45] + (2*Pi^2*G[0, s34, s12])/3 - 
 (2*Pi^2*G[0, s45, s12])/3 - 4*G[0, 0, s45]*G[0, s45, s12] + 
 (4*Pi^2*G[s34, 0, s12])/3 + 2*G[0, 0, s34]*G[s34, 0, s12] + 
 2*G[0, 0, s45]*G[s34, 0, s12] - (Pi^2*G[s34, s34, s12])/3 + 
 2*Pi^2*G[s34, s34 + s45, s12] + 4*G[0, 0, s34]*G[s34, s34 + s45, s12] + 
 4*G[0, 0, s45]*G[s34, s34 + s45, s12] - 4*G[0, s45]*G[s34, s12]*
  G[-s45, 0, s34] - 4*G[0, s45]*G[s45, s12]*G[-s45, 0, s34] + 
 (-1/3*Pi^2 + 2*G[0, s12]*G[0, s34] - G[0, s34]*(G[0, s45] + 2*G[s34, s12]) + 
   2*G[0, s45]*G[s45, s12] - 2*G[0, 0, s12] - G[0, 0, s34] + G[0, 0, s45] + 
   2*G[s34, 0, s12] - 2*G[s45, 0, s12])/ep^2 + (2*Pi^2*G[s45, 0, s12])/3 + 
 2*G[0, 0, s34]*G[s45, 0, s12] - 2*G[0, 0, s45]*G[s45, 0, s12] + 
 (7*Pi^2*G[s45, s45, s12])/3 + 8*G[0, 0, s45]*G[s45, s45, s12] + 
 2*Pi^2*G[s45, s34 + s45, s12] + 4*G[0, 0, s34]*G[s45, s34 + s45, s12] + 
 4*G[0, 0, s45]*G[s45, s34 + s45, s12] + 6*G[0, s45]*G[0, 0, 0, s12] - 
 G[0, s45]*G[0, 0, 0, s34] - 2*G[s34, s12]*G[0, 0, 0, s34] - 
 4*G[s45, s12]*G[0, 0, 0, s34] + 
 G[0, s12]*(G[0, s45]*(Pi^2 + 2*G[0, 0, s34]) + 
   G[0, s34]*((4*Pi^2)/3 + 2*G[0, 0, s45]) + 2*G[0, 0, 0, s34]) + 
 6*G[s45, s12]*G[0, 0, 0, s45] - 4*G[0, s45]*G[0, 0, s45, s12] - 
 4*G[0, s45]*G[0, s34, 0, s12] - 4*G[0, s45]*G[0, s45, s45, s12] - 
 4*G[0, s45]*G[s34, 0, 0, s12] + 4*G[0, s45]*G[s34, 0, s45, s12] + 
 2*G[0, s45]*G[s34, s34, 0, s12] + 4*G[0, s45]*G[s34, s34 + s45, s45, s12] + 
 4*G[s34, s12]*G[-s45, 0, 0, s34] + 4*G[s45, s12]*G[-s45, 0, 0, s34] - 
 4*G[0, s45]*G[s45, 0, s45, s12] - 6*G[0, s45]*G[s45, s45, 0, s12] + 
 14*G[0, s45]*G[s45, s45, s45, s12] + 
 4*G[0, s45]*G[s45, s34 + s45, s45, s12] - 14*G[0, 0, 0, 0, s12] - 
 G[0, 0, 0, 0, s34] + G[0, 0, 0, 0, s45] + 8*G[0, 0, s34, 0, s12] + 
 4*G[0, 0, s45, 0, s12] + 8*G[0, s34, 0, 0, s12] - 4*G[0, s34, s34, 0, s12] + 
 4*G[0, s45, 0, 0, s12] + 4*G[0, s45, s45, 0, s12] + 8*G[s34, 0, 0, 0, s12] - 
 4*G[s34, 0, s34, 0, s12] - 4*G[s34, 0, s45, 0, s12] - 
 4*G[s34, s34, 0, 0, s12] + 2*G[s34, s34, s34, 0, s12] - 
 4*G[s34, s34 + s45, s34, 0, s12] - 4*G[s34, s34 + s45, s45, 0, s12] + 
 4*G[s45, 0, 0, 0, s12] - 4*G[s45, 0, s34, 0, s12] + 
 4*G[s45, 0, s45, 0, s12] + 4*G[s45, s45, 0, 0, s12] - 
 14*G[s45, s45, s45, 0, s12] - 4*G[s45, s34 + s45, s34, 0, s12] - 
 4*G[s45, s34 + s45, s45, 0, s12] - 
 (G[0, s34]*(7*Pi^2*G[s45, s12] + 12*G[s45, s12]*G[0, 0, s45] + 
    3*G[s34, s12]*(Pi^2 + 2*G[0, 0, s45]) + 
    2*G[0, s45]*(Pi^2 + 6*G[0, 0, s12] - 6*G[0, s34, s12] - 
      6*G[0, s45, s12] - 3*G[s34, 0, s12] + 3*G[s34, s34, s12] + 
      6*G[s34, s34 + s45, s12] - 3*G[s45, 0, s12] + 3*G[s45, s45, s12] + 
      6*G[s45, s34 + s45, s12]) - 24*G[0, 0, 0, s12] + 3*G[0, 0, 0, s45] + 
    24*G[0, 0, s34, s12] + 12*G[0, s34, 0, s12] - 12*G[0, s34, s34, s12] + 
    12*G[0, s45, 0, s12] + 12*G[s34, 0, 0, s12] - 12*G[s34, 0, s34, s12] - 
    6*G[s34, s34, 0, s12] + 6*G[s34, s34, s34, s12] - 
    12*G[s34, s34 + s45, s34, s12] + 12*G[s45, 0, 0, s12] - 
    12*G[s45, 0, s34, s12] - 6*G[s45, s45, 0, s12] - 
    12*G[s45, s34 + s45, s34, s12] - 8*Zeta[3]))/3 + 
 (-1/3*(Pi^2*G[0, s45]) - (Pi^2*G[s34, s12])/3 + Pi^2*G[s45, s12] - 
   2*G[0, s45]*G[0, 0, s12] - G[0, s45]*G[0, 0, s34] + 
   G[0, s12]*(Pi^2 + 2*G[0, s34]*G[0, s45] + 2*G[0, 0, s34]) + 
   4*G[s45, s12]*G[0, 0, s45] + 2*G[0, s45]*G[s34, 0, s12] - 
   (G[0, s34]*(2*Pi^2 + 6*G[0, s45]*(G[s34, s12] + G[s45, s12]) + 
      12*G[0, 0, s12] + 3*G[0, 0, s45] - 12*G[0, s34, s12] - 
      6*G[s34, 0, s12] + 6*G[s34, s34, s12] - 6*G[s45, 0, s12]))/3 - 
   2*G[0, s45]*G[s45, 0, s12] + 6*G[0, s45]*G[s45, s45, s12] + 
   6*G[0, 0, 0, s12] - G[0, 0, 0, s34] + G[0, 0, 0, s45] - 
   4*G[0, s34, 0, s12] - 4*G[s34, 0, 0, s12] + 2*G[s34, s34, 0, s12] - 
   6*G[s45, s45, 0, s12] - (8*Zeta[3])/3)/ep - (8*G[0, s45]*Zeta[3])/3 + 
 2*G[s34, s12]*Zeta[3] + 10*G[s45, s12]*Zeta[3]


==> anc/result_reg15.m <==
2/ep^4 - (47*Pi^4)/180 - Pi^2*G[-s45, s34]*G[s34 + s45, s12] - 
 (Pi^2*G[0, 0, s12])/3 - Pi^2*G[0, 0, s34] - 2*G[-s45, s34]*G[s34 + s45, s12]*
  G[0, 0, s45] + Pi^2*G[0, -s45, s34] + 2*G[0, 0, s45]*G[0, -s45, s34] + 
 (Pi^2*G[s34, 0, s12])/3 + Pi^2*G[-s45, 0, s34] - Pi^2*G[-s45, -s45, s34] - 
 2*G[0, 0, s45]*G[-s45, -s45, s34] + (Pi^2*G[s45, 0, s12])/3 + 
 2*G[0, 0, s34]*G[s34 + s45, s34, s12] + 
 2*G[0, 0, s45]*G[s34 + s45, s45, s12] - Pi^2*G[s34 + s45, s34 + s45, s12] - 
 2*G[0, 0, s34]*G[s34 + s45, s34 + s45, s12] - 
 2*G[0, 0, s45]*G[s34 + s45, s34 + s45, s12] - 
 2*G[s34, s12]*G[0, 0, 0, s34] + 4*G[s34 + s45, s12]*G[0, 0, 0, s34] + 
 2*G[-s45, s34]*G[0, 0, 0, s45] - 2*G[s45, s12]*G[0, 0, 0, s45] + 
 2*G[s34 + s45, s12]*G[0, 0, 0, s45] - 2*G[s34 + s45, s12]*
  G[-s45, 0, 0, s34] - 2*G[0, 0, 0, 0, s12] - 4*G[0, 0, 0, 0, s34] + 
 2*G[0, -s45, 0, 0, s34] + 2*G[s34, 0, 0, 0, s12] + 4*G[-s45, 0, 0, 0, s34] - 
 2*G[-s45, -s45, 0, 0, s34] + 2*G[s45, 0, 0, 0, s12] - 
 2*G[s34 + s45, s34, 0, 0, s12] - 2*G[s34 + s45, s45, 0, 0, s12] + 
 2*G[s34 + s45, s34 + s45, s34, 0, s12] + 
 2*G[s34 + s45, s34 + s45, s45, 0, s12] + (Pi^2*G[0, s12]*Log[s23])/3 - 
 Pi^2*G[-s45, s34]*Log[s23] - Pi^2*G[s34 + s45, s12]*Log[s23] + 
 2*G[s34, s12]*G[0, 0, s34]*Log[s23] - 2*G[s34 + s45, s12]*G[0, 0, s34]*
  Log[s23] - 2*G[-s45, s34]*G[0, 0, s45]*Log[s23] + 
 2*G[s45, s12]*G[0, 0, s45]*Log[s23] - 2*G[s34 + s45, s12]*G[0, 0, s45]*
  Log[s23] + 2*G[0, 0, 0, s12]*Log[s23] + 2*G[0, 0, 0, s34]*Log[s23] - 
 2*G[s34, 0, 0, s12]*Log[s23] - 2*G[-s45, 0, 0, s34]*Log[s23] - 
 2*G[s45, 0, 0, s12]*Log[s23] + 2*G[s34 + s45, s34, 0, s12]*Log[s23] + 
 2*G[s34 + s45, s45, 0, s12]*Log[s23] - (Pi^2*Log[s23]^2)/3 - 
 G[0, 0, s12]*Log[s23]^2 + G[s34, 0, s12]*Log[s23]^2 + 
 G[s45, 0, s12]*Log[s23]^2 + (G[0, s12]*Log[s23]^3)/3 + Log[s23]^4/12 + 
 (2*(G[0, s12] - G[0, s34] - G[0, s45] + Log[s23]))/ep^3 + 
 ((-2*Pi^2)/3 - 2*G[0, 0, s12] + 2*G[s34, 0, s12] + 2*G[s45, 0, s12] + 
   2*G[0, s34]*(G[0, s45] - G[s34, s12] - Log[s23]) + 2*G[0, s12]*Log[s23] + 
   Log[s23]^2 - 2*G[0, s45]*(G[s45, s12] + Log[s23]))/ep^2 + 
 (-(Pi^2*G[0, s45]) - 3*Pi^2*G[-s45, s34] - 3*Pi^2*G[s34 + s45, s12] - 
   6*G[0, s45]*G[0, 0, s34] + 6*G[s34, s12]*G[0, 0, s34] - 
   6*G[s34 + s45, s12]*G[0, 0, s34] - 6*G[-s45, s34]*G[0, 0, s45] + 
   6*G[s45, s12]*G[0, 0, s45] - 6*G[s34 + s45, s12]*G[0, 0, s45] + 
   6*G[0, s45]*G[-s45, 0, s34] - 6*G[0, s45]*G[s34 + s45, s45, s12] + 
   6*G[0, 0, 0, s12] + 6*G[0, 0, 0, s34] - 6*G[s34, 0, 0, s12] - 
   6*G[-s45, 0, 0, s34] - 6*G[s45, 0, 0, s12] + 6*G[s34 + s45, s34, 0, s12] + 
   6*G[s34 + s45, s45, 0, s12] - 2*Pi^2*Log[s23] - 
   6*G[0, s45]*G[s45, s12]*Log[s23] - 6*G[0, 0, s12]*Log[s23] + 
   6*G[s34, 0, s12]*Log[s23] + 6*G[s45, 0, s12]*Log[s23] - 
   3*G[0, s45]*Log[s23]^2 + Log[s23]^3 + G[0, s12]*(Pi^2 + 3*Log[s23]^2) + 
   G[0, s34]*(2*Pi^2 - 6*G[s34 + s45, s34, s12] - 6*G[s34, s12]*Log[s23] - 
     3*Log[s23]^2 + 6*G[0, s45]*(G[s34 + s45, s12] + Log[s23])) - 22*Zeta[3])/
  (3*ep) - (G[0, s45]*(6*G[s34 + s45, s12]*(G[0, 0, s34] - G[-s45, 0, s34]) - 
    6*G[0, 0, 0, s34] + 6*G[0, -s45, 0, s34] + 6*G[-s45, 0, 0, s34] - 
    6*G[-s45, -s45, 0, s34] + 6*G[s34 + s45, s34 + s45, s45, s12] + 
    Pi^2*Log[s23] + 6*G[0, 0, s34]*Log[s23] - 6*G[-s45, 0, s34]*Log[s23] + 
    6*G[s34 + s45, s45, s12]*Log[s23] + Log[s23]^3 + 
    G[s45, s12]*(Pi^2 + 3*Log[s23]^2) - 16*Zeta[3]))/3 - 
 (16*G[0, s12]*Zeta[3])/3 - 2*G[-s45, s34]*Zeta[3] - 
 2*G[s34 + s45, s12]*Zeta[3] - (22*Log[s23]*Zeta[3])/3 + 
 (G[0, s34]*(3*Pi^2*G[s34 + s45, s12] - 6*G[s34 + s45, s34 + s45, s34, s12] + 
    2*Pi^2*Log[s23] - 6*G[s34 + s45, s34, s12]*Log[s23] - Log[s23]^3 - 
    G[s34, s12]*(Pi^2 + 3*Log[s23]^2) + 
    G[0, s45]*(Pi^2 + 6*G[s34 + s45, s34 + s45, s12] + 
      6*G[s34 + s45, s12]*Log[s23] + 3*Log[s23]^2) + 22*Zeta[3]))/3


==> anc/result_reg16.m <==
2/ep^4 - Pi^4/36 + (-2*G[0, s23] + 2*G[0, s45])/ep^3 + 
 (Pi^2*G[0, 0, s23])/3 + (Pi^2*G[0, 0, s45])/3 + 
 2*G[0, 0, s23]*G[0, 0, s45] - (4*Pi^2*G[0, s45, s23])/3 - 
 4*G[0, 0, s45]*G[0, s45, s23] + 
 (Pi^2/3 - 2*G[0, s23]*G[0, s45] + 4*G[0, s45]*G[s45, s23] + 2*G[0, 0, s23] + 
   2*G[0, 0, s45] - 4*G[s45, 0, s23])/ep^2 - (2*Pi^2*G[s45, 0, s23])/3 - 
 4*G[0, 0, s45]*G[s45, 0, s23] + (8*Pi^2*G[s45, s45, s23])/3 + 
 8*G[0, 0, s45]*G[s45, s45, s23] + 4*G[s45, s23]*G[0, 0, 0, s45] + 
 2*G[0, 0, 0, 0, s23] + 2*G[0, 0, 0, 0, s45] - 4*G[0, 0, s45, 0, s23] - 
 4*G[0, s45, 0, 0, s23] + 8*G[0, s45, s45, 0, s23] - 4*G[s45, 0, 0, 0, s23] + 
 8*G[s45, 0, s45, 0, s23] + 8*G[s45, s45, 0, 0, s23] - 
 16*G[s45, s45, s45, 0, s23] - 
 (G[0, s23]*(Pi^2*G[0, s45] + 6*G[0, 0, 0, s45] - 16*Zeta[3]))/3 + 
 (2*G[0, s45]*(Pi^2*G[s45, s23] - 3*G[0, 0, 0, s23] + 6*G[0, 0, s45, s23] + 
    6*G[0, s45, 0, s23] - 12*G[0, s45, s45, s23] + 6*G[s45, 0, 0, s23] - 
    12*G[s45, 0, s45, s23] - 12*G[s45, s45, 0, s23] + 
    24*G[s45, s45, s45, s23] - 8*Zeta[3]))/3 + 
 ((4*G[s45, s23]*(Pi^2 + 3*G[0, 0, s45]))/3 - 
   (G[0, s23]*(Pi^2 + 6*G[0, 0, s45]))/3 + 
   G[0, s45]*(Pi^2/3 + 2*G[0, 0, s23] - 4*G[0, s45, s23] - 4*G[s45, 0, s23] + 
     8*G[s45, s45, s23]) - 2*G[0, 0, 0, s23] + 2*G[0, 0, 0, s45] + 
   4*G[0, s45, 0, s23] + 4*G[s45, 0, 0, s23] - 8*G[s45, s45, 0, s23] - 
   (16*Zeta[3])/3)/ep + 8*G[s45, s23]*Zeta[3]


==> anc/result_reg18.m <==
-1/2*1/ep^4 - (5*Pi^4)/36 - (Pi^2*G[0, s34]^2)/6 - G[0, s34]^4/48 + 
 (G[0, s12] - G[0, s34] - G[0, s45])/(2*ep^3) - 
 (Pi^2*G[0, s34]*G[s45, s12])/3 - (Pi^2*G[0, 0, s12])/3 - 
 (G[0, s34]^2*G[0, 0, s12])/4 - (Pi^2*G[0, 0, s45])/3 - 
 (G[0, s34]^2*G[0, 0, s45])/4 - G[0, s34]*G[s45, s12]*G[0, 0, s45] - 
 (G[0, 0, s12]*G[0, 0, s45])/2 + (Pi^2*G[0, s45, s12])/3 + 
 G[0, 0, s45]*G[0, s45, s12] + (2*Pi^2*G[s45, 0, s12])/3 + 
 (G[0, s34]^2*G[s45, 0, s12])/2 + G[0, 0, s45]*G[s45, 0, s12] + 
 (-4*Pi^2 - 3*G[0, s34]^2 + 6*G[0, s12]*(G[0, s34] + G[0, s45]) - 
   6*G[0, s45]*(G[0, s34] + 2*G[s45, s12]) - 6*G[0, 0, s12] - 
   6*G[0, 0, s45] + 12*G[s45, 0, s12])/(12*ep^2) - 
 (2*Pi^2*G[s45, s45, s12])/3 - 2*G[0, 0, s45]*G[s45, s45, s12] + 
 (G[0, s34]*G[0, 0, 0, s12])/2 - (G[0, s34]*G[0, 0, 0, s45])/2 - 
 G[s45, s12]*G[0, 0, 0, s45] - G[0, s34]*G[0, s45, 0, s12] - 
 G[0, s34]*G[s45, 0, 0, s12] + 2*G[0, s34]*G[s45, s45, 0, s12] - 
 G[0, 0, 0, 0, s12]/2 - G[0, 0, 0, 0, s45]/2 + G[0, 0, s45, 0, s12] + 
 G[0, s45, 0, 0, s12] - 2*G[0, s45, s45, 0, s12] + G[s45, 0, 0, 0, s12] - 
 2*G[s45, 0, s45, 0, s12] - 2*G[s45, s45, 0, 0, s12] + 
 4*G[s45, s45, s45, 0, s12] + 
 (G[0, s12]*(4*Pi^2*G[0, s34] + G[0, s34]^3 + (4*Pi^2 + 3*G[0, s34]^2)*
     G[0, s45] + 6*G[0, s34]*G[0, 0, s45] + 6*G[0, 0, 0, s45] - 16*Zeta[3]))/
  12 - (G[0, s45]*(4*Pi^2*G[0, s34] + G[0, s34]^3 + 
    (8*Pi^2 + 6*G[0, s34]^2)*G[s45, s12] + 6*G[0, s34]*G[0, 0, s12] - 
    12*G[0, s34]*G[0, s45, s12] - 12*G[0, s34]*G[s45, 0, s12] + 
    24*G[0, s34]*G[s45, s45, s12] - 6*G[0, 0, 0, s12] + 
    12*G[0, 0, s45, s12] + 12*G[0, s45, 0, s12] - 24*G[0, s45, s45, s12] + 
    12*G[s45, 0, 0, s12] - 24*G[s45, 0, s45, s12] - 24*G[s45, s45, 0, s12] + 
    48*G[s45, s45, s45, s12] - 16*Zeta[3]))/12 + (4*G[0, s34]*Zeta[3])/3 - 
 2*G[s45, s12]*Zeta[3] + (-4*Pi^2*G[0, s34] - G[0, s34]^3 - 
   4*Pi^2*G[s45, s12] - 6*G[0, s34]*G[0, 0, s12] - 6*G[0, s34]*G[0, 0, s45] - 
   12*G[s45, s12]*G[0, 0, s45] + G[0, s12]*(4*Pi^2 + 3*G[0, s34]^2 + 
     6*G[0, s34]*G[0, s45] + 6*G[0, 0, s45]) + 12*G[0, s34]*G[s45, 0, s12] - 
   G[0, s45]*(4*Pi^2 + 3*G[0, s34]^2 + 12*G[0, s34]*G[s45, s12] + 
     6*G[0, 0, s12] - 12*G[0, s45, s12] - 12*G[s45, 0, s12] + 
     24*G[s45, s45, s12]) + 6*G[0, 0, 0, s12] - 6*G[0, 0, 0, s45] - 
   12*G[0, s45, 0, s12] - 12*G[s45, 0, 0, s12] + 24*G[s45, s45, 0, s12] + 
   16*Zeta[3])/(12*ep)


==> anc/result_reg19.m <==
-ep^(-4) + (61*Pi^4)/360 - G[0, s23]^4/24 + (G[0, s23]^3*G[0, s34])/6 + 
 (-G[0, s12] - G[0, s23] + G[0, s34])/ep^3 + Pi^2*G[0, s34]*G[s34, s12] + 
 (Pi^2*G[0, 0, s12])/2 + (Pi^2*G[0, 0, s34])/2 + G[0, 0, s12]*G[0, 0, s34] - 
 (2*Pi^2*G[0, s34, s12])/3 - 2*G[0, 0, s34]*G[0, s34, s12] + 
 (G[0, s23]^2*(Pi^2 + 12*G[0, s34]*G[s34, s12] + 6*G[0, 0, s12] + 
    6*G[0, 0, s34] - 12*G[s34, 0, s12]))/12 + 
 (Pi^2/6 - G[0, s23]^2/2 + G[0, s23]*G[0, s34] - 
   G[0, s12]*(G[0, s23] + G[0, s34]) + 2*G[0, s34]*G[s34, s12] + 
   G[0, 0, s12] + G[0, 0, s34] - 2*G[s34, 0, s12])/ep^2 - 
 Pi^2*G[s34, 0, s12] - 2*G[0, 0, s34]*G[s34, 0, s12] + 
 (4*Pi^2*G[s34, s34, s12])/3 + 4*G[0, 0, s34]*G[s34, s34, s12] - 
 G[0, s34]*G[0, 0, 0, s12] + 2*G[s34, s12]*G[0, 0, 0, s34] + 
 2*G[0, s34]*G[0, 0, s34, s12] + 2*G[0, s34]*G[0, s34, 0, s12] - 
 4*G[0, s34]*G[0, s34, s34, s12] + 2*G[0, s34]*G[s34, 0, 0, s12] - 
 4*G[0, s34]*G[s34, 0, s34, s12] - 4*G[0, s34]*G[s34, s34, 0, s12] + 
 8*G[0, s34]*G[s34, s34, s34, s12] + G[0, 0, 0, 0, s12] + 
 G[0, 0, 0, 0, s34] - 2*G[0, 0, s34, 0, s12] - 2*G[0, s34, 0, 0, s12] + 
 4*G[0, s34, s34, 0, s12] - 2*G[s34, 0, 0, 0, s12] + 
 4*G[s34, 0, s34, 0, s12] + 4*G[s34, s34, 0, 0, s12] - 
 8*G[s34, s34, s34, 0, s12] - 
 (G[0, s12]*(G[0, s23]^3 + 3*Pi^2*G[0, s34] + 3*G[0, s23]^2*G[0, s34] + 
    3*G[0, s23]*(Pi^2 + 2*G[0, 0, s34]) + 6*G[0, 0, 0, s34] - 4*Zeta[3]))/6 - 
 (2*G[0, s34]*Zeta[3])/3 + 4*G[s34, s12]*Zeta[3] + 
 (-1/6*G[0, s23]^3 + (Pi^2*G[0, s34])/2 + (G[0, s23]^2*G[0, s34])/2 + 
   (2*Pi^2*G[s34, s12])/3 + G[0, s34]*G[0, 0, s12] + 
   2*G[s34, s12]*G[0, 0, s34] - 
   (G[0, s12]*(Pi^2 + G[0, s23]^2 + 2*G[0, s23]*G[0, s34] + 2*G[0, 0, s34]))/
    2 - 2*G[0, s34]*G[0, s34, s12] + 
   G[0, s23]*(Pi^2/6 + 2*G[0, s34]*G[s34, s12] + G[0, 0, s12] + 
     G[0, 0, s34] - 2*G[s34, 0, s12]) - 2*G[0, s34]*G[s34, 0, s12] + 
   4*G[0, s34]*G[s34, s34, s12] - G[0, 0, 0, s12] + G[0, 0, 0, s34] + 
   2*G[0, s34, 0, s12] + 2*G[s34, 0, 0, s12] - 4*G[s34, s34, 0, s12] + 
   (14*Zeta[3])/3)/ep + (G[0, s23]*(4*G[s34, s12]*(Pi^2 + 3*G[0, 0, s34]) + 
    3*G[0, s34]*(Pi^2 + 2*G[0, 0, s12] - 4*G[0, s34, s12] - 
      4*G[s34, 0, s12] + 8*G[s34, s34, s12]) - 6*G[0, 0, 0, s12] + 
    6*G[0, 0, 0, s34] + 12*G[0, s34, 0, s12] + 12*G[s34, 0, 0, s12] - 
    24*G[s34, s34, 0, s12] + 28*Zeta[3]))/6


==> anc/result_reg21.m <==
2/ep^4 - (47*Pi^4)/180 - Pi^2*G[-s45, s51]*G[s45 + s51, s23] - 
 (Pi^2*G[0, 0, s23])/3 - 2*G[-s45, s51]*G[s45 + s51, s23]*G[0, 0, s45] - 
 Pi^2*G[0, 0, s51] + Pi^2*G[0, -s45, s51] + 2*G[0, 0, s45]*G[0, -s45, s51] + 
 Pi^2*G[-s45, 0, s51] - Pi^2*G[-s45, -s45, s51] - 
 2*G[0, 0, s45]*G[-s45, -s45, s51] + (Pi^2*G[s45, 0, s23])/3 + 
 (Pi^2*G[s51, 0, s23])/3 + 2*G[0, 0, s45]*G[s45 + s51, s45, s23] + 
 2*G[0, 0, s51]*G[s45 + s51, s51, s23] - Pi^2*G[s45 + s51, s45 + s51, s23] - 
 2*G[0, 0, s45]*G[s45 + s51, s45 + s51, s23] - 
 2*G[0, 0, s51]*G[s45 + s51, s45 + s51, s23] + 
 2*G[-s45, s51]*G[0, 0, 0, s45] - 2*G[s45, s23]*G[0, 0, 0, s45] + 
 2*G[s45 + s51, s23]*G[0, 0, 0, s45] - 2*G[s51, s23]*G[0, 0, 0, s51] + 
 4*G[s45 + s51, s23]*G[0, 0, 0, s51] - 2*G[s45 + s51, s23]*
  G[-s45, 0, 0, s51] - 2*G[0, 0, 0, 0, s23] - 4*G[0, 0, 0, 0, s51] + 
 2*G[0, -s45, 0, 0, s51] + 4*G[-s45, 0, 0, 0, s51] - 
 2*G[-s45, -s45, 0, 0, s51] + 2*G[s45, 0, 0, 0, s23] + 
 2*G[s51, 0, 0, 0, s23] - 2*G[s45 + s51, s45, 0, 0, s23] - 
 2*G[s45 + s51, s51, 0, 0, s23] + 2*G[s45 + s51, s45 + s51, s45, 0, s23] + 
 2*G[s45 + s51, s45 + s51, s51, 0, s23] + (Pi^2*G[0, s23]*Log[s12])/3 - 
 Pi^2*G[-s45, s51]*Log[s12] - Pi^2*G[s45 + s51, s23]*Log[s12] - 
 2*G[-s45, s51]*G[0, 0, s45]*Log[s12] + 2*G[s45, s23]*G[0, 0, s45]*Log[s12] - 
 2*G[s45 + s51, s23]*G[0, 0, s45]*Log[s12] + 2*G[s51, s23]*G[0, 0, s51]*
  Log[s12] - 2*G[s45 + s51, s23]*G[0, 0, s51]*Log[s12] + 
 2*G[0, 0, 0, s23]*Log[s12] + 2*G[0, 0, 0, s51]*Log[s12] - 
 2*G[-s45, 0, 0, s51]*Log[s12] - 2*G[s45, 0, 0, s23]*Log[s12] - 
 2*G[s51, 0, 0, s23]*Log[s12] + 2*G[s45 + s51, s45, 0, s23]*Log[s12] + 
 2*G[s45 + s51, s51, 0, s23]*Log[s12] - (Pi^2*Log[s12]^2)/3 - 
 G[0, 0, s23]*Log[s12]^2 + G[s45, 0, s23]*Log[s12]^2 + 
 G[s51, 0, s23]*Log[s12]^2 + (G[0, s23]*Log[s12]^3)/3 + Log[s12]^4/12 + 
 (2*(G[0, s23] - G[0, s45] - G[0, s51] + Log[s12]))/ep^3 + 
 ((-2*Pi^2)/3 - 2*G[0, 0, s23] + 2*G[s45, 0, s23] + 2*G[s51, 0, s23] + 
   2*G[0, s51]*(G[0, s45] - G[s51, s23] - Log[s12]) + 2*G[0, s23]*Log[s12] + 
   Log[s12]^2 - 2*G[0, s45]*(G[s45, s23] + Log[s12]))/ep^2 + 
 (-(Pi^2*G[0, s45]) - 3*Pi^2*G[-s45, s51] - 3*Pi^2*G[s45 + s51, s23] - 
   6*G[-s45, s51]*G[0, 0, s45] + 6*G[s45, s23]*G[0, 0, s45] - 
   6*G[s45 + s51, s23]*G[0, 0, s45] - 6*G[0, s45]*G[0, 0, s51] + 
   6*G[s51, s23]*G[0, 0, s51] - 6*G[s45 + s51, s23]*G[0, 0, s51] + 
   6*G[0, s45]*G[-s45, 0, s51] - 6*G[0, s45]*G[s45 + s51, s45, s23] + 
   6*G[0, 0, 0, s23] + 6*G[0, 0, 0, s51] - 6*G[-s45, 0, 0, s51] - 
   6*G[s45, 0, 0, s23] - 6*G[s51, 0, 0, s23] + 6*G[s45 + s51, s45, 0, s23] + 
   6*G[s45 + s51, s51, 0, s23] - 2*Pi^2*Log[s12] - 
   6*G[0, s45]*G[s45, s23]*Log[s12] - 6*G[0, 0, s23]*Log[s12] + 
   6*G[s45, 0, s23]*Log[s12] + 6*G[s51, 0, s23]*Log[s12] - 
   3*G[0, s45]*Log[s12]^2 + Log[s12]^3 + G[0, s23]*(Pi^2 + 3*Log[s12]^2) + 
   G[0, s51]*(2*Pi^2 - 6*G[s45 + s51, s51, s23] - 6*G[s51, s23]*Log[s12] - 
     3*Log[s12]^2 + 6*G[0, s45]*(G[s45 + s51, s23] + Log[s12])) - 22*Zeta[3])/
  (3*ep) - (G[0, s45]*(6*G[s45 + s51, s23]*(G[0, 0, s51] - G[-s45, 0, s51]) - 
    6*G[0, 0, 0, s51] + 6*G[0, -s45, 0, s51] + 6*G[-s45, 0, 0, s51] - 
    6*G[-s45, -s45, 0, s51] + 6*G[s45 + s51, s45 + s51, s45, s23] + 
    Pi^2*Log[s12] + 6*G[0, 0, s51]*Log[s12] - 6*G[-s45, 0, s51]*Log[s12] + 
    6*G[s45 + s51, s45, s23]*Log[s12] + Log[s12]^3 + 
    G[s45, s23]*(Pi^2 + 3*Log[s12]^2) - 16*Zeta[3]))/3 - 
 (16*G[0, s23]*Zeta[3])/3 - 2*G[-s45, s51]*Zeta[3] - 
 2*G[s45 + s51, s23]*Zeta[3] - (22*Log[s12]*Zeta[3])/3 + 
 (G[0, s51]*(3*Pi^2*G[s45 + s51, s23] - 6*G[s45 + s51, s45 + s51, s51, s23] + 
    2*Pi^2*Log[s12] - 6*G[s45 + s51, s51, s23]*Log[s12] - Log[s12]^3 - 
    G[s51, s23]*(Pi^2 + 3*Log[s12]^2) + 
    G[0, s45]*(Pi^2 + 6*G[s45 + s51, s45 + s51, s23] + 
      6*G[s45 + s51, s23]*Log[s12] + 3*Log[s12]^2) + 22*Zeta[3]))/3


==> anc/result_reg22.m <==
-ep^(-4) + (61*Pi^4)/360 + (G[0, s23] - 2*G[0, s45])/ep^3 - 
 (G[0, s23]*G[0, s45]^3)/3 - (5*G[0, s45]^4)/24 + (Pi^2*G[0, 0, s23])/2 + 
 (Pi^2*G[0, 0, s45])/2 + G[0, 0, s23]*G[0, 0, s45] - 
 (2*Pi^2*G[0, s23, s45])/3 - 2*G[0, 0, s23]*G[0, s23, s45] + 
 (Pi^2/6 - (3*G[0, s45]^2)/2 + 2*G[0, s23]*G[s23, s45] + G[0, 0, s23] + 
   G[0, 0, s45] - 2*G[s23, 0, s45])/ep^2 - Pi^2*G[s23, 0, s45] - 
 2*G[0, 0, s23]*G[s23, 0, s45] - 
 (G[0, s45]^2*(5*Pi^2 - 12*G[0, s23]*G[s23, s45] + 6*G[0, 0, s23] - 
    6*G[0, 0, s45] + 12*G[s23, 0, s45]))/12 + (4*Pi^2*G[s23, s23, s45])/3 + 
 4*G[0, 0, s23]*G[s23, s23, s45] + 2*G[s23, s45]*G[0, 0, 0, s23] + 
 G[0, 0, 0, 0, s23] + G[0, 0, 0, 0, s45] - 2*G[0, 0, s23, 0, s45] - 
 2*G[0, s23, 0, 0, s45] + 4*G[0, s23, s23, 0, s45] - 2*G[s23, 0, 0, 0, s45] + 
 4*G[s23, 0, s23, 0, s45] + 4*G[s23, s23, 0, 0, s45] - 
 8*G[s23, s23, s23, 0, s45] + G[0, s23]*(Pi^2*G[s23, s45] - G[0, 0, 0, s45] + 
   2*G[0, 0, s23, s45] + 2*G[0, s23, 0, s45] - 4*G[0, s23, s23, s45] + 
   2*G[s23, 0, 0, s45] - 4*G[s23, 0, s23, s45] - 4*G[s23, s23, 0, s45] + 
   8*G[s23, s23, s23, s45] - (2*Zeta[3])/3) + 4*G[s23, s45]*Zeta[3] + 
 (G[0, s45]*(2*G[s23, s45]*(Pi^2 + 3*G[0, 0, s23]) + 
    3*G[0, s23]*(G[0, 0, s45] - 2*(G[0, s23, s45] + G[s23, 0, s45] - 
        2*G[s23, s23, s45])) - 3*G[0, 0, 0, s45] + 6*G[0, s23, 0, s45] + 
    6*G[s23, 0, 0, s45] - 12*G[s23, s23, 0, s45] + 16*Zeta[3]))/3 + 
 ((G[0, s23]*(Pi^2 - G[0, s45]^2 + 4*G[0, s45]*G[s23, s45] + 2*G[0, 0, s45] - 
      4*G[0, s23, s45] - 4*G[s23, 0, s45] + 8*G[s23, s23, s45]))/2 + 
   (-2*G[0, s45]^3 + 2*G[s23, s45]*(Pi^2 + 3*G[0, 0, s23]) - 
     G[0, s45]*(Pi^2 - 3*G[0, 0, s45] + 6*G[s23, 0, s45]) + 
     3*G[0, 0, 0, s23] - 3*G[0, 0, 0, s45] + 6*G[0, s23, 0, s45] + 
     6*G[s23, 0, 0, s45] - 12*G[s23, s23, 0, s45] + 14*Zeta[3])/3)/ep


==> anc/result_reg23.m <==
-5/(2*ep^4) + (5*G[0, s12] + 2*G[0, s23] + G[0, s34] - 5*G[0, s45] + 
   2*G[0, s51])/(2*ep^3) + 
 (-24*G[0, s12]*G[0, -(s12/s23)]^2*G[0, -(s23/(s12 - s45))] + 
   48*G[0, s12]*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, -(s23/(s12 - s45))] - 
   24*G[0, s12]*G[0, s12/s34]^2*G[0, -(s23/(s12 - s45))] - 
   24*G[0, s12/s23]*G[0, s12/s34]^2*G[0, -(s23/(s12 - s45))] + 
   24*G[0, s12/s34]^3*G[0, -(s23/(s12 - s45))] + 
   48*G[0, -(s12/s23)]^2*G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))] - 
   48*G[0, s12]*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))] - 
   96*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, -(s23/s34)]*
    G[0, -(s23/(s12 - s45))] + 24*G[0, s12/s23]^2*G[0, -(s23/s34)]*
    G[0, -(s23/(s12 - s45))] + 48*G[0, s12]*G[0, s12/s34]*G[0, -(s23/s34)]*
    G[0, -(s23/(s12 - s45))] + 48*G[0, s12/s23]*G[0, s12/s34]*
    G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))] - 
   24*G[0, s12/s34]^2*G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))] - 
   24*G[0, s12]*G[0, -(s23/s34)]^2*G[0, -(s23/(s12 - s45))] + 
   24*G[0, s12/s23]*G[0, -(s23/s34)]^2*G[0, -(s23/(s12 - s45))] - 
   24*G[0, s12/s34]*G[0, -(s23/s34)]^2*G[0, -(s23/(s12 - s45))] + 
   24*G[0, -(s23/s34)]^3*G[0, -(s23/(s12 - s45))] - 
   24*G[0, -(s12/s23)]^2*G[0, -(s23/(s12 - s45))]^2 + 
   24*G[0, s12]*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]^2 + 
   48*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]^2 - 
   24*G[0, s12]*G[0, s12/s34]*G[0, -(s23/(s12 - s45))]^2 - 
   24*G[0, s12/s23]*G[0, s12/s34]*G[0, -(s23/(s12 - s45))]^2 - 
   48*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))]^2 + 
   48*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))]^2 - 
   24*G[0, -(s23/s34)]^2*G[0, -(s23/(s12 - s45))]^2 + 
   24*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]^3 - 
   24*G[0, s12/s34]*G[0, -(s23/(s12 - s45))]^3 - 
   12*G[0, -(s12/s23)]^2*G[0, (s12 - s45)/s34]^2 + 
   24*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, (s12 - s45)/s34]^2 - 
   12*G[0, s12/s34]^2*G[0, (s12 - s45)/s34]^2 - 
   24*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, (s12 - s45)/s34]^2 + 
   24*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, (s12 - s45)/s34]^2 - 
   12*G[0, -(s23/s34)]^2*G[0, (s12 - s45)/s34]^2 + 
   24*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*G[0, (s12 - s45)/s34]^2 + 
   12*G[0, -(s23/(s12 - s45))]^2*G[0, (s12 - s45)/s34]^2 + 
   16*G[0, s12/s23]*G[0, (s12 - s45)/s34]^3 + 12*G[0, s12]*G[0, -(s12/s23)]^2*
    G[0, s23/s45] - 8*G[0, -(s12/s23)]^3*G[0, s23/s45] + 
   12*G[0, s12]^2*G[0, s12/s23]*G[0, s23/s45] - 24*G[0, s12]*G[0, -(s12/s23)]*
    G[0, s12/s23]*G[0, s23/s45] + 12*G[0, -(s12/s23)]^2*G[0, s12/s23]*
    G[0, s23/s45] - 12*G[0, s12]^2*G[0, s12/s34]*G[0, s23/s45] + 
   12*G[0, -(s12/s23)]^2*G[0, s12/s34]*G[0, s23/s45] - 
   24*G[0, s12]*G[0, s12/s23]*G[0, s12/s34]*G[0, s23/s45] - 
   24*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, s12/s34]*G[0, s23/s45] + 
   36*G[0, s12]*G[0, s12/s34]^2*G[0, s23/s45] + 
   36*G[0, s12/s23]*G[0, s12/s34]^2*G[0, s23/s45] - 
   28*G[0, s12/s34]^3*G[0, s23/s45] - 36*G[0, -(s12/s23)]^2*G[0, -(s23/s34)]*
    G[0, s23/s45] + 24*G[0, s12]*G[0, s12/s23]*G[0, -(s23/s34)]*
    G[0, s23/s45] + 72*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, -(s23/s34)]*
    G[0, s23/s45] - 24*G[0, s12/s23]^2*G[0, -(s23/s34)]*G[0, s23/s45] - 
   24*G[0, s12]*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, s23/s45] - 
   24*G[0, s12/s23]*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, s23/s45] + 
   12*G[0, s12/s34]^2*G[0, -(s23/s34)]*G[0, s23/s45] + 
   12*G[0, s12]*G[0, -(s23/s34)]^2*G[0, s23/s45] - 
   48*G[0, s12/s23]*G[0, -(s23/s34)]^2*G[0, s23/s45] + 
   48*G[0, s12/s34]*G[0, -(s23/s34)]^2*G[0, s23/s45] - 
   36*G[0, -(s23/s34)]^3*G[0, s23/s45] + 24*G[0, s12/s23]*
    G[0, (s12 - s45)/s34]^2*G[0, s23/s45] - 24*G[0, s12/s34]*
    G[0, (s12 - s45)/s34]^2*G[0, s23/s45] + 16*G[0, (s12 - s45)/s34]^3*
    G[0, s23/s45] + 24*G[0, s12/s23]*G[0, (s23 - s45)/(s12 + s23 - s45)]^2*
    G[0, s23/s45] + 16*G[0, (s23 - s45)/(s12 + s23 - s45)]^3*G[0, s23/s45] - 
   6*G[0, -(s12/s23)]^2*G[0, s23/s45]^2 - 36*G[0, s12]*G[0, s12/s23]*
    G[0, s23/s45]^2 + 12*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, s23/s45]^2 + 
   36*G[0, s12]*G[0, s12/s34]*G[0, s23/s45]^2 + 
   36*G[0, s12/s23]*G[0, s12/s34]*G[0, s23/s45]^2 - 
   42*G[0, s12/s34]^2*G[0, s23/s45]^2 - 12*G[0, s12/s23]*G[0, -(s23/s34)]*
    G[0, s23/s45]^2 + 12*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, s23/s45]^2 - 
   6*G[0, -(s23/s34)]^2*G[0, s23/s45]^2 + 
   24*G[0, (s23 - s45)/(s12 + s23 - s45)]^2*G[0, s23/s45]^2 + 
   28*G[0, s12/s23]*G[0, s23/s45]^3 - 28*G[0, s12/s34]*G[0, s23/s45]^3 - 
   12*G[0, s12]*G[0, s23]*G[0, -s45]^2 + 12*G[0, s12]*G[0, s34]*
    G[0, -s45]^2 - 12*G[0, s23]*G[0, s34]*G[0, -s45]^2 + G[0, -s45]^4 + 
   24*G[0, s12]*G[0, s23]*G[0, -s45]*G[0, s45] - 
   24*G[0, s12]*G[0, s34]*G[0, -s45]*G[0, s45] + 
   24*G[0, s23]*G[0, s34]*G[0, -s45]*G[0, s45] - 4*G[0, -s45]^3*G[0, s45] - 
   12*G[0, s12]*G[0, s23]*G[0, s45]^2 + 12*G[0, s12]*G[0, s34]*G[0, s45]^2 - 
   12*G[0, s23]*G[0, s34]*G[0, s45]^2 + 6*G[0, -s45]^2*G[0, s45]^2 + 
   8*G[0, s12]*G[0, s45]^3 - 4*G[0, -s45]*G[0, s45]^3 + 
   6*G[0, -(s12/s23)]^2*G[0, -(s45/s34)]^2 + 12*G[0, s12]*G[0, s12/s23]*
    G[0, -(s45/s34)]^2 - 12*G[0, -(s12/s23)]*G[0, s12/s23]*
    G[0, -(s45/s34)]^2 - 12*G[0, s12]*G[0, s12/s34]*G[0, -(s45/s34)]^2 - 
   12*G[0, s12/s23]*G[0, s12/s34]*G[0, -(s45/s34)]^2 + 
   18*G[0, s12/s34]^2*G[0, -(s45/s34)]^2 + 24*G[0, s12/s23]*G[0, -(s23/s34)]*
    G[0, -(s45/s34)]^2 - 24*G[0, s12/s34]*G[0, -(s23/s34)]*
    G[0, -(s45/s34)]^2 + 12*G[0, -(s23/s34)]^2*G[0, -(s45/s34)]^2 + 
   12*G[0, s12]*G[0, s23/s45]*G[0, -(s45/s34)]^2 - 
   36*G[0, s12/s23]*G[0, s23/s45]*G[0, -(s45/s34)]^2 + 
   12*G[0, s12/s34]*G[0, s23/s45]*G[0, -(s45/s34)]^2 - 
   18*G[0, s23/s45]^2*G[0, -(s45/s34)]^2 + 8*G[0, s12]*G[0, -(s45/s34)]^3 - 
   12*G[0, s12/s23]*G[0, -(s45/s34)]^3 - 4*G[0, s12/s34]*G[0, -(s45/s34)]^3 - 
   12*G[0, s23/s45]*G[0, -(s45/s34)]^3 + 24*G[0, s12]*G[0, s12/s23]*
    G[0, -(s45/(s12 - s45))]^2 + 24*G[0, s12]*G[0, s23/s45]*
    G[0, -(s45/(s12 - s45))]^2 + 24*G[0, s12/s23]*G[0, s23/s45]*
    G[0, -(s45/(s12 - s45))]^2 + 12*G[0, s23/s45]^2*
    G[0, -(s45/(s12 - s45))]^2 + 16*G[0, s12]*G[0, -(s45/(s12 - s45))]^3 + 
   24*G[0, s12/s23]*G[0, -(s45/(s12 - s45))]^3 + 
   24*G[0, s23/s45]*G[0, -(s45/(s12 - s45))]^3 + 
   18*G[0, -(s45/(s12 - s45))]^4 + 12*G[0, s12]^2*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))] + 24*G[0, s12]*G[0, s12/s23]*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))] + 12*G[0, s12/s23]^2*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))] + 24*G[0, s12]*G[0, s23/s45]^2*
    G[0, -(s45/(s23 - s45))] + 4*G[0, s23/s45]^3*G[0, -(s45/(s23 - s45))] + 
   6*G[0, s12]^2*G[0, -(s45/(s23 - s45))]^2 + 12*G[0, s12]*G[0, s12/s23]*
    G[0, -(s45/(s23 - s45))]^2 + 6*G[0, s12/s23]^2*
    G[0, -(s45/(s23 - s45))]^2 + 36*G[0, s12]*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))]^2 - 12*G[0, s12/s23]*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))]^2 + 6*G[0, s23/s45]^2*
    G[0, -(s45/(s23 - s45))]^2 + 20*G[0, s12]*G[0, -(s45/(s23 - s45))]^3 + 
   4*G[0, s12/s23]*G[0, -(s45/(s23 - s45))]^3 + 
   4*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]^3 + G[0, -(s45/(s23 - s45))]^4 + 
   24*G[0, s23/s45]*G[0, s45/(s23 - s45)]^3 + 8*G[0, s45/(s23 - s45)]^4 - 
   24*G[0, s12/s23]*G[0, -(s45/(s12 - s45))]^2*G[0, s23/(s23 - s51)] - 
   12*G[0, -(s45/(s12 - s45))]^2*G[0, s23/(s23 - s51)]^2 - 
   24*G[0, s12/s23]*G[0, -(s45/(s12 - s45))]^2*G[0, (s23 - s51)/s45] + 
   24*G[0, s12/s23]*G[0, -(s45/(s23 - s45))]^2*G[0, (s23 - s51)/s45] - 
   24*G[0, s23/s45]*G[0, -(s45/(s12 - s45))]^2*G[0, s12/s51] - 
   24*G[0, s12]*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]*G[0, s12/s51] - 
   12*G[0, s12]*G[0, -(s45/(s23 - s45))]^2*G[0, s12/s51] + 
   12*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]^2*G[0, s12/s51] - 
   4*G[0, -(s45/(s23 - s45))]^3*G[0, s12/s51] + 24*G[0, -(s45/(s12 - s45))]^2*
    G[0, s23/(s23 - s51)]*G[0, s12/s51] + 24*G[0, -(s45/(s12 - s45))]^2*
    G[0, (s23 - s51)/s45]*G[0, s12/s51] - 24*G[0, -(s45/(s23 - s45))]^2*
    G[0, (s23 - s51)/s45]*G[0, s12/s51] - 12*G[0, -(s45/(s12 - s45))]^2*
    G[0, s12/s51]^2 - 12*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]*
    G[0, s12/s51]^2 - 6*G[0, -(s45/(s23 - s45))]^2*G[0, s12/s51]^2 + 
   24*G[0, s12]*G[0, s23]*G[0, s34]*G[0, s51] + 48*G[0, s12]*G[0, s23]*
    G[0, s45]*G[0, s51] - 12*G[0, s12]*G[0, s23]*G[0, s51]^2 + 
   4*G[0, s12]*G[0, s51]^3 + 4*G[0, s23]*G[0, s51]^3 - G[0, s51]^4 - 
   24*G[0, -(s45/(s12 - s45))]^2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))] - 
   12*G[0, -(s45/(s12 - s45))]^2*G[0, -(s51/(s12 - s34))]^2 + 
   6*G[0, s23/s45]^2*G[0, s51/s34]^2 + 12*G[0, -(s45/(s12 - s45))]^2*
    G[0, s51/s34]^2 - 24*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
    G[0, s51/s34]^2 - 12*G[0, -(s51/(s12 - s34))]^2*G[0, s51/s34]^2 - 
   4*G[0, s23/s45]*G[0, s51/s34]^3 + 24*G[0, s12/s51]*G[0, s51/s34]^3 + 
   24*G[0, s51/s34]^4 - 12*G[0, s12]*G[0, s23/s45]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 36*G[0, s12/s23]*G[0, s23/s45]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 24*G[0, s23/s45]^2*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 48*G[0, s12/s23]*
    G[0, (s23 - s51)/s45]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 
   12*G[0, s23/s45]*G[0, s12/s51]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 
   48*G[0, (s23 - s51)/s45]*G[0, s12/s51]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 12*G[0, s12]*G[0, s51/s34]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 12*G[0, s12/s23]*G[0, s51/s34]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 12*G[0, s23/s45]*G[0, s51/s34]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 36*G[0, s12/s51]*G[0, s51/s34]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 18*G[0, s51/s34]^2*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 
   8*G[0, s12]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^3 - 
   8*G[0, s12/s23]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^3 + 
   12*G[0, s23/s45]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^3 + 
   24*G[0, s12/s51]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^3 + 
   4*G[0, s51/s34]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^3 + 
   6*G[0, -((s45*s51)/(s34*(s23 - s45)))]^4 - 12*G[0, s23/s45]^2*
    G[0, (-s23 + s51)/s34]^2 + 24*G[0, s12/s23]*G[0, (s23 - s51)/s45]*
    G[0, (-s23 + s51)/s34]^2 - 24*G[0, (s23 - s51)/s45]*G[0, s12/s51]*
    G[0, (-s23 + s51)/s34]^2 - 12*G[0, s51/s34]^2*G[0, (-s23 + s51)/s34]^2 - 
   8*G[0, s12/s23]*G[0, (-s23 + s51)/s34]^3 + 
   8*G[0, s12/s51]*G[0, (-s23 + s51)/s34]^3 - 24*G[0, s12/s23]*G[0, s23/s45]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2 - 24*G[0, s23/s45]^2*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2 + 
   24*G[0, s12/s23]*G[0, (s23 - s51)/s45]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2 - 24*G[0, (s23 - s51)/s45]*
    G[0, s12/s51]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2 + 
   24*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2 + 12*G[0, -(s51/(s12 - s34))]^2*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2 - 12*G[0, s51/s34]^2*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2 - 
   16*G[0, s23/s45]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^3 - 
   16*G[0, s12/s51]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^3 - 
   6*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^4 - 24*G[0, s12/s23]*G[0, s23/s45]*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     2 - 24*G[0, s23/s45]^2*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     2 + 24*G[0, s12/s23]*G[0, (s23 - s51)/s45]*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     2 - 24*G[0, (s23 - s51)/s45]*G[0, s12/s51]*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     2 + 24*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     2 + 12*G[0, -(s51/(s12 - s34))]^2*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     2 - 12*G[0, s51/s34]^2*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     2 - 16*G[0, s23/s45]*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     3 - 16*G[0, s12/s51]*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     3 - 6*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     4 - 8*G[0, s45]^3*G[s45, s12] - 48*G[0, s12]*G[0, s45]*G[0, s51]*
    G[s45, s23] - 48*G[0, s12]*G[0, s34]*G[0, s51]*G[s51, s23] - 
   48*G[0, s12]*G[0, s45]*G[0, s51]*G[s51, s23])/24 + 
 (2*Pi^2 - 2*G[0, s12]*G[0, s23] - G[0, s12]*G[0, s34] - 
   2*G[0, s23]*G[0, s34] + G[0, -s45]^2 + 5*G[0, s12]*G[0, s45] + 
   2*G[0, s23]*G[0, s45] + G[0, s34]*G[0, s45] - 2*G[0, -s45]*G[0, s45] - 
   2*G[0, s12]*G[0, s51] - 4*G[0, s23]*G[0, s51] + 2*G[0, s34]*G[0, s51] + 
   2*G[0, s45]*G[0, s51] - G[0, s51]^2 - 6*G[0, s45]*G[s45, s12] - 
   4*G[0, s45]*G[s45, s23] + 4*G[0, s51]*G[s51, s23] - 5*G[0, 0, s12] + 
   4*G[0, 0, s23] - G[0, 0, s34] - 3*G[0, 0, s45] + 2*G[0, 0, s51] + 
   6*G[s45, 0, s12] + 4*G[s45, 0, s23] - 4*G[s51, 0, s23])/(2*ep^2) + 
 (3*G[0, -(s12/s23)]^2*G[0, s23/s45] - 6*G[0, -(s12/s23)]*G[0, s12/s23]*
    G[0, s23/s45] + 3*G[0, s12/s34]^2*G[0, s23/s45] - 
   12*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, s23/s45] + 
   12*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, s23/s45] - 
   6*G[0, -(s23/s34)]^2*G[0, s23/s45] + 6*G[0, s12]*G[0, s23]*G[0, s45] - 
   18*G[0, s23]*G[0, s34]*G[0, s45] + 6*G[0, s12/s23]*G[0, -(s45/s34)]^2 - 
   6*G[0, s12/s34]*G[0, -(s45/s34)]^2 + 6*G[0, s23/s45]*G[0, -(s45/s34)]^2 + 
   4*G[0, -(s45/s34)]^3 + 12*G[0, s12/s23]*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))] + 6*G[0, s23/s45]^2*G[0, -(s45/(s23 - s45))] + 
   6*G[0, s12/s23]*G[0, -(s45/(s23 - s45))]^2 + 
   12*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]^2 + 
   6*G[0, -(s45/(s23 - s45))]^3 - 12*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]*
    G[0, s12/s51] - 6*G[0, -(s45/(s23 - s45))]^2*G[0, s12/s51] + 
   6*G[0, s12]*G[0, s23]*G[0, s51] - 18*G[0, s23]*G[0, s34]*G[0, s51] - 
   6*G[0, s12]*G[0, s45]*G[0, s51] + 6*G[0, s23]*G[0, s45]*G[0, s51] + 
   18*G[0, s34]*G[0, s45]*G[0, s51] + 3*G[0, s23/s45]^2*G[0, s51/s34] - 
   3*G[0, s23/s45]*G[0, s51/s34]^2 - 6*G[0, s12/s23]*G[0, s23/s45]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] - 3*G[0, s23/s45]^2*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] + 6*G[0, s12/s23]*G[0, s51/s34]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] + 6*G[0, s23/s45]*G[0, s51/s34]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] - 3*G[0, s12/s23]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 12*G[0, s23/s45]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 
   9*G[0, s51/s34]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 
   6*G[0, -((s45*s51)/(s34*(s23 - s45)))]^3 - 8*G[0, s23]*G[0, s34]*
    G[0, 0, s12] + 2*G[0, -s45]^2*G[0, 0, s12] + 
   6*G[0, s34]*G[0, s45]*G[0, 0, s12] - 4*G[0, -s45]*G[0, s45]*G[0, 0, s12] - 
   6*G[0, s45]^2*G[0, 0, s12] - 8*G[0, s23]*G[0, s51]*G[0, 0, s12] + 
   4*G[0, s34]*G[0, s51]*G[0, 0, s12] + 4*G[0, s45]*G[0, s51]*G[0, 0, s12] - 
   2*G[0, s51]^2*G[0, 0, s12] - 8*G[0, s45]*G[s45, s23]*G[0, 0, s12] + 
   8*G[0, s51]*G[s51, s23]*G[0, 0, s12] + 4*G[0, s12]*G[0, s34]*
    G[0, 0, s23] + 2*G[0, -s45]^2*G[0, 0, s23] - 
   8*G[0, s12]*G[0, s45]*G[0, 0, s23] - 4*G[0, -s45]*G[0, s45]*G[0, 0, s23] + 
   2*G[0, s45]^2*G[0, 0, s23] - 16*G[0, s12]*G[0, s51]*G[0, 0, s23] + 
   4*G[0, s34]*G[0, s51]*G[0, 0, s23] + 16*G[0, s45]*G[0, s51]*G[0, 0, s23] - 
   2*G[0, s51]^2*G[0, 0, s23] - 8*G[0, s12]*G[0, s23]*G[0, 0, s34] + 
   2*G[0, -s45]^2*G[0, 0, s34] + 6*G[0, s12]*G[0, s45]*G[0, 0, s34] - 
   4*G[0, -s45]*G[0, s45]*G[0, 0, s34] + 2*G[0, s45]^2*G[0, 0, s34] - 
   4*G[0, s12]*G[0, s51]*G[0, 0, s34] - 4*G[0, s23]*G[0, s51]*G[0, 0, s34] - 
   12*G[0, s45]*G[s45, s12]*G[0, 0, s34] + 8*G[0, s51]*G[s51, s23]*
    G[0, 0, s34] + 16*G[s34, s51]*G[s51, s23]*G[0, 0, s34] - 
   6*G[0, s12]*G[0, s34]*G[0, 0, s45] - 4*G[0, s12]*G[0, s51]*G[0, 0, s45] - 
   8*G[0, s23]*G[0, s51]*G[0, 0, s45] + 12*G[0, s34]*G[s45, s12]*
    G[0, 0, s45] + 16*G[0, s12]*G[s45, s23]*G[0, 0, s45] + 
   16*G[0, s51]*G[s45, s23]*G[0, 0, s45] - 16*G[-s45, s51]*G[s45, s23]*
    G[0, 0, s45] + 8*G[0, s51]*G[s51, s23]*G[0, 0, s45] - 
   16*G[-s45, s51]*G[s51, s23]*G[0, 0, s45] + 8*G[0, s12]*G[0, s23]*
    G[0, 0, s51] - 4*G[0, s12]*G[0, s45]*G[0, 0, s51] - 
   8*G[0, s23]*G[0, s45]*G[0, 0, s51] - 8*G[0, s45]*G[s45, s23]*
    G[0, 0, s51] + 16*G[0, s12]*G[s51, s23]*G[0, 0, s51] - 
   8*G[0, s34]*G[s51, s23]*G[0, 0, s51] - 8*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))]*G[0, s23/(-s12 + s23), 1] - 
   4*G[0, -(s45/(s23 - s45))]^2*G[0, s23/(-s12 + s23), 1] - 
   8*G[0, s12]*G[0, s34]*G[0, s34, s51] - 8*G[0, s23]*G[0, s34]*
    G[0, s34, s51] + 16*G[0, s34]*G[s51, s23]*G[0, s34, s51] - 
   2*G[0, -(s12/s23)]^2*G[0, s34/(s23 + s34), 1] + 
   4*G[0, s12]*G[0, s12/s23]*G[0, s34/(s23 + s34), 1] + 
   4*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, s34/(s23 + s34), 1] - 
   4*G[0, s12]*G[0, s12/s34]*G[0, s34/(s23 + s34), 1] - 
   4*G[0, s12/s23]*G[0, s12/s34]*G[0, s34/(s23 + s34), 1] + 
   2*G[0, s12/s34]^2*G[0, s34/(s23 + s34), 1] + 
   8*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*G[0, s34/(s23 + s34), 1] + 
   4*G[0, -(s23/(s12 - s45))]^2*G[0, s34/(s23 + s34), 1] + 
   4*G[0, s12]*G[0, s23/s45]*G[0, s34/(s23 + s34), 1] - 
   4*G[0, s12/s23]*G[0, s23/s45]*G[0, s34/(s23 + s34), 1] - 
   4*G[0, s12/s34]*G[0, s23/s45]*G[0, s34/(s23 + s34), 1] - 
   6*G[0, s23/s45]^2*G[0, s34/(s23 + s34), 1] - 
   2*G[0, s12]^2*G[0, (s23 - s45)/s23, 1] - 4*G[0, s12]*G[0, s12/s23]*
    G[0, (s23 - s45)/s23, 1] - 2*G[0, s12/s23]^2*G[0, (s23 - s45)/s23, 1] - 
   4*G[0, s12]*G[0, s23/s45]*G[0, (s23 - s45)/s23, 1] + 
   4*G[0, s12/s23]*G[0, s23/s45]*G[0, (s23 - s45)/s23, 1] + 
   2*G[0, s23/s45]^2*G[0, (s23 - s45)/s23, 1] - 
   8*G[0, s12/s23]*G[0, (s23 - s51)/s45]*G[0, (s23 - s45)/s23, 1] + 
   4*G[0, s12]*G[0, s12/s51]*G[0, (s23 - s45)/s23, 1] - 
   4*G[0, s23/s45]*G[0, s12/s51]*G[0, (s23 - s45)/s23, 1] + 
   8*G[0, (s23 - s51)/s45]*G[0, s12/s51]*G[0, (s23 - s45)/s23, 1] + 
   2*G[0, s12/s51]^2*G[0, (s23 - s45)/s23, 1] - 
   4*G[0, s12/s23]^2*G[0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   8*G[0, s12]*G[0, s12/s34]*G[0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   8*G[0, s12/s23]*G[0, s12/s34]*G[0, (s12 - s45)/(s12 + s23 - s45), 1] - 
   8*G[0, s12/s34]^2*G[0, (s12 - s45)/(s12 + s23 - s45), 1] - 
   8*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, (s12 - s45)/(s12 + s23 - s45), 1] - 
   4*G[0, (s12 - s45)/s34]^2*G[0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   4*G[0, -(s12/s23)]^2*G[0, -(s34/(s12 - s34 - s45)), 1] - 
   8*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, -(s34/(s12 - s34 - s45)), 1] + 
   4*G[0, s12/s34]^2*G[0, -(s34/(s12 - s34 - s45)), 1] + 
   8*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, -(s34/(s12 - s34 - s45)), 1] - 
   8*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, -(s34/(s12 - s34 - s45)), 1] + 
   4*G[0, -(s23/s34)]^2*G[0, -(s34/(s12 - s34 - s45)), 1] - 
   8*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*G[0, -(s34/(s12 - s34 - s45)), 
     1] - 4*G[0, -(s23/(s12 - s45))]^2*G[0, -(s34/(s12 - s34 - s45)), 1] - 
   8*G[0, s12/s23]*G[0, s23/s45]*G[0, -(s34/(s12 - s34 - s45)), 1] + 
   8*G[0, s12/s34]*G[0, s23/s45]*G[0, -(s34/(s12 - s34 - s45)), 1] - 
   12*G[0, s34]*G[0, s45]*G[0, s45, s12] - 16*G[0, s45]*G[0, s51]*
    G[0, s45, s23] + 2*G[0, s12]^2*G[0, -(s45/(s23 - s45)), 1] + 
   4*G[0, s12/s23]^2*G[0, -(s45/(s23 - s45)), 1] - 
   8*G[0, s12]*G[0, s12/s34]*G[0, -(s45/(s23 - s45)), 1] - 
   8*G[0, s12/s23]*G[0, s12/s34]*G[0, -(s45/(s23 - s45)), 1] + 
   8*G[0, s12/s34]^2*G[0, -(s45/(s23 - s45)), 1] - 
   4*G[0, s12]*G[0, -(s23/s34)]*G[0, -(s45/(s23 - s45)), 1] + 
   8*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, -(s45/(s23 - s45)), 1] - 
   2*G[0, -(s23/s34)]^2*G[0, -(s45/(s23 - s45)), 1] + 
   4*G[0, (s12 - s45)/s34]^2*G[0, -(s45/(s23 - s45)), 1] - 
   4*G[0, (s23 - s45)/(s12 + s23 - s45)]^2*G[0, -(s45/(s23 - s45)), 1] - 
   4*G[0, -(s45/(s12 - s45))]^2*G[0, -(s45/(s23 - s45)), 1] - 
   4*G[0, s12]*G[0, -(s45/(s23 - s45))]*G[0, -(s45/(s23 - s45)), 1] - 
   12*G[0, s12/s23]*G[0, -(s45/(s23 - s45))]*G[0, -(s45/(s23 - s45)), 1] + 
   8*G[0, s45/(s23 - s45)]^2*G[0, -(s45/(s23 - s45)), 1] + 
   12*G[0, -(s45/(s23 - s45))]*G[0, s12/s51]*G[0, -(s45/(s23 - s45)), 1] - 
   6*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2*G[0, -(s45/(s23 - s45)), 1] + 
   4*G[0, (-s23 + s51)/s34]^2*G[0, -(s45/(s23 - s45)), 1] + 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2*G[0, -(s45/(s23 - s45)), 1] + 
   4*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^2*
    G[0, -(s45/(s23 - s45)), 1] - 2*G[0, -(s12/s23)]^2*
    G[0, s34/(s34 + s45), 1] - 4*G[0, s12]*G[0, s12/s23]*
    G[0, s34/(s34 + s45), 1] + 4*G[0, -(s12/s23)]*G[0, s12/s23]*
    G[0, s34/(s34 + s45), 1] + 4*G[0, s12]*G[0, s12/s34]*
    G[0, s34/(s34 + s45), 1] + 4*G[0, s12/s23]*G[0, s12/s34]*
    G[0, s34/(s34 + s45), 1] - 6*G[0, s12/s34]^2*G[0, s34/(s34 + s45), 1] - 
   8*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, s34/(s34 + s45), 1] + 
   8*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, s34/(s34 + s45), 1] - 
   4*G[0, -(s23/s34)]^2*G[0, s34/(s34 + s45), 1] - 
   4*G[0, s12]*G[0, s23/s45]*G[0, s34/(s34 + s45), 1] + 
   12*G[0, s12/s23]*G[0, s23/s45]*G[0, s34/(s34 + s45), 1] - 
   4*G[0, s12/s34]*G[0, s23/s45]*G[0, s34/(s34 + s45), 1] + 
   6*G[0, s23/s45]^2*G[0, s34/(s34 + s45), 1] - 4*G[0, (-s23 + s51)/s34]^2*
    G[0, s34/(s23 + s34 - s51), 1] + 4*G[0, -(s45/(s12 - s45))]^2*
    G[0, -(s45/(s23 - s45 - s51)), 1] + 8*G[0, s12/s23]*
    G[0, -(s45/(s23 - s45))]*G[0, -(s45/(s23 - s45 - s51)), 1] - 
   4*G[0, -(s45/(s23 - s45))]^2*G[0, -(s45/(s23 - s45 - s51)), 1] - 
   8*G[0, -(s45/(s23 - s45))]*G[0, s12/s51]*G[0, -(s45/(s23 - s45 - s51)), 
     1] + 8*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2*
    G[0, -(s45/(s23 - s45 - s51)), 1] - 4*G[0, (-s23 + s51)/s34]^2*
    G[0, -(s45/(s23 - s45 - s51)), 1] - 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2*G[0, -(s45/(s23 - s45 - s51)), 
     1] - 4*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^2*
    G[0, -(s45/(s23 - s45 - s51)), 1] + 16*G[0, s12]*G[0, s51]*
    G[0, s51, s23] - 8*G[0, s34]*G[0, s51]*G[0, s51, s23] - 
   16*G[0, s45]*G[0, s51]*G[0, s51, s23] + 8*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))]*G[0, -(s51/(s12 - s51)), 1] + 
   4*G[0, -(s45/(s23 - s45))]^2*G[0, -(s51/(s12 - s51)), 1] + 
   4*G[0, -(s45/(s12 - s45))]^2*G[0, (-s23 + s51)/s51, 1] - 
   4*G[0, -(s45/(s12 - s45))]^2*G[0, -(s34/(-s34 + s51)), 1] - 
   8*G[0, s51/s34]^2*G[0, -(s34/(-s34 + s51)), 1] + 
   4*G[0, (-s23 + s51)/s34]^2*G[0, -(s34/(-s34 + s51)), 1] + 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2*G[0, -(s34/(-s34 + s51)), 1] + 
   4*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^2*
    G[0, -(s34/(-s34 + s51)), 1] + 4*G[0, -(s45/(s12 - s45))]^2*
    G[0, (s12 - s34)/(s12 - s34 + s51), 1] + 4*G[0, s51/s34]^2*
    G[0, (s12 - s34)/(s12 - s34 + s51), 1] - 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2*
    G[0, (s12 - s34)/(s12 - s34 + s51), 1] - 
   4*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^2*
    G[0, (s12 - s34)/(s12 - s34 + s51), 1] - 
   4*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]*G[s23/(-s12 + s23), 
     -(s51/(s12 - s51)), 1] - 2*G[0, -(s45/(s23 - s45))]^2*
    G[s23/(-s12 + s23), -(s51/(s12 - s51)), 1] + 
   16*G[0, s34]*G[s51, s23]*G[s34, s34, s51] + 4*G[0, -(s12/s23)]^2*
    G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] - 
   8*G[0, -(s12/s23)]*G[0, s12/s23]*G[(s12 - s45)/(s12 + s23 - s45), 
     -(s45/(s23 - s45)), 1] + 4*G[0, s12/s34]^2*
    G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] + 
   8*G[0, s12/s23]*G[0, -(s23/s34)]*G[(s12 - s45)/(s12 + s23 - s45), 
     -(s45/(s23 - s45)), 1] - 8*G[0, s12/s34]*G[0, -(s23/s34)]*
    G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] + 
   4*G[0, -(s23/s34)]^2*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 
     1] + 4*G[0, -(s12/s23)]^2*G[-(s34/(s12 - s34 - s45)), s34/(s23 + s34), 
     1] - 8*G[0, -(s12/s23)]*G[0, s12/s23]*G[-(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1] + 4*G[0, s12/s34]^2*G[-(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1] + 8*G[0, s12/s23]*G[0, -(s23/s34)]*
    G[-(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] - 
   8*G[0, s12/s34]*G[0, -(s23/s34)]*G[-(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1] + 4*G[0, -(s23/s34)]^2*G[-(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1] - 8*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*
    G[-(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] - 
   4*G[0, -(s23/(s12 - s45))]^2*G[-(s34/(s12 - s34 - s45)), s34/(s23 + s34), 
     1] - 8*G[0, s12/s23]*G[0, s23/s45]*G[-(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1] + 8*G[0, s12/s34]*G[0, s23/s45]*
    G[-(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] + 
   16*G[0, s45]*G[s45, s23]*G[-s45, 0, s51] + 16*G[0, s45]*G[s51, s23]*
    G[-s45, 0, s51] - 12*G[0, s34]*G[0, s45]*G[s45, 0, s12] + 
   4*G[0, s45]^2*G[s45, 0, s12] - 8*G[0, s12]*G[0, s45]*G[s45, 0, s23] + 
   8*G[0, s12]*G[0, s51]*G[s45, 0, s23] - 8*G[0, s45]*G[0, s51]*
    G[s45, 0, s23] + 24*G[0, s34]*G[0, s45]*G[s45, s45, s12] + 
   24*G[0, s12]*G[0, s45]*G[s45, s45, s23] + 8*G[0, s45]*G[0, s51]*
    G[s45, s45, s23] + 16*G[0, s45]*G[0, s51]*G[s45, s45 + s51, s23] + 
   4*G[0, -(s12/s23)]^2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     1] + 8*G[0, s12]*G[0, s12/s23]*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 8*G[0, -(s12/s23)]*G[0, s12/s23]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] - 
   8*G[0, s12]*G[0, s12/s34]*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 8*G[0, s12/s23]*G[0, s12/s34]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] + 
   12*G[0, s12/s34]^2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     1] + 8*G[0, s12/s23]*G[0, -(s23/s34)]*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 8*G[0, s12/s34]*G[0, -(s23/s34)]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] + 
   4*G[0, -(s23/s34)]^2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     1] + 4*G[0, (s12 - s45)/s34]^2*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 4*G[0, -(s45/(s12 - s45))]^2*
    G[-(s45/(s23 - s45)), -(s45/(s23 - s45 - s51)), 1] + 
   4*G[0, -(s45/(s23 - s45))]^2*G[-(s45/(s23 - s45)), 
     -(s45/(s23 - s45 - s51)), 1] - 8*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2*
    G[-(s45/(s23 - s45)), -(s45/(s23 - s45 - s51)), 1] + 
   4*G[0, (-s23 + s51)/s34]^2*G[-(s45/(s23 - s45)), -(s45/(s23 - s45 - s51)), 
     1] + 4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2*G[-(s45/(s23 - s45)), 
     -(s45/(s23 - s45 - s51)), 1] + 
   4*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^2*
    G[-(s45/(s23 - s45)), -(s45/(s23 - s45 - s51)), 1] - 
   2*G[0, -(s12/s23)]^2*G[s34/(s34 + s45), s34/(s23 + s34), 1] - 
   4*G[0, s12]*G[0, s12/s23]*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   4*G[0, -(s12/s23)]*G[0, s12/s23]*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   4*G[0, s12]*G[0, s12/s34]*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   4*G[0, s12/s23]*G[0, s12/s34]*G[s34/(s34 + s45), s34/(s23 + s34), 1] - 
   6*G[0, s12/s34]^2*G[s34/(s34 + s45), s34/(s23 + s34), 1] - 
   8*G[0, s12/s23]*G[0, -(s23/s34)]*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   8*G[0, s12/s34]*G[0, -(s23/s34)]*G[s34/(s34 + s45), s34/(s23 + s34), 1] - 
   4*G[0, -(s23/s34)]^2*G[s34/(s34 + s45), s34/(s23 + s34), 1] - 
   4*G[0, s12]*G[0, s23/s45]*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   12*G[0, s12/s23]*G[0, s23/s45]*G[s34/(s34 + s45), s34/(s23 + s34), 1] - 
   4*G[0, s12/s34]*G[0, s23/s45]*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   6*G[0, s23/s45]^2*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   8*G[0, s12/s23]*G[0, -(s45/(s23 - s45))]*G[-(s45/(s23 - s45 - s51)), 
     -(s45/(s23 - s45)), 1] - 8*G[0, -(s45/(s23 - s45))]*G[0, s12/s51]*
    G[-(s45/(s23 - s45 - s51)), -(s45/(s23 - s45)), 1] + 
   8*G[0, s12/s23]*G[0, (s23 - s51)/s45]*G[(s23 - s45 - s51)/(s23 - s51), 
     (s23 - s45)/s23, 1] - 8*G[0, (s23 - s51)/s45]*G[0, s12/s51]*
    G[(s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 1] + 
   8*G[0, s12]*G[0, s34]*G[s51, 0, s23] + 8*G[0, s12]*G[0, s45]*
    G[s51, 0, s23] - 8*G[0, s45]*G[0, s51]*G[s51, 0, s23] - 
   16*G[0, s34]*G[s34, s51]*G[s51, 0, s23] + 8*G[0, s34]*G[0, s51]*
    G[s51, s51, s23] + 8*G[0, s45]*G[0, s51]*G[s51, s51, s23] + 
   16*G[0, s34]*G[s34, s51]*G[s51, -s34 + s51, s23] + 
   16*G[0, s45]*G[0, s51]*G[s51, s45 + s51, s23] + 
   4*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]*G[-(s51/(s12 - s51)), 
     s23/(-s12 + s23), 1] + 2*G[0, -(s45/(s23 - s45))]^2*
    G[-(s51/(s12 - s51)), s23/(-s12 + s23), 1] + 4*G[0, (-s23 + s51)/s34]^2*
    G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 1] - 
   4*G[0, -(s45/(s12 - s45))]^2*G[-(s34/(-s34 + s51)), 
     (s12 - s34)/(s12 - s34 + s51), 1] - 4*G[0, s51/s34]^2*
    G[-(s34/(-s34 + s51)), (s12 - s34)/(s12 - s34 + s51), 1] + 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2*G[-(s34/(-s34 + s51)), 
     (s12 - s34)/(s12 - s34 + s51), 1] + 
   4*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^2*
    G[-(s34/(-s34 + s51)), (s12 - s34)/(s12 - s34 + s51), 1])/4 + 
 (Pi^2*G[0, -(s12/s23)]^2 - 2*Pi^2*G[0, -(s12/s23)]*G[0, s12/s23] + 
   Pi^2*G[0, s12/s23]^2 + 2*Pi^2*G[0, s12]*G[0, s12/s34] + 
   2*Pi^2*G[0, s12/s23]*G[0, s12/s34] - Pi^2*G[0, s12/s34]^2 - 
   2*Pi^2*G[0, s12]*G[0, -(s23/s34)] - 8*Pi^2*G[0, s12/s23]*
    G[0, -(s23/s34)] + 8*Pi^2*G[0, s12/s34]*G[0, -(s23/s34)] - 
   5*Pi^2*G[0, -(s23/s34)]^2 + 10*Pi^2*G[0, s12]*G[0, s34] + 
   6*G[0, s23]*G[0, s34] + 2*Pi^2*G[0, s23]*G[0, s34] - 
   24*Pi^2*G[0, s12]*G[0, -(s23/(s12 - s45))] + 
   4*Pi^2*G[0, s12/s23]*G[0, -(s23/(s12 - s45))] + 
   36*Pi^2*G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))] - 
   22*Pi^2*G[0, -(s23/(s12 - s45))]^2 + 8*Pi^2*G[0, s12/s23]*
    G[0, (s12 - s45)/s34] - 10*Pi^2*G[0, (s12 - s45)/s34]^2 - 
   2*Pi^2*G[0, s23/(s23 - s45)]^2 + 22*Pi^2*G[0, s12]*G[0, s23/s45] - 
   4*Pi^2*G[0, -(s12/s23)]*G[0, s23/s45] - 6*G[0, s12/s23]*G[0, s23/s45] - 
   6*Pi^2*G[0, s12/s23]*G[0, s23/s45] + 6*G[0, s12/s34]*G[0, s23/s45] - 
   40*Pi^2*G[0, -(s23/s34)]*G[0, s23/s45] + 8*Pi^2*G[0, (s12 - s45)/s34]*
    G[0, s23/s45] + 8*Pi^2*G[0, (s23 - s45)/(s12 + s23 - s45)]*
    G[0, s23/s45] - 17*Pi^2*G[0, s23/s45]^2 + 5*Pi^2*G[0, -s45]^2 - 
   2*Pi^2*G[0, s12]*G[0, s45] + 6*G[0, s23]*G[0, s45] - 
   6*Pi^2*G[0, s23]*G[0, s45] - 6*G[0, s34]*G[0, s45] - 
   4*Pi^2*G[0, s34]*G[0, s45] - 10*Pi^2*G[0, -s45]*G[0, s45] + 
   2*Pi^2*G[0, s45]^2 + 4*Pi^2*G[0, s12]*G[0, -(s45/s34)] - 
   2*Pi^2*G[0, s12/s23]*G[0, -(s45/s34)] - 6*Pi^2*G[0, s12/s34]*
    G[0, -(s45/s34)] - 2*Pi^2*G[0, s23/s45]*G[0, -(s45/s34)] + 
   11*Pi^2*G[0, -(s45/s34)]^2 + 8*Pi^2*G[0, s12]*G[0, -(s45/(s12 - s45))] + 
   4*Pi^2*G[0, s12/s23]*G[0, -(s45/(s12 - s45))] + 
   4*Pi^2*G[0, s23/s45]*G[0, -(s45/(s12 - s45))] + 
   10*Pi^2*G[0, -(s45/(s12 - s45))]^2 + 12*Pi^2*G[0, s12]*
    G[0, -(s45/(s23 - s45))] + 8*Pi^2*G[0, s12/s23]*
    G[0, -(s45/(s23 - s45))] - 6*G[0, s23/s45]*G[0, -(s45/(s23 - s45))] + 
   2*Pi^2*G[0, s23/s45]*G[0, -(s45/(s23 - s45))] - 
   3*G[0, -(s45/(s23 - s45))]^2 + 2*Pi^2*G[0, -(s45/(s23 - s45))]^2 + 
   12*Pi^2*G[0, s23/s45]*G[0, s45/(s23 - s45)] + 
   12*Pi^2*G[0, s45/(s23 - s45)]^2 - 2*Pi^2*G[0, s12]*G[0, s12/s51] - 
   6*Pi^2*G[0, s23/s45]*G[0, s12/s51] - 8*Pi^2*G[0, -(s45/(s23 - s45))]*
    G[0, s12/s51] - Pi^2*G[0, s12/s51]^2 - 8*Pi^2*G[0, s12]*G[0, s51] - 
   16*Pi^2*G[0, s23]*G[0, s51] + 4*Pi^2*G[0, s34]*G[0, s51] + 
   8*Pi^2*G[0, s45]*G[0, s51] - 2*Pi^2*G[0, s51]^2 + 
   2*Pi^2*G[0, s12]*G[0, s51/s34] + 2*Pi^2*G[0, s12/s23]*G[0, s51/s34] + 
   4*Pi^2*G[0, s23/s45]*G[0, s51/s34] - 2*Pi^2*G[0, s12/s51]*G[0, s51/s34] - 
   5*Pi^2*G[0, s51/s34]^2 - 4*Pi^2*G[0, s12]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] - 4*Pi^2*G[0, s12/s23]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] + 2*Pi^2*G[0, s23/s45]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] + 12*Pi^2*G[0, s12/s51]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] + 6*Pi^2*G[0, s51/s34]*
    G[0, -((s45*s51)/(s34*(s23 - s45)))] + 
   3*Pi^2*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 
   4*Pi^2*G[0, s12/s23]*G[0, (-s23 + s51)/s34] - 
   4*Pi^2*G[0, s12/s51]*G[0, (-s23 + s51)/s34] - 
   4*Pi^2*G[0, (-s23 + s51)/s34]^2 - 8*Pi^2*G[0, s23/s45]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
        Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
          (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
       (-(s12*s34) - s23*s34 + s34*s45)] - 8*Pi^2*G[0, s12/s51]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
        Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
          (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
       (-(s12*s34) - s23*s34 + s34*s45)] - 
   8*Pi^2*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (-(s12*s34) - s23*s34 + s34*s45)]^2 - 8*Pi^2*G[0, s23/s45]*
    G[0, (-(s12*s23) + (s12 - s45)*s51 + 
       s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
            s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
               s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
          (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))] - 
   8*Pi^2*G[0, s12/s51]*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
       s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
            s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
               s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
          (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))] - 
   8*Pi^2*G[0, (-(s12*s23) + (s12 - s45)*s51 + 
        s34*(s23 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
                s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
           (2*(-(s12*s34) - s23*s34 + s34*s45))))/(s34*(s12 + s23 - s45))]^
     2 + 12*Pi^2*G[0, s34]*G[s45, s12] - 4*Pi^2*G[0, s45]*G[s45, s12] + 
   12*Pi^2*G[0, s12]*G[s45, s23] - 20*Pi^2*G[0, s45]*G[s45, s23] + 
   28*Pi^2*G[0, s51]*G[s45, s23] - 24*Pi^2*G[-s45, s51]*G[s45, s23] + 
   4*Pi^2*G[0, s34]*G[s51, s23] + 4*Pi^2*G[0, s45]*G[s51, s23] + 
   8*Pi^2*G[0, s51]*G[s51, s23] + 8*Pi^2*G[s34, s51]*G[s51, s23] - 
   24*Pi^2*G[-s45, s51]*G[s51, s23] - 36*G[0, s12]*G[0, 0, s23] + 
   108*G[0, s34]*G[0, 0, s23] + 18*G[0, s45]*G[0, 0, s23] - 
   36*G[0, s51]*G[0, 0, s23] + 48*G[0, 0, s12]*G[0, 0, s23] - 
   6*G[0, 0, s12]*G[0, 0, s34] + 12*G[0, 0, s23]*G[0, 0, s34] + 
   18*G[0, 0, s12]*G[0, 0, s45] + 24*G[0, 0, s23]*G[0, 0, s45] - 
   18*G[0, 0, s34]*G[0, 0, s45] + 54*G[0, s23]*G[0, 0, s51] - 
   54*G[0, s45]*G[0, 0, s51] + 12*G[0, 0, s12]*G[0, 0, s51] + 
   48*G[0, 0, s23]*G[0, 0, s51] + 12*G[0, 0, s45]*G[0, 0, s51] + 
   48*G[0, 0, s34]*G[0, s34, s51] + 36*G[0, s12/s23]*
    G[0, s34/(s23 + s34), 1] - 36*G[0, s12/s34]*G[0, s34/(s23 + s34), 1] + 
   36*G[0, s23/s45]*G[0, s34/(s23 + s34), 1] - 
   36*G[0, s12/s23]*G[0, (s23 - s45)/s23, 1] - 
   36*G[0, s23/s45]*G[0, (s23 - s45)/s23, 1] + 
   36*G[0, s12/s51]*G[0, (s23 - s45)/s23, 1] + 24*G[0, s23/(-s12 + s23), 1]*
    G[0, (s23 - s45)/s23, 1] - 24*G[0, s34/(s23 + s34), 1]*
    G[0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   24*G[0, (s12 - s45)/(s12 + s23 - s45), 1]*G[0, -(s34/(s12 - s34 - s45)), 
     1] + 36*G[0, 0, s45]*G[0, s45, s12] + 48*G[0, 0, s45]*G[0, s45, s23] - 
   18*G[0, s12/s23]*G[0, -(s45/(s23 - s45)), 1] - 
   36*G[0, -(s23/s34)]*G[0, -(s45/(s23 - s45)), 1] - 
   18*G[0, -((s45*s51)/(s34*(s23 - s45)))]*G[0, -(s45/(s23 - s45)), 1] + 
   24*G[0, s34/(s23 + s34), 1]*G[0, -(s45/(s23 - s45)), 1] - 
   12*G[0, (s23 - s45)/s23, 1]*G[0, -(s45/(s23 - s45)), 1] - 
   24*G[0, -(s34/(s12 - s34 - s45)), 1]*G[0, -(s45/(s23 - s45)), 1] - 
   36*G[0, s12/s23]*G[0, s34/(s34 + s45), 1] + 
   36*G[0, s12/s34]*G[0, s34/(s34 + s45), 1] - 
   36*G[0, s23/s45]*G[0, s34/(s34 + s45), 1] + 24*G[0, (s23 - s45)/s23, 1]*
    G[0, -(s45/(s23 - s45 - s51)), 1] + 48*G[0, 0, s51]*G[0, s51, s23] - 
   24*G[0, (s23 - s45)/s23, 1]*G[0, -(s51/(s12 - s51)), 1] - 
   18*G[0, s12/s23]*G[0, -(s34/(-s34 + s51)), 1] - 
   18*G[0, s23/s45]*G[0, -(s34/(-s34 + s51)), 1] + 
   18*G[0, s51/s34]*G[0, -(s34/(-s34 + s51)), 1] + 
   18*G[0, s12/s23]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   18*G[0, s23/s45]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   18*G[0, s51/s34]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[0, (s23 - s45)/s23, 1]*G[s23/(-s12 + s23), -(s51/(s12 - s51)), 1] + 
   24*G[0, (s12 - s45)/(s12 + s23 - s45), 1]*G[-(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1] - 24*G[0, -(s45/(s23 - s45)), 1]*
    G[-(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] + 
   36*G[0, 0, s34]*G[s45, 0, s12] + 12*G[0, 0, s45]*G[s45, 0, s12] + 
   24*G[0, 0, s12]*G[s45, 0, s23] + 24*G[0, 0, s45]*G[s45, 0, s23] - 
   24*G[0, 0, s51]*G[s45, 0, s23] - 72*G[0, 0, s45]*G[s45, s45, s12] - 
   96*G[0, 0, s45]*G[s45, s45, s23] - 48*G[0, 0, s45]*
    G[s45, s45 + s51, s23] - 48*G[0, 0, s51]*G[s45, s45 + s51, s23] + 
   24*G[0, s34/(s23 + s34), 1]*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 24*G[0, -(s34/(s12 - s34 - s45)), 1]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[-(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, (s23 - s45)/s23, 1]*G[-(s45/(s23 - s45)), 
     -(s45/(s23 - s45 - s51)), 1] - 36*G[0, s12/s23]*
    G[s34/(s34 + s45), s34/(s23 + s34), 1] + 36*G[0, s12/s34]*
    G[s34/(s34 + s45), s34/(s23 + s34), 1] - 36*G[0, s23/s45]*
    G[s34/(s34 + s45), s34/(s23 + s34), 1] + 24*G[0, -(s45/(s23 - s45)), 1]*
    G[(s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 1] - 
   24*G[0, -(s45/(s23 - s45 - s51)), 1]*G[(s23 - s45 - s51)/(s23 - s51), 
     (s23 - s45)/s23, 1] + 24*G[-(s45/(s23 - s45)), -(s45/(s23 - s45 - s51)), 
     1]*G[(s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 1] - 
   24*G[0, 0, s12]*G[s51, 0, s23] - 24*G[0, 0, s34]*G[s51, 0, s23] - 
   24*G[0, 0, s45]*G[s51, 0, s23] + 48*G[s34, 0, s51]*G[s51, 0, s23] - 
   72*G[0, 0, s51]*G[s51, s51, s23] + 48*G[0, 0, s34]*
    G[s51, -s34 + s51, s23] - 48*G[0, 0, s51]*G[s51, -s34 + s51, s23] - 
   48*G[s34, 0, s51]*G[s51, -s34 + s51, s23] - 
   48*G[0, 0, s45]*G[s51, s45 + s51, s23] - 48*G[0, 0, s51]*
    G[s51, s45 + s51, s23] - 12*G[0, (s23 - s45)/s23, 1]*
    G[-(s51/(s12 - s51)), s23/(-s12 + s23), 1] - 
   18*G[0, s12/s23]*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 18*G[0, s23/s45]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 
     1] - 18*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -(s34/(-s34 + s51)), 1] - 18*G[0, s23/s45]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   18*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   12*G[0, s23]*G[0, 0, 0, s12] - 6*G[0, s34]*G[0, 0, 0, s12] + 
   30*G[0, s45]*G[0, 0, 0, s12] - 12*G[0, s51]*G[0, 0, 0, s12] + 
   60*G[0, s12]*G[0, 0, 0, s23] - 24*G[0, s34]*G[0, 0, 0, s23] - 
   72*G[0, s45]*G[0, 0, 0, s23] - 96*G[0, s51]*G[0, 0, 0, s23] + 
   18*G[0, s12]*G[0, 0, 0, s34] + 18*G[0, s45]*G[0, 0, 0, s34] + 
   12*G[0, s51]*G[0, 0, 0, s34] + 6*G[0, s12]*G[0, 0, 0, s45] + 
   18*G[0, s34]*G[0, 0, 0, s45] + 12*G[0, s51]*G[0, 0, 0, s45] - 
   12*G[s45, s12]*G[0, 0, 0, s45] - 72*G[s45, s23]*G[0, 0, 0, s45] - 
   12*G[0, s12]*G[0, 0, 0, s51] - 24*G[0, s23]*G[0, 0, 0, s51] + 
   12*G[0, s45]*G[0, 0, 0, s51] + 48*G[s45, s23]*G[0, 0, 0, s51] + 
   24*G[s51, s23]*G[0, 0, 0, s51] + 12*G[0, s12]*G[0, 0, s34/(s23 + s34), 
     1] + 48*G[0, s12/s23]*G[0, 0, s34/(s23 + s34), 1] - 
   48*G[0, s12/s34]*G[0, 0, s34/(s23 + s34), 1] + 
   48*G[0, s23/s45]*G[0, 0, s34/(s23 + s34), 1] - 
   48*G[0, s12]*G[0, 0, (s12 - s45)/s12, 1] + 
   24*G[0, s12/s23]*G[0, 0, (s12 - s45)/s12, 1] + 
   24*G[0, s23/s45]*G[0, 0, (s12 - s45)/s12, 1] - 
   36*G[0, s12]*G[0, 0, (s23 - s45)/s23, 1] - 
   12*G[0, s12/s23]*G[0, 0, (s23 - s45)/s23, 1] + 
   36*G[0, s23/s45]*G[0, 0, (s23 - s45)/s23, 1] + 
   12*G[0, s12/s51]*G[0, 0, (s23 - s45)/s23, 1] + 
   24*G[0, s12]*G[0, 0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   24*G[0, s12/s34]*G[0, 0, (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, -(s23/s34)]*G[0, 0, (s12 - s45)/(s12 + s23 - s45), 1] - 
   48*G[0, s23/s45]*G[0, 0, (s12 + s23 - s45)/s12, 1] - 
   48*G[0, s12/s23]*G[0, 0, -(s34/(s12 - s34 - s45)), 1] - 
   48*G[0, s23/s45]*G[0, 0, -(s34/(s12 - s34 - s45)), 1] - 
   36*G[0, s45]*G[0, 0, s45, s12] + 48*G[0, s45]*G[0, 0, s45, s23] - 
   36*G[0, s12]*G[0, 0, -(s45/(s23 - s45)), 1] + 
   48*G[0, s12/s34]*G[0, 0, -(s45/(s23 - s45)), 1] + 
   36*G[0, -(s23/s34)]*G[0, 0, -(s45/(s23 - s45)), 1] + 
   48*G[0, -(s45/(s23 - s45))]*G[0, 0, -(s45/(s23 - s45)), 1] + 
   24*G[0, s45/(s23 - s45)]*G[0, 0, -(s45/(s23 - s45)), 1] - 
   24*G[0, s12]*G[0, 0, s34/(s34 + s45), 1] - 
   12*G[0, s12/s23]*G[0, 0, s34/(s34 + s45), 1] + 
   60*G[0, s12/s34]*G[0, 0, s34/(s34 + s45), 1] - 
   12*G[0, s23/s45]*G[0, 0, s34/(s34 + s45), 1] - 
   24*G[0, s12/s23]*G[0, 0, s34/(s23 + s34 - s51), 1] + 
   24*G[0, s12/s51]*G[0, 0, s34/(s23 + s34 - s51), 1] - 
   48*G[0, -(s45/(s23 - s45))]*G[0, 0, -(s45/(s23 - s45 - s51)), 1] + 
   96*G[0, s51]*G[0, 0, s51, s23] - 12*G[0, s12]*G[0, 0, -(s34/(-s34 + s51)), 
     1] - 12*G[0, s12/s23]*G[0, 0, -(s34/(-s34 + s51)), 1] - 
   24*G[0, s23/s45]*G[0, 0, -(s34/(-s34 + s51)), 1] + 
   12*G[0, s12/s51]*G[0, 0, -(s34/(-s34 + s51)), 1] + 
   60*G[0, s51/s34]*G[0, 0, -(s34/(-s34 + s51)), 1] + 
   24*G[0, s12]*G[0, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[0, s12/s23]*G[0, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1] + 36*G[0, s23/s45]*G[0, 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 72*G[0, s12/s51]*
    G[0, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   60*G[0, s51/s34]*G[0, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1] + 48*G[0, s23/s45]*
    G[0, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   48*G[0, s12/s51]*G[0, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   48*G[0, s23/s45]*G[0, 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   48*G[0, s12/s51]*G[0, 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   12*G[0, s12]*G[0, 1, s34/(s23 + s34), 1] + 
   12*G[0, s12/s23]*G[0, 1, s34/(s23 + s34), 1] - 
   12*G[0, s12/s34]*G[0, 1, s34/(s23 + s34), 1] + 
   12*G[0, s23/s45]*G[0, 1, s34/(s23 + s34), 1] + 
   24*G[0, s23/(s23 - s45)]*G[0, 1, s23/(s23 - s45), 1] + 
   36*G[0, s12]*G[0, 1, (s23 - s45)/s23, 1] + 
   12*G[0, s12/s23]*G[0, 1, (s23 - s45)/s23, 1] - 
   12*G[0, s23/s45]*G[0, 1, (s23 - s45)/s23, 1] - 
   12*G[0, s12/s51]*G[0, 1, (s23 - s45)/s23, 1] + 
   24*G[0, s12]*G[0, 1, (s12 - s45)/(s12 + s23 - s45), 1] - 
   48*G[0, s12/s34]*G[0, 1, (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, -(s23/s34)]*G[0, 1, (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, s12/s34]*G[0, 1, -(s45/(s23 - s45)), 1] + 
   24*G[0, s12]*G[0, s34, 0, s51] + 24*G[0, s23]*G[0, s34, 0, s51] - 
   24*G[0, s34]*G[0, s34, 0, s51] - 48*G[s51, s23]*G[0, s34, 0, s51] + 
   72*G[0, s34]*G[0, s34, s34, s51] - 24*G[0, s12/s51]*
    G[0, s34/s12, (s12 - s45)/s12, 1] - 24*G[0, s51/s34]*
    G[0, s34/s12, (s12 - s45)/s12, 1] - 24*G[0, s12/s51]*
    G[0, s34/s12, -(s34/(-s34 + s51)), 1] - 24*G[0, s51/s34]*
    G[0, s34/s12, -(s34/(-s34 + s51)), 1] + 24*G[0, s12/s51]*
    G[0, s34/s12, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s51/s34]*G[0, s34/s12, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s12/s51]*G[0, s34/s12, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s51/s34]*G[0, s34/s12, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   12*G[0, s12]*G[0, s34/(s23 + s34), 1, 1] + 
   36*G[0, s12/s23]*G[0, s34/(s23 + s34), 1, 1] - 
   36*G[0, s12/s34]*G[0, s34/(s23 + s34), 1, 1] + 
   36*G[0, s23/s45]*G[0, s34/(s23 + s34), 1, 1] - 
   12*G[0, s12/s23]*G[0, s34/(s23 + s34), s34/(s23 + s34), 1] + 
   12*G[0, s12/s34]*G[0, s34/(s23 + s34), s34/(s23 + s34), 1] - 
   12*G[0, s23/s45]*G[0, s34/(s23 + s34), s34/(s23 + s34), 1] - 
   24*G[0, s12]*G[0, (s12 - s45)/s12, 1, 1] + 
   24*G[0, s12/s23]*G[0, (s12 - s45)/s12, 1, 1] + 
   24*G[0, s23/s45]*G[0, (s12 - s45)/s12, 1, 1] + 
   24*G[0, s12/s23]*G[0, (s12 - s45)/s12, (s12 + s23 - s45)/s12, 1] + 
   24*G[0, s23/s45]*G[0, (s12 - s45)/s12, (s12 + s23 - s45)/s12, 1] - 
   24*G[0, s12/s23]*G[0, (s12 - s45)/s12, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s23/s45]*G[0, (s12 - s45)/s12, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s12/s23]*G[0, (s12 - s45)/s12, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s23/s45]*G[0, (s12 - s45)/s12, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s23/(s23 - s45)]*G[0, s23/(s23 - s45), 1, 1] + 
   24*G[0, s23/s45]*G[0, (s23 - s45)/s23, 1, 1] - 
   24*G[0, s12]*G[0, (s23 - s45)/s23, (s23 - s45)/s23, 1] + 
   48*G[0, s12]*G[0, (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
   24*G[0, s12/s34]*G[0, (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
   48*G[0, -(s23/s34)]*G[0, (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
   24*G[0, s12]*G[0, (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1] + 48*G[0, s12/s34]*
    G[0, (s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 1] + 
   24*G[0, -(s23/s34)]*G[0, (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 24*G[0, s23/s45]*
    G[0, (s12 + s23 - s45)/s12, 1, 1] - 48*G[0, s12/s23]*
    G[0, -(s34/(s12 - s34 - s45)), 1, 1] + 24*G[0, s12/s34]*
    G[0, -(s34/(s12 - s34 - s45)), 1, 1] - 48*G[0, s23/s45]*
    G[0, -(s34/(s12 - s34 - s45)), 1, 1] - 24*G[0, s12/s34]*
    G[0, -(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] + 
   36*G[0, s34]*G[0, s45, 0, s12] - 36*G[0, s45]*G[0, s45, 0, s12] + 
   48*G[0, s51]*G[0, s45, 0, s23] + 72*G[0, s45]*G[0, s45, s45, s12] + 
   48*G[0, s45]*G[0, s45, s45, s23] - 36*G[0, s12]*
    G[0, -(s45/(s23 - s45)), 1, 1] + 24*G[0, s12/s34]*
    G[0, -(s45/(s23 - s45)), 1, 1] + 36*G[0, -(s23/s34)]*
    G[0, -(s45/(s23 - s45)), 1, 1] - 12*G[0, -(s45/(s23 - s45))]*
    G[0, -(s45/(s23 - s45)), 1, 1] + 24*G[0, s12/s34]*
    G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
   12*G[0, -(s45/(s23 - s45))]*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 
     1] + 24*G[0, -(s45/(s23 - s45))]*G[0, -(s45/(s23 - s45)), 
     -(s45/(s23 - s45 - s51)), 1] - 12*G[0, s12]*G[0, s34/(s34 + s45), 1, 
     1] + 12*G[0, s12/s23]*G[0, s34/(s34 + s45), 1, 1] + 
   12*G[0, s12/s34]*G[0, s34/(s34 + s45), 1, 1] + 
   12*G[0, s23/s45]*G[0, s34/(s34 + s45), 1, 1] - 
   12*G[0, s12]*G[0, s34/(s34 + s45), s34/(s23 + s34), 1] - 
   24*G[0, s12/s23]*G[0, s34/(s34 + s45), s34/(s23 + s34), 1] + 
   48*G[0, s12/s34]*G[0, s34/(s34 + s45), s34/(s23 + s34), 1] - 
   24*G[0, s23/s45]*G[0, s34/(s34 + s45), s34/(s23 + s34), 1] - 
   24*G[0, s12/s23]*G[0, s34/(s34 + s45), (s12 - s45)/s12, 1] - 
   24*G[0, s23/s45]*G[0, s34/(s34 + s45), (s12 - s45)/s12, 1] + 
   24*G[0, s12/s51]*G[0, s34/(s34 + s45), (s12 - s45)/s12, 1] + 
   24*G[0, s51/s34]*G[0, s34/(s34 + s45), (s12 - s45)/s12, 1] + 
   24*G[0, s12/s23]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
   24*G[0, s12/s34]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
   24*G[0, s23/s45]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
   24*G[0, s12/s23]*G[0, s34/(s34 + s45), s34/(s23 + s34 - s51), 1] + 
   24*G[0, s23/s45]*G[0, s34/(s34 + s45), s34/(s23 + s34 - s51), 1] - 
   24*G[0, s12/s51]*G[0, s34/(s34 + s45), s34/(s23 + s34 - s51), 1] - 
   24*G[0, s51/s34]*G[0, s34/(s34 + s45), s34/(s23 + s34 - s51), 1] - 
   48*G[0, s12/s23]*G[0, s34/(s34 + s45), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 48*G[0, s23/s45]*
    G[0, s34/(s34 + s45), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1] + 48*G[0, s12/s51]*G[0, s34/(s34 + s45), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 48*G[0, s51/s34]*
    G[0, s34/(s34 + s45), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1] + 24*G[0, s12/s23]*G[0, s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s23/s45]*G[0, s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s12/s51]*G[0, s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s51/s34]*G[0, s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s12/s23]*G[0, s34/(s34 + s45), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s23/s45]*G[0, s34/(s34 + s45), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s12/s51]*G[0, s34/(s34 + s45), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s51/s34]*G[0, s34/(s34 + s45), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s12/s23]*G[0, s34/(s23 + s34 - s51), 1, 1] + 
   24*G[0, s12/s51]*G[0, s34/(s23 + s34 - s51), 1, 1] + 
   48*G[0, s12/s23]*G[0, s34/(s23 + s34 - s51), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 48*G[0, s12/s51]*
    G[0, s34/(s23 + s34 - s51), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 24*G[0, s12/s23]*
    G[0, s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s12/s51]*G[0, s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s12/s23]*G[0, s34/(s23 + s34 - s51), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s12/s51]*G[0, s34/(s23 + s34 - s51), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, -(s45/(s23 - s45))]*G[0, -(s45/(s23 - s45 - s51)), 
     -(s45/(s23 - s45)), 1] - 48*G[0, s12]*G[0, s51, 0, s23] + 
   24*G[0, s34]*G[0, s51, 0, s23] + 48*G[0, s45]*G[0, s51, 0, s23] + 
   24*G[0, s51]*G[0, s51, 0, s23] - 24*G[0, s51]*G[0, s51, s51, s23] - 
   12*G[0, s23/s45]*G[0, -(s34/(-s34 + s51)), 1, 1] + 
   36*G[0, s51/s34]*G[0, -(s34/(-s34 + s51)), 1, 1] - 
   12*G[0, s12]*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 12*G[0, s12/s23]*
    G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1] + 36*G[0, s12/s51]*G[0, -(s34/(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[0, s51/s34]*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 24*G[0, s12/s51]*
    G[0, -(s34/(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s51/s34]*G[0, -(s34/(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s12/s51]*G[0, -(s34/(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s51/s34]*G[0, -(s34/(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   12*G[0, s12]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] + 
   12*G[0, s12/s23]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     1] + 48*G[0, s23/s45]*G[0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] - 36*G[0, s12/s51]*
    G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   60*G[0, s51/s34]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     1] - 24*G[0, s23/s45]*G[0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), s34/(s23 + s34 - s51), 1] + 
   24*G[0, s51/s34]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     s34/(s23 + s34 - s51), 1] + 12*G[0, s23/s45]*
    G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 
     1] - 12*G[0, s51/s34]*G[0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 1] - 
   24*G[0, s23/s45]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s51/s34]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s23/s45]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s51/s34]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s23/s45]*G[0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, s12/s51]*G[0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, s23/s45]*G[0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s12/s51]*G[0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 48*G[s51, s23]*G[s34, 0, 0, s51] - 
   48*G[s51, s23]*G[s34, s34, 0, s51] - 24*G[0, s12/s51]*
    G[s34/s12, 0, (s12 - s45)/s12, 1] - 24*G[0, s51/s34]*
    G[s34/s12, 0, (s12 - s45)/s12, 1] - 24*G[0, s12/s51]*
    G[s34/s12, 0, -(s34/(-s34 + s51)), 1] - 24*G[0, s51/s34]*
    G[s34/s12, 0, -(s34/(-s34 + s51)), 1] + 24*G[0, s12/s51]*
    G[s34/s12, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s51/s34]*G[s34/s12, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s12/s51]*G[s34/s12, 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s51/s34]*G[s34/s12, 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s12/s51]*G[s34/s12, (s12 - s45)/s12, 1, 1] - 
   24*G[0, s51/s34]*G[s34/s12, (s12 - s45)/s12, 1, 1] - 
   24*G[0, s12/s51]*G[s34/s12, -(s34/(-s34 + s51)), 1, 1] - 
   24*G[0, s51/s34]*G[s34/s12, -(s34/(-s34 + s51)), 1, 1] + 
   24*G[0, s12/s51]*G[s34/s12, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, s51/s34]*G[s34/s12, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, s12/s51]*G[s34/s12, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s51/s34]*G[s34/s12, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s12/s23]*G[(s12 - s45)/s12, 0, 1, 1] + 
   24*G[0, s23/s45]*G[(s12 - s45)/s12, 0, 1, 1] + 
   24*G[0, s12/s23]*G[(s12 - s45)/s12, 0, (s12 + s23 - s45)/s12, 1] + 
   24*G[0, s23/s45]*G[(s12 - s45)/s12, 0, (s12 + s23 - s45)/s12, 1] - 
   24*G[0, s12/s23]*G[(s12 - s45)/s12, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s23/s45]*G[(s12 - s45)/s12, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s12/s23]*G[(s12 - s45)/s12, 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s23/s45]*G[(s12 - s45)/s12, 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s12/s23]*G[(s12 - s45)/s12, (s12 + s23 - s45)/s12, 1, 1] + 
   24*G[0, s23/s45]*G[(s12 - s45)/s12, (s12 + s23 - s45)/s12, 1, 1] - 
   24*G[0, s12/s23]*G[(s12 - s45)/s12, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s23/s45]*G[(s12 - s45)/s12, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s12/s23]*G[(s12 - s45)/s12, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 24*G[0, s23/s45]*G[(s12 - s45)/s12, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s23/s45]*G[(s23 - s45)/s23, 0, 1, 1] - 
   12*G[0, s23/s45]*G[(s23 - s45)/s23, 0, (s23 - s45)/s23, 1] + 
   24*G[0, s23/s45]*G[(s23 - s45)/s23, (s23 - s45 - s51)/(s23 - s51), 
     (s23 - s45)/s23, 1] + 24*G[0, s12/s34]*G[(s12 - s45)/(s12 + s23 - s45), 
     1, -(s45/(s23 - s45)), 1] - 24*G[0, s12/s23]*
    G[(s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 
     -(s45/(s23 - s45)), 1] + 24*G[0, s12/s34]*
    G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 1] - 
   24*G[0, s12/s23]*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 
     -(s45/(s23 - s45)), 1] - 24*G[0, s12/s23]*G[-(s34/(s12 - s34 - s45)), 1, 
     s34/(s23 + s34), 1] - 24*G[0, s23/s45]*G[-(s34/(s12 - s34 - s45)), 1, 
     s34/(s23 + s34), 1] - 24*G[0, s12/s23]*G[-(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1, 1] - 24*G[0, s23/s45]*G[-(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1, 1] - 48*G[s45, s23]*G[-s45, 0, 0, s51] - 
   48*G[s51, s23]*G[-s45, 0, 0, s51] + 36*G[0, s34]*G[s45, 0, 0, s12] - 
   36*G[0, s45]*G[s45, 0, 0, s12] + 48*G[0, s51]*G[s45, 0, 0, s23] + 
   72*G[0, s45]*G[s45, 0, s45, s12] + 48*G[0, s45]*G[s45, 0, s45, s23] - 
   48*G[0, s51]*G[s45, 0, s51, s23] - 72*G[0, s34]*G[s45, s45, 0, s12] + 
   72*G[0, s45]*G[s45, s45, 0, s12] - 72*G[0, s12]*G[s45, s45, 0, s23] + 
   72*G[0, s45]*G[s45, s45, 0, s23] - 24*G[0, s51]*G[s45, s45, 0, s23] - 
   144*G[0, s45]*G[s45, s45, s45, s12] - 168*G[0, s45]*
    G[s45, s45, s45, s23] - 48*G[0, s45]*G[s45, s45 + s51, s45, s23] - 
   48*G[0, s51]*G[s45, s45 + s51, s51, s23] - 36*G[0, -(s45/(s23 - s45))]*
    G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] + 
   24*G[0, -(s45/(s23 - s45))]*G[-(s45/(s23 - s45)), 0, 
     -(s45/(s23 - s45 - s51)), 1] - 24*G[0, s12]*G[-(s45/(s23 - s45)), 1, 
     (s12 - s45)/(s12 + s23 - s45), 1] + 48*G[0, s12/s34]*
    G[-(s45/(s23 - s45)), 1, (s12 - s45)/(s12 + s23 - s45), 1] + 
   24*G[0, -(s23/s34)]*G[-(s45/(s23 - s45)), 1, 
     (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, s12]*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1, 1] + 
   48*G[0, s12/s34]*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1, 
     1] + 24*G[0, -(s23/s34)]*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1, 1] + 
   24*G[0, s12]*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 48*G[0, s12/s34]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 24*G[0, -(s23/s34)]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 24*G[0, s12/s23]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 
     1] + 24*G[0, s12/s34]*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] + 
   24*G[0, s12]*G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 72*G[0, s12/s23]*
    G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     1] + 24*G[0, s12/s34]*G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 24*G[0, -(s23/s34)]*
    G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     1] + 24*G[0, -(s45/(s23 - s45))]*G[-(s45/(s23 - s45)), 
     -(s45/(s23 - s45 - s51)), -(s45/(s23 - s45)), 1] - 
   24*G[0, s12/s23]*G[s34/(s34 + s45), 0, s34/(s23 + s34), 1] + 
   24*G[0, s12/s34]*G[s34/(s34 + s45), 0, s34/(s23 + s34), 1] - 
   24*G[0, s23/s45]*G[s34/(s34 + s45), 0, s34/(s23 + s34), 1] - 
   24*G[0, s12/s23]*G[s34/(s34 + s45), 0, (s12 - s45)/s12, 1] - 
   24*G[0, s23/s45]*G[s34/(s34 + s45), 0, (s12 - s45)/s12, 1] + 
   24*G[0, s12/s51]*G[s34/(s34 + s45), 0, (s12 - s45)/s12, 1] + 
   24*G[0, s51/s34]*G[s34/(s34 + s45), 0, (s12 - s45)/s12, 1] + 
   24*G[0, s12/s23]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] - 
   24*G[0, s12/s34]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
   24*G[0, s23/s45]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
   24*G[0, s12/s23]*G[s34/(s34 + s45), 0, s34/(s23 + s34 - s51), 1] + 
   24*G[0, s23/s45]*G[s34/(s34 + s45), 0, s34/(s23 + s34 - s51), 1] - 
   24*G[0, s12/s51]*G[s34/(s34 + s45), 0, s34/(s23 + s34 - s51), 1] - 
   24*G[0, s51/s34]*G[s34/(s34 + s45), 0, s34/(s23 + s34 - s51), 1] - 
   48*G[0, s12/s23]*G[s34/(s34 + s45), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 48*G[0, s23/s45]*
    G[s34/(s34 + s45), 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1] + 48*G[0, s12/s51]*G[s34/(s34 + s45), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 48*G[0, s51/s34]*
    G[s34/(s34 + s45), 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1] + 24*G[0, s12/s23]*G[s34/(s34 + s45), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s23/s45]*G[s34/(s34 + s45), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s12/s51]*G[s34/(s34 + s45), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s51/s34]*G[s34/(s34 + s45), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s12/s23]*G[s34/(s34 + s45), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s23/s45]*G[s34/(s34 + s45), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s12/s51]*G[s34/(s34 + s45), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s51/s34]*G[s34/(s34 + s45), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   12*G[0, s12]*G[s34/(s34 + s45), 1, s34/(s23 + s34), 1] + 
   12*G[0, s12/s23]*G[s34/(s34 + s45), 1, s34/(s23 + s34), 1] + 
   12*G[0, s12/s34]*G[s34/(s34 + s45), 1, s34/(s23 + s34), 1] + 
   12*G[0, s23/s45]*G[s34/(s34 + s45), 1, s34/(s23 + s34), 1] - 
   12*G[0, s12]*G[s34/(s34 + s45), s34/(s23 + s34), 1, 1] - 
   12*G[0, s12/s23]*G[s34/(s34 + s45), s34/(s23 + s34), 1, 1] + 
   36*G[0, s12/s34]*G[s34/(s34 + s45), s34/(s23 + s34), 1, 1] - 
   12*G[0, s23/s45]*G[s34/(s34 + s45), s34/(s23 + s34), 1, 1] + 
   12*G[0, s12/s23]*G[s34/(s34 + s45), s34/(s23 + s34), s34/(s23 + s34), 1] - 
   12*G[0, s12/s34]*G[s34/(s34 + s45), s34/(s23 + s34), s34/(s23 + s34), 1] + 
   12*G[0, s23/s45]*G[s34/(s34 + s45), s34/(s23 + s34), s34/(s23 + s34), 1] - 
   24*G[0, s12/s23]*G[s34/(s34 + s45), (s12 - s45)/s12, 1, 1] - 
   24*G[0, s23/s45]*G[s34/(s34 + s45), (s12 - s45)/s12, 1, 1] + 
   24*G[0, s12/s51]*G[s34/(s34 + s45), (s12 - s45)/s12, 1, 1] + 
   24*G[0, s51/s34]*G[s34/(s34 + s45), (s12 - s45)/s12, 1, 1] + 
   24*G[0, s12/s23]*G[s34/(s34 + s45), -(s34/(s12 - s34 - s45)), 1, 1] - 
   24*G[0, s12/s34]*G[s34/(s34 + s45), -(s34/(s12 - s34 - s45)), 1, 1] + 
   24*G[0, s23/s45]*G[s34/(s34 + s45), -(s34/(s12 - s34 - s45)), 1, 1] - 
   24*G[0, s12/s23]*G[s34/(s34 + s45), -(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1] + 24*G[0, s12/s34]*G[s34/(s34 + s45), 
     -(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] - 
   24*G[0, s23/s45]*G[s34/(s34 + s45), -(s34/(s12 - s34 - s45)), 
     s34/(s23 + s34), 1] + 24*G[0, s12/s23]*G[s34/(s34 + s45), 
     s34/(s34 + s45), s34/(s23 + s34), 1] - 24*G[0, s12/s34]*
    G[s34/(s34 + s45), s34/(s34 + s45), s34/(s23 + s34), 1] + 
   24*G[0, s23/s45]*G[s34/(s34 + s45), s34/(s34 + s45), s34/(s23 + s34), 1] + 
   24*G[0, s12/s23]*G[s34/(s34 + s45), s34/(s23 + s34 - s51), 1, 1] + 
   24*G[0, s23/s45]*G[s34/(s34 + s45), s34/(s23 + s34 - s51), 1, 1] - 
   24*G[0, s12/s51]*G[s34/(s34 + s45), s34/(s23 + s34 - s51), 1, 1] - 
   24*G[0, s51/s34]*G[s34/(s34 + s45), s34/(s23 + s34 - s51), 1, 1] - 
   48*G[0, s12/s23]*G[s34/(s34 + s45), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] - 48*G[0, s23/s45]*
    G[s34/(s34 + s45), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     1] + 48*G[0, s12/s51]*G[s34/(s34 + s45), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] + 48*G[0, s51/s34]*
    G[s34/(s34 + s45), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     1] + 24*G[0, s12/s23]*G[s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, s23/s45]*G[s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s12/s51]*G[s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s51/s34]*G[s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, s12/s23]*G[s34/(s34 + s45), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s23/s45]*G[s34/(s34 + s45), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 24*G[0, s12/s51]*G[s34/(s34 + s45), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 24*G[0, s51/s34]*G[s34/(s34 + s45), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 24*G[0, s12/s23]*G[s34/(s23 + s34 - s51), 0, 1, 1] + 
   24*G[0, s12/s51]*G[s34/(s23 + s34 - s51), 0, 1, 1] + 
   48*G[0, s12/s23]*G[s34/(s23 + s34 - s51), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 48*G[0, s12/s51]*
    G[s34/(s23 + s34 - s51), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 24*G[0, s12/s23]*
    G[s34/(s23 + s34 - s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s12/s51]*G[s34/(s23 + s34 - s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s12/s23]*G[s34/(s23 + s34 - s51), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s12/s51]*G[s34/(s23 + s34 - s51), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   48*G[0, s12/s23]*G[s34/(s23 + s34 - s51), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] - 48*G[0, s12/s51]*
    G[s34/(s23 + s34 - s51), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1, 1] - 24*G[0, s12/s23]*G[s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, s12/s51]*G[s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s12/s23]*G[s34/(s23 + s34 - s51), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s12/s51]*G[s34/(s23 + s34 - s51), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s12/s23]*G[(s23 - s45 - s51)/(s23 - s51), 1, 
     (s23 - s45)/s23, 1] + 24*G[0, s23/s45]*G[(s23 - s45 - s51)/(s23 - s51), 
     1, (s23 - s45)/s23, 1] - 24*G[0, s12/s51]*
    G[(s23 - s45 - s51)/(s23 - s51), 1, (s23 - s45)/s23, 1] + 
   24*G[0, s12/s23]*G[(s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 1, 1] + 
   24*G[0, s23/s45]*G[(s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 1, 1] - 
   24*G[0, s12/s51]*G[(s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 1, 1] - 
   48*G[0, s12]*G[s51, 0, 0, s23] + 24*G[0, s34]*G[s51, 0, 0, s23] + 
   48*G[0, s45]*G[s51, 0, 0, s23] + 24*G[0, s51]*G[s51, 0, 0, s23] - 
   48*G[0, s45]*G[s51, 0, s45, s23] - 24*G[0, s34]*G[s51, s51, 0, s23] - 
   24*G[0, s45]*G[s51, s51, 0, s23] + 24*G[0, s51]*G[s51, s51, 0, s23] - 
   48*G[0, s51]*G[s51, s51, s51, s23] - 
   48*G[0, s34]*G[s51, -s34 + s51, 0, s23] + 
   48*G[0, s51]*G[s51, -s34 + s51, 0, s23] - 
   48*G[0, s51]*G[s51, -s34 + s51, s51, s23] - 
   48*G[0, s45]*G[s51, s45 + s51, s45, s23] - 
   48*G[0, s51]*G[s51, s45 + s51, s51, s23] + 
   12*G[0, s12]*G[-(s34/(-s34 + s51)), 0, 1, 1] + 
   12*G[0, s12/s23]*G[-(s34/(-s34 + s51)), 0, 1, 1] - 
   12*G[0, s12/s51]*G[-(s34/(-s34 + s51)), 0, 1, 1] + 
   12*G[0, s51/s34]*G[-(s34/(-s34 + s51)), 0, 1, 1] - 
   12*G[0, s12]*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 12*G[0, s12/s23]*
    G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1] + 36*G[0, s12/s51]*G[-(s34/(-s34 + s51)), 0, 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[0, s51/s34]*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 24*G[0, s12/s51]*
    G[-(s34/(-s34 + s51)), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s51/s34]*G[-(s34/(-s34 + s51)), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s12/s51]*G[-(s34/(-s34 + s51)), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s51/s34]*G[-(s34/(-s34 + s51)), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   12*G[0, s12]*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] - 12*G[0, s12/s23]*
    G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     1] + 36*G[0, s12/s51]*G[-(s34/(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] + 
   12*G[0, s51/s34]*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] - 24*G[0, s12/s51]*
    G[-(s34/(-s34 + s51)), (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s51/s34]*G[-(s34/(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s12/s51]*G[-(s34/(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 24*G[0, s51/s34]*G[-(s34/(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 60*G[0, s23/s45]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     0, 1, 1] - 60*G[0, s51/s34]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 1, 1] - 
   24*G[0, s23/s45]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     s34/(s23 + s34 - s51), 1] + 24*G[0, s51/s34]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     s34/(s23 + s34 - s51), 1] + 12*G[0, s23/s45]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, -(s34/(-s34 + s51)), 
     1] - 12*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     0, -(s34/(-s34 + s51)), 1] - 24*G[0, s23/s45]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s23/s45]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, s23/s45]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     s34/(s23 + s34 - s51), 1, 1] + 24*G[0, s51/s34]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), s34/(s23 + s34 - s51), 
     1, 1] + 12*G[0, s23/s45]*G[(s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 1, 1] - 
   12*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -(s34/(-s34 + s51)), 1, 1] - 24*G[0, s23/s45]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s23/s45]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1])/12 + (-6*Pi^2 + 41*Pi^4 - 108*Zeta[3])/72 + 
 (-3*Pi^2 - 16*Pi^2*G[0, s12] + 2*Pi^2*G[0, s12/s34] - 
   2*Pi^2*G[0, -(s23/s34)] - 4*Pi^2*G[0, s34] + 18*G[0, s23]*G[0, s34] + 
   24*G[0, s12]*G[0, s23]*G[0, s34] + 24*Pi^2*G[0, -(s23/(s12 - s45))] + 
   12*G[0, -(s12/s23)]^2*G[0, -(s23/(s12 - s45))] - 
   24*G[0, -(s12/s23)]*G[0, s12/s23]*G[0, -(s23/(s12 - s45))] + 
   12*G[0, s12/s34]^2*G[0, -(s23/(s12 - s45))] + 
   24*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))] - 
   24*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, -(s23/(s12 - s45))] + 
   12*G[0, -(s23/s34)]^2*G[0, -(s23/(s12 - s45))] - 
   12*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]^2 + 
   12*G[0, s12/s34]*G[0, -(s23/(s12 - s45))]^2 - 26*Pi^2*G[0, s23/s45] - 
   18*G[0, s12/s23]*G[0, s23/s45] - 12*G[0, s12]*G[0, s12/s23]*
    G[0, s23/s45] + 18*G[0, s12/s34]*G[0, s23/s45] + 
   12*G[0, s12]*G[0, s12/s34]*G[0, s23/s45] + 12*G[0, s12/s23]*G[0, s12/s34]*
    G[0, s23/s45] - 12*G[0, s12/s34]^2*G[0, s23/s45] - 
   36*G[0, s12/s23]*G[0, -(s23/s34)]*G[0, s23/s45] + 
   36*G[0, s12/s34]*G[0, -(s23/s34)]*G[0, s23/s45] - 
   18*G[0, -(s23/s34)]^2*G[0, s23/s45] + 18*G[0, s12/s23]*G[0, s23/s45]^2 - 
   18*G[0, s12/s34]*G[0, s23/s45]^2 - 6*G[0, s12]*G[0, -s45]^2 + 
   6*G[0, s23]*G[0, -s45]^2 - 6*G[0, s34]*G[0, -s45]^2 + 
   18*G[0, s23]*G[0, s45] + 12*G[0, s12]*G[0, s23]*G[0, s45] - 
   18*G[0, s34]*G[0, s45] - 18*G[0, s12]*G[0, s34]*G[0, s45] - 
   36*G[0, s23]*G[0, s34]*G[0, s45] + 12*G[0, s12]*G[0, -s45]*G[0, s45] - 
   12*G[0, s23]*G[0, -s45]*G[0, s45] + 12*G[0, s34]*G[0, -s45]*G[0, s45] + 
   6*G[0, s12]*G[0, s45]^2 + 6*G[0, s23]*G[0, s45]^2 - 
   6*G[0, s34]*G[0, s45]^2 - 2*G[0, s45]^3 + 4*Pi^2*G[0, -(s45/s34)] + 
   6*G[0, s12/s23]*G[0, -(s45/s34)]^2 - 6*G[0, s12/s34]*G[0, -(s45/s34)]^2 + 
   6*G[0, s23/s45]*G[0, -(s45/s34)]^2 + 4*G[0, -(s45/s34)]^3 - 
   8*Pi^2*G[0, -(s45/(s12 - s45))] - 12*G[0, s12/s23]*
    G[0, -(s45/(s12 - s45))]^2 - 12*G[0, s23/s45]*G[0, -(s45/(s12 - s45))]^
     2 - 8*G[0, -(s45/(s12 - s45))]^3 - 18*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))] - 12*G[0, s12]*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))] + 12*G[0, s12/s23]*G[0, s23/s45]*
    G[0, -(s45/(s23 - s45))] - 9*G[0, -(s45/(s23 - s45))]^2 - 
   6*G[0, s12]*G[0, -(s45/(s23 - s45))]^2 + 6*G[0, s12/s23]*
    G[0, -(s45/(s23 - s45))]^2 + 6*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]^2 + 
   2*G[0, -(s45/(s23 - s45))]^3 - 2*Pi^2*G[0, s12/s51] - 
   12*G[0, s23/s45]*G[0, -(s45/(s23 - s45))]*G[0, s12/s51] - 
   6*G[0, -(s45/(s23 - s45))]^2*G[0, s12/s51] + 6*Pi^2*G[0, s51] + 
   36*G[0, s12]*G[0, s23]*G[0, s51] - 12*G[0, s12]*G[0, s34]*G[0, s51] - 
   48*G[0, s23]*G[0, s34]*G[0, s51] - 24*G[0, s12]*G[0, s45]*G[0, s51] - 
   12*G[0, s23]*G[0, s45]*G[0, s51] + 36*G[0, s34]*G[0, s45]*G[0, s51] + 
   6*G[0, s12]*G[0, s51]^2 + 6*G[0, s23]*G[0, s51]^2 - 2*G[0, s51]^3 + 
   6*Pi^2*G[0, s51/s34] + 6*G[0, s23/s45]^2*G[0, s51/s34] - 
   6*G[0, s23/s45]*G[0, s51/s34]^2 - 
   8*Pi^2*G[0, -((s45*s51)/(s34*(s23 - s45)))] - 
   12*G[0, s12/s23]*G[0, s23/s45]*G[0, -((s45*s51)/(s34*(s23 - s45)))] - 
   6*G[0, s23/s45]^2*G[0, -((s45*s51)/(s34*(s23 - s45)))] + 
   12*G[0, s12/s23]*G[0, s51/s34]*G[0, -((s45*s51)/(s34*(s23 - s45)))] + 
   12*G[0, s23/s45]*G[0, s51/s34]*G[0, -((s45*s51)/(s34*(s23 - s45)))] - 
   6*G[0, s12/s23]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 
   18*G[0, s23/s45]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 + 
   12*G[0, s51/s34]*G[0, -((s45*s51)/(s34*(s23 - s45)))]^2 - 
   8*G[0, -((s45*s51)/(s34*(s23 - s45)))]^3 - 12*Pi^2*G[s45, s12] + 
   36*G[0, s34]*G[0, s45]*G[s45, s12] - 12*Pi^2*G[s45, s23] + 
   24*G[0, s12]*G[0, s45]*G[s45, s23] + 24*G[0, s45]*G[0, s51]*G[s45, s23] - 
   24*G[0, s12]*G[0, s51]*G[s51, s23] + 24*G[0, s34]*G[0, s51]*G[s51, s23] + 
   24*G[0, s45]*G[0, s51]*G[s51, s23] + 12*G[0, s23]*G[0, 0, s12] + 
   6*G[0, s34]*G[0, 0, s12] - 30*G[0, s45]*G[0, 0, s12] + 
   12*G[0, s51]*G[0, 0, s12] - 36*G[0, 0, s23] - 72*G[0, s12]*G[0, 0, s23] + 
   60*G[0, s34]*G[0, 0, s23] + 36*G[0, s45]*G[0, 0, s23] + 
   24*G[0, s51]*G[0, 0, s23] + 6*G[0, s12]*G[0, 0, s34] + 
   24*G[0, s23]*G[0, 0, s34] - 18*G[0, s45]*G[0, 0, s34] + 
   12*G[0, s51]*G[0, 0, s34] + 6*G[0, s12]*G[0, 0, s45] + 
   18*G[0, s34]*G[0, 0, s45] + 12*G[0, s51]*G[0, 0, s45] - 
   36*G[s45, s12]*G[0, 0, s45] - 48*G[s45, s23]*G[0, 0, s45] - 
   12*G[0, s12]*G[0, 0, s51] + 12*G[0, s23]*G[0, 0, s51] - 
   24*G[0, s45]*G[0, 0, s51] - 48*G[s51, s23]*G[0, 0, s51] + 
   24*G[0, s34]*G[0, s34, s51] + 12*G[0, s12/s23]*G[0, s34/(s23 + s34), 1] - 
   12*G[0, s12/s34]*G[0, s34/(s23 + s34), 1] + 
   12*G[0, s23/s45]*G[0, s34/(s23 + s34), 1] + 18*G[0, (s23 - s45)/s23, 1] + 
   12*G[0, s12]*G[0, (s23 - s45)/s23, 1] - 12*G[0, s12/s23]*
    G[0, (s23 - s45)/s23, 1] - 12*G[0, s23/s45]*G[0, (s23 - s45)/s23, 1] + 
   12*G[0, s12/s51]*G[0, (s23 - s45)/s23, 1] - 
   24*G[0, s12/s34]*G[0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   36*G[0, s45]*G[0, s45, s12] - 18*G[0, -(s45/(s23 - s45)), 1] - 
   12*G[0, s12]*G[0, -(s45/(s23 - s45)), 1] - 
   12*G[0, s12/s23]*G[0, -(s45/(s23 - s45)), 1] + 
   24*G[0, s12/s34]*G[0, -(s45/(s23 - s45)), 1] - 
   12*G[0, -(s23/s34)]*G[0, -(s45/(s23 - s45)), 1] + 
   12*G[0, -(s45/(s23 - s45))]*G[0, -(s45/(s23 - s45)), 1] - 
   12*G[0, -((s45*s51)/(s34*(s23 - s45)))]*G[0, -(s45/(s23 - s45)), 1] - 
   12*G[0, s12/s23]*G[0, s34/(s34 + s45), 1] + 
   12*G[0, s12/s34]*G[0, s34/(s34 + s45), 1] - 
   12*G[0, s23/s45]*G[0, s34/(s34 + s45), 1] - 48*G[0, s51]*G[0, s51, s23] - 
   12*G[0, s12/s23]*G[0, -(s34/(-s34 + s51)), 1] - 
   12*G[0, s23/s45]*G[0, -(s34/(-s34 + s51)), 1] + 
   12*G[0, s51/s34]*G[0, -(s34/(-s34 + s51)), 1] + 
   12*G[0, s12/s23]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[0, s23/s45]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   12*G[0, s51/s34]*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   36*G[0, s34]*G[s45, 0, s12] + 36*G[0, s45]*G[s45, 0, s12] - 
   24*G[0, s12]*G[s45, 0, s23] + 24*G[0, s45]*G[s45, 0, s23] - 
   24*G[0, s51]*G[s45, 0, s23] - 72*G[0, s45]*G[s45, s45, s12] - 
   72*G[0, s45]*G[s45, s45, s23] - 24*G[0, s12/s23]*
    G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] + 
   24*G[0, s12/s34]*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] - 
   12*G[0, s12/s23]*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   12*G[0, s12/s34]*G[s34/(s34 + s45), s34/(s23 + s34), 1] - 
   12*G[0, s23/s45]*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   24*G[0, s12]*G[s51, 0, s23] - 24*G[0, s34]*G[s51, 0, s23] - 
   24*G[0, s45]*G[s51, 0, s23] - 12*G[0, s12/s23]*G[-(s34/(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[0, s23/s45]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -(s34/(-s34 + s51)), 1] - 12*G[0, s51/s34]*
    G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 
     1] - 12*G[0, s23/s45]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[0, s51/s34]*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   30*G[0, 0, 0, s12] - 96*G[0, 0, 0, s23] - 18*G[0, 0, 0, s34] - 
   18*G[0, 0, 0, s45] + 12*G[0, 0, 0, s51] + 12*G[0, 0, s34/(s23 + s34), 1] + 
   48*G[0, 0, (s12 - s45)/s12, 1] - 12*G[0, 0, (s23 - s45)/s23, 1] - 
   24*G[0, 0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   48*G[0, 0, -(s45/(s23 - s45)), 1] - 24*G[0, 0, s34/(s34 + s45), 1] - 
   24*G[0, 0, -(s34/(-s34 + s51)), 1] + 
   48*G[0, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[0, 1, s34/(s23 + s34), 1] - 12*G[0, 1, (s23 - s45)/s23, 1] - 
   24*G[0, 1, (s12 - s45)/(s12 + s23 - s45), 1] - 
   12*G[0, 1, -(s34/(-s34 + s51)), 1] + 
   12*G[0, 1, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   24*G[0, s34, 0, s51] + 12*G[0, s34/(s23 + s34), 1, 1] + 
   24*G[0, (s12 - s45)/s12, 1, 1] - 24*G[0, (s23 - s45)/s23, 1, 1] - 
   48*G[0, (s12 - s45)/(s12 + s23 - s45), 1, 1] + 
   24*G[0, (s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 1] - 
   36*G[0, s45, 0, s12] + 48*G[0, -(s45/(s23 - s45)), 1, 1] - 
   12*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
   12*G[0, s34/(s34 + s45), 1, 1] - 12*G[0, s34/(s34 + s45), s34/(s23 + s34), 
     1] + 48*G[0, s51, 0, s23] - 12*G[0, -(s34/(-s34 + s51)), 1, 1] - 
   24*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   36*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   36*G[s45, 0, 0, s12] + 72*G[s45, s45, 0, s12] + 72*G[s45, s45, 0, s23] + 
   12*G[-(s45/(s23 - s45)), 0, 1, 1] - 
   12*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] + 
   24*G[-(s45/(s23 - s45)), 1, (s12 - s45)/(s12 + s23 - s45), 1] + 
   24*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
   24*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 
   12*G[s34/(s34 + s45), 1, s34/(s23 + s34), 1] - 
   12*G[s34/(s34 + s45), s34/(s23 + s34), 1, 1] + 48*G[s51, 0, 0, s23] + 
   24*G[-(s34/(-s34 + s51)), 0, 1, 1] - 
   12*G[-(s34/(-s34 + s51)), 0, -(s34/(-s34 + s51)), 1] - 
   12*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 
   24*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1, 1] + 12*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 1] - 
   12*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     -(s34/(-s34 + s51)), 1] - 
   12*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   12*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 
     1, 1] - 12*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] + 116*Zeta[3])/
  (12*ep) + (-3*Pi^2*G[0, s12] + 6*Pi^2*G[0, s12/s34] - 
   6*Pi^2*G[0, -(s23/s34)] + 9*Pi^2*G[0, s34] - 6*Pi^2*G[0, s23/s45] - 
   3*Pi^2*G[0, s45] + 12*Pi^2*G[0, -(s45/s34)] + 
   18*Pi^2*G[0, -(s45/(s23 - s45))] - 6*Pi^2*G[0, s12/s51] - 
   3*Pi^2*G[0, s51] + 12*Pi^2*G[0, s51/s34] - 
   18*Pi^2*G[0, -((s45*s51)/(s34*(s23 - s45)))] + 14*Pi^2*G[0, 0, s12] - 
   12*G[0, 0, s23] + 20*Pi^2*G[0, 0, s23] - 2*Pi^2*G[0, 0, s34] + 
   8*Pi^2*G[0, 0, s45] + 8*Pi^2*G[0, 0, s51] - 
   4*Pi^2*G[0, s23/(-s12 + s23), 1] + 12*Pi^2*G[0, s34, s51] - 
   6*Pi^2*G[0, s34/(s23 + s34), 1] + 4*Pi^2*G[0, s23/(s23 - s45), 1] + 
   6*G[0, (s23 - s45)/s23, 1] + 4*Pi^2*G[0, (s23 - s45)/s23, 1] - 
   4*Pi^2*G[0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   20*Pi^2*G[0, -(s34/(s12 - s34 - s45)), 1] + 12*Pi^2*G[0, s45, s12] + 
   8*Pi^2*G[0, s45, s23] - 6*G[0, -(s45/(s23 - s45)), 1] - 
   4*Pi^2*G[0, (-s23 + s45)/s45, 1] - 14*Pi^2*G[0, s34/(s34 + s45), 1] - 
   4*Pi^2*G[0, s34/(s23 + s34 - s51), 1] - 4*Pi^2*G[0, s51, s23] + 
   4*Pi^2*G[0, -(s51/(s12 - s51)), 1] + 4*Pi^2*G[0, -(s34/(-s34 + s51)), 1] - 
   2*Pi^2*G[s23/(-s12 + s23), -(s51/(s12 - s51)), 1] + 
   20*Pi^2*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] + 
   20*Pi^2*G[-(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] + 
   4*Pi^2*G[s45, 0, s12] - 8*Pi^2*G[s45, 0, s23] - 24*Pi^2*G[s45, s45, s12] - 
   28*Pi^2*G[s45, s45, s23] - 24*Pi^2*G[s45, s45 + s51, s23] + 
   28*Pi^2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] - 
   14*Pi^2*G[s34/(s34 + s45), s34/(s23 + s34), 1] + 
   4*Pi^2*G[(s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 1] - 
   16*Pi^2*G[s51, 0, s23] - 8*Pi^2*G[s51, s51, s23] + 
   8*Pi^2*G[s51, -s34 + s51, s23] - 24*Pi^2*G[s51, s45 + s51, s23] + 
   2*Pi^2*G[-(s51/(s12 - s51)), s23/(-s12 + s23), 1] + 
   4*Pi^2*G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 1] - 
   54*G[0, 0, 0, s23] + 36*G[0, 0, s34/(s23 + s34), 1] - 
   72*G[0, 0, (s23 - s45)/s23, 1] + 18*G[0, 0, -(s45/(s23 - s45)), 1] - 
   72*G[0, 0, s34/(s34 + s45), 1] - 54*G[0, 0, -(s34/(-s34 + s51)), 1] + 
   108*G[0, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   36*G[0, 1, s34/(s23 + s34), 1] + 36*G[0, 1, (s23 - s45)/s23, 1] - 
   18*G[0, 1, -(s34/(-s34 + s51)), 1] + 
   18*G[0, 1, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   36*G[0, s34/(s23 + s34), 1, 1] - 36*G[0, (s23 - s45)/s23, 1, 1] - 
   36*G[0, (s23 - s45)/s23, (s23 - s45)/s23, 1] + 
   18*G[0, -(s45/(s23 - s45)), 1, 1] - 
   18*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
   36*G[0, s34/(s34 + s45), 1, 1] - 36*G[0, s34/(s34 + s45), s34/(s23 + s34), 
     1] - 18*G[0, -(s34/(-s34 + s51)), 1, 1] - 
   54*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   72*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] + 
   18*G[-(s45/(s23 - s45)), 0, 1, 1] - 
   18*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] - 
   36*G[s34/(s34 + s45), 1, s34/(s23 + s34), 1] - 
   36*G[s34/(s34 + s45), s34/(s23 + s34), 1, 1] + 
   54*G[-(s34/(-s34 + s51)), 0, 1, 1] - 
   18*G[-(s34/(-s34 + s51)), 0, -(s34/(-s34 + s51)), 1] - 
   36*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 
   54*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1, 1] + 18*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 1] - 
   18*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   18*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     -(s34/(-s34 + s51)), 1] - 
   18*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   18*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 
     1, 1] - 18*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   30*G[0, 0, 0, 0, s12] + 192*G[0, 0, 0, 0, s23] - 30*G[0, 0, 0, 0, s34] - 
   18*G[0, 0, 0, 0, s45] + 12*G[0, 0, 0, 0, s51] + 
   60*G[0, 0, 0, s34/(s23 + s34), 1] - 72*G[0, 0, 0, (s12 - s45)/s12, 1] + 
   60*G[0, 0, 0, (s23 - s45)/s23, 1] + 
   72*G[0, 0, 0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   84*G[0, 0, 0, -(s45/(s23 - s45)), 1] - 
   72*G[0, 0, 0, (-s23 + s45)/s45, 1] - 72*G[0, 0, 0, s34/(s34 + s45), 1] + 
   72*G[0, 0, 0, s34/(s23 + s34 - s51), 1] + 
   12*G[0, 0, 0, -(s34/(-s34 + s51)), 1] + 
   72*G[0, 0, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   72*G[0, 0, 0, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   48*G[0, 0, 1, s34/(s23 + s34), 1] + 144*G[0, 0, 1, (s12 - s45)/s12, 1] + 
   24*G[0, 0, 1, s23/(s23 - s45), 1] + 48*G[0, 0, 1, (s23 - s45)/s23, 1] - 
   24*G[0, 0, 1, -(s45/(s23 - s45)), 1] + 
   48*G[0, 0, 1, (-s23 + s45)/s45, 1] - 48*G[0, 0, 1, s34/(s34 + s45), 1] - 
   48*G[0, 0, 1, s34/(s23 + s34 - s51), 1] - 
   24*G[0, 0, 1, -(s34/(-s34 + s51)), 1] + 
   120*G[0, 0, 1, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   48*G[0, 0, 1, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   48*G[0, 0, 1, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   48*G[0, 0, s34/s12, (s12 - s45)/s12, 1] + 
   48*G[0, 0, s34/s12, -(s34/(-s34 + s51)), 1] - 
   48*G[0, 0, s34/s12, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   48*G[0, 0, s34/s12, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   72*G[0, 0, s34/(s23 + s34), 1, 1] - 
   12*G[0, 0, s34/(s23 + s34), s34/(s23 + s34), 1] + 
   24*G[0, 0, (s12 - s45)/s12, 1, 1] - 
   96*G[0, 0, (s12 - s45)/s12, (s12 - s45)/s12, 1] + 
   24*G[0, 0, s23/(s23 - s45), 1, 1] + 108*G[0, 0, (s23 - s45)/s23, 1, 1] - 
   24*G[0, 0, (s23 - s45)/s23, (s23 - s45)/s23, 1] + 
   72*G[0, 0, (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
   24*G[0, 0, -(s34/(s12 - s34 - s45)), 1, 1] + 
   24*G[0, 0, -(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] + 
   36*G[0, 0, s45, 0, s12] - 48*G[0, 0, s45, 0, s23] + 
   60*G[0, 0, -(s45/(s23 - s45)), 1, 1] + 
   24*G[0, 0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
   24*G[0, 0, (-s23 + s45)/s45, (-s23 + s45)/s45, 1] - 
   60*G[0, 0, s34/(s34 + s45), 1, 1] - 
   60*G[0, 0, s34/(s34 + s45), s34/(s23 + s34), 1] - 
   48*G[0, 0, s34/(s34 + s45), (s12 - s45)/s12, 1] + 
   48*G[0, 0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
   48*G[0, 0, s34/(s34 + s45), s34/(s23 + s34 - s51), 1] - 
   96*G[0, 0, s34/(s34 + s45), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   48*G[0, 0, s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   48*G[0, 0, s34/(s34 + s45), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   96*G[0, 0, s34/(s23 + s34 - s51), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 
   48*G[0, 0, s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   48*G[0, 0, s34/(s23 + s34 - s51), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   96*G[0, 0, s51, 0, s23] + 36*G[0, 0, -(s34/(-s34 + s51)), 1, 1] - 
   24*G[0, 0, -(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 1] + 
   24*G[0, 0, -(s34/(-s34 + s51)), -(s34/(-s34 + s51)), 1] - 
   72*G[0, 0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   48*G[0, 0, -(s34/(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   48*G[0, 0, -(s34/(-s34 + s51)), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   48*G[0, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   48*G[0, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   72*G[0, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   72*G[0, 0, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, 1, 0, s34/(s23 + s34), 1] + 
   72*G[0, 1, 0, (s12 - s45)/s12, 1] + 24*G[0, 1, 0, s23/(s23 - s45), 1] + 
   48*G[0, 1, 0, (s23 - s45)/s23, 1] - 24*G[0, 1, 0, s34/(s34 + s45), 1] - 
   24*G[0, 1, 0, s34/(s23 + s34 - s51), 1] - 
   12*G[0, 1, 0, -(s34/(-s34 + s51)), 1] + 
   60*G[0, 1, 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   24*G[0, 1, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, 1, 0, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   12*G[0, 1, 1, s34/(s23 + s34), 1] - 24*G[0, 1, 1, s23/(s23 - s45), 1] - 
   84*G[0, 1, 1, (s23 - s45)/s23, 1] - 
   72*G[0, 1, 1, (s12 - s45)/(s12 + s23 - s45), 1] - 
   48*G[0, 1, 1, -(s45/(s23 - s45)), 1] + 
   24*G[0, 1, 1, (-s23 + s45)/s45, 1] + 36*G[0, 1, s34/(s23 + s34), 1, 1] - 
   12*G[0, 1, s34/(s23 + s34), s34/(s23 + s34), 1] + 
   72*G[0, 1, (s12 - s45)/s12, 1, 1] + 
   24*G[0, 1, s23/(s23 - s45), s23/(s23 - s45), 1] - 
   36*G[0, 1, (s23 - s45)/s23, 1, 1] + 
   48*G[0, 1, (s23 - s45)/s23, (s23 - s45)/s23, 1] - 
   72*G[0, 1, (s12 - s45)/(s12 + s23 - s45), 1, 1] + 
   72*G[0, 1, (s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 
     1] - 24*G[0, 1, -(s34/(s12 - s34 - s45)), 1, 1] + 
   24*G[0, 1, -(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] - 
   48*G[0, 1, -(s45/(s23 - s45)), 1, 1] + 
   24*G[0, 1, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] + 
   24*G[0, 1, (-s23 + s45)/s45, (-s23 + s45)/s45, 1] - 
   24*G[0, 1, s34/(s34 + s45), s34/(s23 + s34), 1] - 
   24*G[0, 1, s34/(s23 + s34 - s51), 1, 1] - 
   12*G[0, 1, -(s34/(-s34 + s51)), 1, 1] + 
   60*G[0, 1, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   24*G[0, 1, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, 1, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 72*G[0, s34, s34, 0, s51] + 24*G[0, s34/s12, 0, (s12 - s45)/s12, 
     1] + 24*G[0, s34/s12, 0, -(s34/(-s34 + s51)), 1] - 
   24*G[0, s34/s12, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s34/s12, 0, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, s34/s12, (s12 - s45)/s12, 1, 1] + 
   24*G[0, s34/s12, -(s34/(-s34 + s51)), 1, 1] - 
   24*G[0, s34/s12, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s34/s12, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 60*G[0, s34/(s23 + s34), 1, 1, 1] - 
   12*G[0, s34/(s23 + s34), 1, s34/(s23 + s34), 1] - 
   12*G[0, s34/(s23 + s34), s34/(s23 + s34), 1, 1] + 
   48*G[0, (s12 - s45)/s12, 0, 1, 1] - 
   48*G[0, (s12 - s45)/s12, 0, (s12 - s45)/s12, 1] + 
   24*G[0, (s12 - s45)/s12, 1, 1, 1] + 
   24*G[0, (s12 - s45)/s12, 1, (s12 + s23 - s45)/s12, 1] - 
   24*G[0, (s12 - s45)/s12, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, (s12 - s45)/s12, 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   48*G[0, (s12 - s45)/s12, (s12 - s45)/s12, 1, 1] + 
   24*G[0, (s12 - s45)/s12, (s12 + s23 - s45)/s12, 1, 1] - 
   24*G[0, (s12 - s45)/s12, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, (s12 - s45)/s12, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, s23/(s23 - s45), 1, 1, 1] + 
   24*G[0, s23/(s23 - s45), 1, s23/(s23 - s45), 1] + 
   24*G[0, s23/(s23 - s45), s23/(s23 - s45), 1, 1] + 
   24*G[0, (s23 - s45)/s23, 0, 1, 1] - 
   24*G[0, (s23 - s45)/s23, 0, (s23 - s45)/s23, 1] + 
   48*G[0, (s23 - s45)/s23, 1, 1, 1] + 
   48*G[0, (s23 - s45)/s23, 1, (s23 - s45)/s23, 1] + 
   24*G[0, (s23 - s45)/s23, (s23 - s45)/s23, 1, 1] - 
   24*G[0, (s23 - s45)/s23, (s23 - s45)/s23, (s23 - s45)/s23, 1] + 
   72*G[0, (s12 - s45)/(s12 + s23 - s45), 1, (s12 - s45)/(s12 + s23 - s45), 
     1] + 72*G[0, (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
   72*G[0, (s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 
   48*G[0, -(s34/(s12 - s34 - s45)), 1, 1, 1] + 
   24*G[0, -(s34/(s12 - s34 - s45)), 1, s34/(s23 + s34), 1] + 
   24*G[0, -(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1, 1] + 
   36*G[0, s45, 0, 0, s12] - 48*G[0, s45, 0, 0, s23] - 
   72*G[0, s45, s45, 0, s12] - 48*G[0, s45, s45, 0, s23] + 
   12*G[0, -(s45/(s23 - s45)), 1, 1, 1] + 
   48*G[0, -(s45/(s23 - s45)), 1, -(s45/(s23 - s45)), 1] + 
   48*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1, 1] - 
   24*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
   24*G[0, s34/(s34 + s45), 0, s34/(s23 + s34), 1] - 
   24*G[0, s34/(s34 + s45), 0, (s12 - s45)/s12, 1] + 
   24*G[0, s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
   24*G[0, s34/(s34 + s45), 0, s34/(s23 + s34 - s51), 1] - 
   48*G[0, s34/(s34 + s45), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[0, s34/(s34 + s45), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s34/(s34 + s45), 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   12*G[0, s34/(s34 + s45), 1, 1, 1] - 
   48*G[0, s34/(s34 + s45), 1, s34/(s23 + s34), 1] - 
   24*G[0, s34/(s34 + s45), 1, (s12 - s45)/s12, 1] + 
   24*G[0, s34/(s34 + s45), 1, s34/(s34 + s45), 1] + 
   24*G[0, s34/(s34 + s45), 1, s34/(s23 + s34 - s51), 1] - 
   48*G[0, s34/(s34 + s45), 1, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[0, s34/(s34 + s45), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, s34/(s34 + s45), 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   72*G[0, s34/(s34 + s45), s34/(s23 + s34), 1, 1] + 
   12*G[0, s34/(s34 + s45), s34/(s23 + s34), s34/(s23 + s34), 1] - 
   48*G[0, s34/(s34 + s45), (s12 - s45)/s12, 1, 1] + 
   24*G[0, s34/(s34 + s45), -(s34/(s12 - s34 - s45)), 1, 1] - 
   24*G[0, s34/(s34 + s45), -(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] + 
   24*G[0, s34/(s34 + s45), s34/(s34 + s45), 1, 1] + 
   24*G[0, s34/(s34 + s45), s34/(s34 + s45), s34/(s23 + s34), 1] + 
   48*G[0, s34/(s34 + s45), s34/(s23 + s34 - s51), 1, 1] - 
   96*G[0, s34/(s34 + s45), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1, 1] + 48*G[0, s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   48*G[0, s34/(s34 + s45), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 24*G[0, s34/(s23 + s34 - s51), 0, 1, 1] + 
   48*G[0, s34/(s23 + s34 - s51), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 
   24*G[0, s34/(s23 + s34 - s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, s34/(s23 + s34 - s51), 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   48*G[0, s34/(s23 + s34 - s51), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   24*G[0, s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, s34/(s23 + s34 - s51), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 96*G[0, s51, 0, 0, s23] + 24*G[0, s51, s51, 0, s23] + 
   48*G[0, -(s34/(-s34 + s51)), 0, 1, 1] - 
   24*G[0, -(s34/(-s34 + s51)), 0, s34/(s23 + s34 - s51), 1] - 
   12*G[0, -(s34/(-s34 + s51)), 0, -(s34/(-s34 + s51)), 1] - 
   36*G[0, -(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[0, -(s34/(-s34 + s51)), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, -(s34/(-s34 + s51)), 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, -(s34/(-s34 + s51)), 1, 1, 1] + 
   24*G[0, -(s34/(-s34 + s51)), 1, s34/(s23 + s34 - s51), 1] - 
   12*G[0, -(s34/(-s34 + s51)), 1, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[0, -(s34/(-s34 + s51)), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, -(s34/(-s34 + s51)), 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   48*G[0, -(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[0, -(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[0, -(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, -(s34/(-s34 + s51)), -(s34/(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   12*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   24*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), s34/(s23 + s34 - s51), 1] + 
   12*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 1] + 
   24*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 
   24*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, -(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[0, -(s34/(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[0, -(s34/(-s34 + s51)), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 1, 1] - 
   24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   84*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1, 1] - 
   24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     s34/(s23 + s34 - s51), 1] + 
   12*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     -(s34/(-s34 + s51)), 1] - 
   24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     s34/(s23 + s34 - s51), 1, 1] + 
   12*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -(s34/(-s34 + s51)), 1, 1] - 
   24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 48*G[0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1, 1] + 
   48*G[0, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1, 1] + 48*G[(s12 - s45)/s12, 0, 1, 1, 1] + 
   24*G[(s12 - s45)/s12, 0, 1, (s12 + s23 - s45)/s12, 1] - 
   24*G[(s12 - s45)/s12, 0, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[(s12 - s45)/s12, 0, 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[(s12 - s45)/s12, 0, (s12 + s23 - s45)/s12, 1, 1] - 
   24*G[(s12 - s45)/s12, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[(s12 - s45)/s12, 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[(s12 - s45)/s12, 1, 0, 1, 1] + 
   24*G[(s12 - s45)/s12, 1, 0, (s12 + s23 - s45)/s12, 1] - 
   24*G[(s12 - s45)/s12, 1, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[(s12 - s45)/s12, 1, 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[(s12 - s45)/s12, 1, (s12 + s23 - s45)/s12, 1, 1] - 
   24*G[(s12 - s45)/s12, 1, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[(s12 - s45)/s12, 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 48*G[(s12 - s45)/s12, (s12 + s23 - s45)/s12, 1, 1, 1] - 
   48*G[(s12 - s45)/s12, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1, 1] - 
   48*G[(s12 - s45)/s12, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1, 1] + 48*G[(s23 - s45)/s23, 0, 1, 1, 1] - 
   12*G[(s23 - s45)/s23, 0, 1, (s23 - s45)/s23, 1] - 
   12*G[(s23 - s45)/s23, 0, (s23 - s45)/s23, 1, 1] + 
   24*G[(s23 - s45)/s23, 1, 0, 1, 1] - 
   12*G[(s23 - s45)/s23, 1, 0, (s23 - s45)/s23, 1] + 
   24*G[(s23 - s45)/s23, 1, (s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 
     1] + 24*G[(s23 - s45)/s23, (s23 - s45 - s51)/(s23 - s51), 1, 
     (s23 - s45)/s23, 1] + 24*G[(s23 - s45)/s23, (s23 - s45 - s51)/
      (s23 - s51), (s23 - s45)/s23, 1, 1] + 
   48*G[(s12 - s45)/(s12 + s23 - s45), 1, 1, -(s45/(s23 - s45)), 1] - 
   24*G[(s12 - s45)/(s12 + s23 - s45), 1, (s12 - s45)/(s12 + s23 - s45), 
     -(s45/(s23 - s45)), 1] + 48*G[(s12 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s23 - s45)), 1, 1] - 24*G[(s12 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
   24*G[(s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s23 - s45)), 1] - 24*G[(s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 1] + 
   48*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 1, 1] - 
   24*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 
     -(s45/(s23 - s45)), 1] - 24*G[(s12 - s45)/(s12 + s23 - s45), 
     -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1, 1] + 
   36*G[s45, 0, 0, 0, s12] - 48*G[s45, 0, 0, 0, s23] - 
   72*G[s45, 0, s45, 0, s12] - 48*G[s45, 0, s45, 0, s23] + 
   48*G[s45, 0, s51, 0, s23] - 72*G[s45, s45, 0, 0, s12] - 
   48*G[s45, s45, 0, 0, s23] + 144*G[s45, s45, s45, 0, s12] + 
   168*G[s45, s45, s45, 0, s23] + 48*G[s45, s45 + s51, s45, 0, s23] + 
   48*G[s45, s45 + s51, s51, 0, s23] + 
   72*G[-(s45/(s23 - s45)), 1, 1, (s12 - s45)/(s12 + s23 - s45), 1] + 
   72*G[-(s45/(s23 - s45)), 1, (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
   72*G[-(s45/(s23 - s45)), 1, (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), 1] + 
   24*G[-(s45/(s23 - s45)), 1, (s12 - s45)/(s12 + s23 - s45), 
     -(s45/(s23 - s45)), 1] + 72*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1, 1, 1] - 
   72*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1, 
     (s12 - s45)/(s12 + s23 - s45), 1] + 
   24*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s23 - s45)), 1] - 72*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 1, 1] + 
   72*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] + 
   24*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
     -(s45/(s23 - s45)), 1, 1] - 24*G[-(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), -(s45/(s23 - s45)), 
     1] - 24*G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] - 
   72*G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), -(s45/(s23 - s45)), 
     (s12 - s45)/(s12 + s23 - s45), 1] - 
   24*G[s34/(s34 + s45), 0, 1, s34/(s23 + s34), 1] - 
   24*G[s34/(s34 + s45), 0, 1, (s12 - s45)/s12, 1] + 
   24*G[s34/(s34 + s45), 0, 1, s34/(s34 + s45), 1] + 
   24*G[s34/(s34 + s45), 0, 1, s34/(s23 + s34 - s51), 1] - 
   48*G[s34/(s34 + s45), 0, 1, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[s34/(s34 + s45), 0, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[s34/(s34 + s45), 0, 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[s34/(s34 + s45), 0, s34/(s23 + s34), 1, 1] - 
   24*G[s34/(s34 + s45), 0, (s12 - s45)/s12, 1, 1] + 
   24*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1, 1] + 
   24*G[s34/(s34 + s45), 0, s34/(s23 + s34 - s51), 1, 1] - 
   48*G[s34/(s34 + s45), 0, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1, 1] + 24*G[s34/(s34 + s45), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[s34/(s34 + s45), 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 24*G[s34/(s34 + s45), 1, 0, s34/(s23 + s34), 1] - 
   24*G[s34/(s34 + s45), 1, 0, (s12 - s45)/s12, 1] + 
   24*G[s34/(s34 + s45), 1, 0, s34/(s34 + s45), 1] + 
   24*G[s34/(s34 + s45), 1, 0, s34/(s23 + s34 - s51), 1] - 
   48*G[s34/(s34 + s45), 1, 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[s34/(s34 + s45), 1, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[s34/(s34 + s45), 1, 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   12*G[s34/(s34 + s45), 1, 1, s34/(s23 + s34), 1] - 
   36*G[s34/(s34 + s45), 1, s34/(s23 + s34), 1, 1] + 
   12*G[s34/(s34 + s45), 1, s34/(s23 + s34), s34/(s23 + s34), 1] - 
   24*G[s34/(s34 + s45), 1, (s12 - s45)/s12, 1, 1] + 
   24*G[s34/(s34 + s45), 1, -(s34/(s12 - s34 - s45)), 1, 1] - 
   24*G[s34/(s34 + s45), 1, -(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1] + 
   24*G[s34/(s34 + s45), 1, s34/(s34 + s45), s34/(s23 + s34), 1] + 
   24*G[s34/(s34 + s45), 1, s34/(s23 + s34 - s51), 1, 1] - 
   48*G[s34/(s34 + s45), 1, (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1, 1] + 24*G[s34/(s34 + s45), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[s34/(s34 + s45), 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 60*G[s34/(s34 + s45), s34/(s23 + s34), 1, 1, 1] + 
   12*G[s34/(s34 + s45), s34/(s23 + s34), 1, s34/(s23 + s34), 1] + 
   12*G[s34/(s34 + s45), s34/(s23 + s34), s34/(s23 + s34), 1, 1] - 
   48*G[s34/(s34 + s45), (s12 - s45)/s12, 1, 1, 1] + 
   48*G[s34/(s34 + s45), -(s34/(s12 - s34 - s45)), 1, 1, 1] - 
   24*G[s34/(s34 + s45), -(s34/(s12 - s34 - s45)), 1, s34/(s23 + s34), 1] - 
   24*G[s34/(s34 + s45), -(s34/(s12 - s34 - s45)), s34/(s23 + s34), 1, 1] + 
   24*G[s34/(s34 + s45), s34/(s34 + s45), 1, s34/(s23 + s34), 1] + 
   24*G[s34/(s34 + s45), s34/(s34 + s45), s34/(s23 + s34), 1, 1] + 
   48*G[s34/(s34 + s45), s34/(s23 + s34 - s51), 1, 1, 1] - 
   96*G[s34/(s34 + s45), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     1, 1] + 48*G[s34/(s34 + s45), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1, 1] + 
   48*G[s34/(s34 + s45), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1, 1] + 24*G[(s23 - s45 - s51)/(s23 - s51), 1, 1, (s23 - s45)/s23, 1] + 
   24*G[(s23 - s45 - s51)/(s23 - s51), 1, (s23 - s45)/s23, 1, 1] + 
   24*G[(s23 - s45 - s51)/(s23 - s51), (s23 - s45)/s23, 1, 1, 1] - 
   96*G[s51, 0, 0, 0, s23] + 48*G[s51, 0, s45, 0, s23] + 
   24*G[s51, s51, 0, 0, s23] + 48*G[s51, s51, s51, 0, s23] + 
   48*G[s51, -s34 + s51, s51, 0, s23] + 48*G[s51, s45 + s51, s45, 0, s23] + 
   48*G[s51, s45 + s51, s51, 0, s23] + 
   48*G[-(s34/(-s34 + s51)), 0, 0, 1, 1] - 
   24*G[-(s34/(-s34 + s51)), 0, 0, s34/(s23 + s34 - s51), 1] - 
   48*G[-(s34/(-s34 + s51)), 0, 0, -(s34/(-s34 + s51)), 1] - 
   12*G[-(s34/(-s34 + s51)), 0, 1, 1, 1] + 
   24*G[-(s34/(-s34 + s51)), 0, 1, s34/(s23 + s34 - s51), 1] - 
   12*G[-(s34/(-s34 + s51)), 0, 1, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[-(s34/(-s34 + s51)), 0, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[-(s34/(-s34 + s51)), 0, 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   48*G[-(s34/(-s34 + s51)), 0, s34/(s23 + s34 - s51), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[-(s34/(-s34 + s51)), 0, s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[-(s34/(-s34 + s51)), 0, s34/(s23 + s34 - s51), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   36*G[-(s34/(-s34 + s51)), 0, -(s34/(-s34 + s51)), 1, 1] + 
   24*G[-(s34/(-s34 + s51)), 0, -(s34/(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   24*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), s34/(s23 + s34 - s51), 1] + 
   12*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 1] + 
   24*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] - 
   24*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[-(s34/(-s34 + s51)), 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   60*G[-(s34/(-s34 + s51)), 1, 0, 1, 1] + 
   24*G[-(s34/(-s34 + s51)), 1, 0, s34/(s23 + s34 - s51), 1] - 
   12*G[-(s34/(-s34 + s51)), 1, 0, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[-(s34/(-s34 + s51)), 1, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[-(s34/(-s34 + s51)), 1, 0, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   24*G[-(s34/(-s34 + s51)), 1, s34/(s23 + s34 - s51), 1, 1] - 
   12*G[-(s34/(-s34 + s51)), 1, (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 1, 1] + 
   24*G[-(s34/(-s34 + s51)), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[-(s34/(-s34 + s51)), 1, -((s34*(s12 + s23 - s45))/
       (-(s45*s51) + (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*
              s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 24*G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 0, 1, 1] - 
   48*G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 0, 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] + 
   24*G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   48*G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] + 
   24*G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] + 
   24*G[-(s34/(-s34 + s51)), s34/(s23 + s34 - s51), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 24*G[-(s34/(-s34 + s51)), -(s34/(-s34 + s51)), 0, 1, 1] + 
   24*G[-(s34/(-s34 + s51)), -(s34/(-s34 + s51)), 0, 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] + 
   24*G[-(s34/(-s34 + s51)), -(s34/(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] + 
   36*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     0, 1, 1] - 24*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), 0, s34/(s23 + s34 - s51), 1] + 
   12*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     0, -(s34/(-s34 + s51)), 1] + 24*G[-(s34/(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1] - 
   24*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     0, -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] + 
   12*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     1, 1, 1] - 24*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/
      (s23*s34 + s45*(-s34 + s51)), s34/(s23 + s34 - s51), 1, 1] + 
   12*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -(s34/(-s34 + s51)), 1, 1] + 24*G[-(s34/(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 1] - 
   24*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[-(s34/(-s34 + s51)), (s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 120*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 1, 1, 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 1, 
     s34/(s23 + s34 - s51), 1] + 
   12*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 1, 
     -(s34/(-s34 + s51)), 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 1, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     s34/(s23 + s34 - s51), 1, 1] + 
   12*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     -(s34/(-s34 + s51)), 1, 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] + 60*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 0, 1, 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 0, 
     s34/(s23 + s34 - s51), 1] + 
   12*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 0, 
     -(s34/(-s34 + s51)), 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 0, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     s34/(s23 + s34 - s51), 1, 1] + 
   12*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     -(s34/(-s34 + s51)), 1, 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1] - 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 1, 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1] - 48*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     s34/(s23 + s34 - s51), 1, 1, 1] + 
   24*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), -(s34/(-s34 + s51)), 
     1, 1, 1] - 48*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
           (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2])/
        (2*(-(s12*s34) - s23*s34 + s34*s45)))^(-1), 1, 1, 1] - 
   48*G[(s34*(s23 - s45))/(s23*s34 + s45*(-s34 + s51)), 
     -((s34*(s12 + s23 - s45))/(-(s45*s51) + 
        (s34*(s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + s34*s45)*s51 + 
             (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2]))/
         (2*(-(s12*s34) - s23*s34 + s34*s45)) + 
        s12*(-s23 + s51 + s34*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[-4*s45*(-(s12*s34) - s23*s34 + 
                  s34*s45)*s51 + (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                  s45*s51)^2])/(2*(-(s12*s34) - s23*s34 + s34*s45)))))), 1, 
     1, 1] - 128*G[0, s12]*Zeta[3] - 68*G[0, s23]*Zeta[3] - 
   36*G[0, s12/s34]*Zeta[3] - 64*G[0, s34]*Zeta[3] + 
   84*G[0, s23/s45]*Zeta[3] + 164*G[0, s45]*Zeta[3] - 
   72*G[0, -(s45/(s23 - s45))]*Zeta[3] + 36*G[0, s12/s51]*Zeta[3] - 
   32*G[0, s51]*Zeta[3] - 72*G[0, s51/s34]*Zeta[3] - 72*G[s45, s12]*Zeta[3] - 
   120*G[s45, s23]*Zeta[3] - 24*G[s51, s23]*Zeta[3])/12


==> anc/result_reg24.m <==
-2/ep^4 + (19*Pi^4)/45 + (2*G[0, s51])/ep^3 + Pi^2*G[0, s45]*G[-s45, s51] + 
 (4*Pi^2*G[0, s45]*G[s45, s23])/3 - 2*Pi^2*G[-s45, s51]*G[s45, s23] - 
 (Pi^2*G[0, s45]*G[s51, s23])/3 - 3*Pi^2*G[-s45, s51]*G[s51, s23] + 
 Pi^2*G[0, s45]*G[s45 + s51, s23] + Pi^2*G[-s45, s51]*G[s45 + s51, s23] + 
 3*Pi^2*G[0, 0, s23] + (5*Pi^2*G[0, 0, s45])/3 - 
 4*G[-s45, s51]*G[s45, s23]*G[0, 0, s45] - 6*G[-s45, s51]*G[s51, s23]*
  G[0, 0, s45] + 2*G[-s45, s51]*G[s45 + s51, s23]*G[0, 0, s45] + 
 8*G[0, 0, s23]*G[0, 0, s45] + Pi^2*G[0, 0, s51] - 
 4*G[0, s45]*G[s45, s23]*G[0, 0, s51] - 4*G[0, s45]*G[s51, s23]*
  G[0, 0, s51] + 4*G[0, s45]*G[s45 + s51, s23]*G[0, 0, s51] + 
 4*G[0, 0, s45]*G[0, 0, s51] - Pi^2*G[0, -s45, s51] - 
 2*G[0, 0, s45]*G[0, -s45, s51] - (Pi^2*G[0, s45, s23])/3 - 
 2*G[0, 0, s45]*G[0, s45, s23] + (Pi^2*G[0, s51, s23])/3 + 
 4*G[0, 0, s51]*G[0, s51, s23] - Pi^2*G[0, s45 + s51, s23] - 
 2*G[0, 0, s45]*G[0, s45 + s51, s23] - 2*G[0, 0, s51]*G[0, s45 + s51, s23] - 
 Pi^2*G[-s45, 0, s51] + 4*G[0, s45]*G[s45, s23]*G[-s45, 0, s51] + 
 6*G[0, s45]*G[s51, s23]*G[-s45, 0, s51] - 2*G[0, s45]*G[s45 + s51, s23]*
  G[-s45, 0, s51] - 4*G[0, 0, s45]*G[-s45, 0, s51] + 
 Pi^2*G[-s45, -s45, s51] + 2*G[0, 0, s45]*G[-s45, -s45, s51] - 
 3*Pi^2*G[s45, 0, s23] - 8*G[0, 0, s45]*G[s45, 0, s23] - 
 (14*Pi^2*G[s45, s45, s23])/3 + 8*G[0, 0, s45]*G[s45, s45, s23] - 
 2*Pi^2*G[s45, s45 + s51, s23] - 4*G[0, 0, s45]*G[s45, s45 + s51, s23] - 
 4*G[0, 0, s51]*G[s45, s45 + s51, s23] + 
 (Pi^2 - 2*G[0, s23]*(G[0, s45] + G[0, s51]) - 2*G[0, s45]*G[s45, s23] + 
   2*G[0, s51]*G[s51, s23] + 4*G[0, 0, s23] + 2*G[0, 0, s45] + 
   2*G[s45, 0, s23] - 2*G[s51, 0, s23])/ep^2 - (2*Pi^2*G[s51, 0, s23])/3 - 
 2*G[0, 0, s45]*G[s51, 0, s23] + (Pi^2*G[s51, s51, s23])/3 + 
 4*G[0, 0, s51]*G[s51, s51, s23] - 3*Pi^2*G[s51, s45 + s51, s23] - 
 6*G[0, 0, s45]*G[s51, s45 + s51, s23] - 
 6*G[0, 0, s51]*G[s51, s45 + s51, s23] - Pi^2*G[s45 + s51, 0, s23] - 
 2*G[0, 0, s45]*G[s45 + s51, 0, s23] - 2*G[0, 0, s51]*G[s45 + s51, 0, s23] + 
 (2*Pi^2*G[s45 + s51, s45, s23])/3 + 4*G[0, 0, s45]*G[s45 + s51, s45, s23] - 
 (Pi^2*G[s45 + s51, s51, s23])/3 - 4*G[0, 0, s51]*G[s45 + s51, s51, s23] + 
 Pi^2*G[s45 + s51, s45 + s51, s23] + 
 2*G[0, 0, s45]*G[s45 + s51, s45 + s51, s23] + 
 2*G[0, 0, s51]*G[s45 + s51, s45 + s51, s23] - 14*G[0, s45]*G[0, 0, 0, s23] + 
 4*G[-s45, s51]*G[0, 0, 0, s45] + 6*G[s45, s23]*G[0, 0, 0, s45] + 
 4*G[s45 + s51, s23]*G[0, 0, 0, s45] - 4*G[0, s45]*G[0, 0, 0, s51] + 
 4*G[s45, s23]*G[0, 0, 0, s51] + 8*G[s51, s23]*G[0, 0, 0, s51] - 
 4*G[s45 + s51, s23]*G[0, 0, 0, s51] + 16*G[0, s45]*G[0, 0, s45, s23] + 
 2*G[0, s45]*G[0, -s45, 0, s51] + 10*G[0, s45]*G[0, s45, 0, s23] - 
 2*G[0, s45]*G[0, s45, s45, s23] + 2*G[0, s45]*G[0, s51, 0, s23] - 
 2*G[0, s45]*G[0, s45 + s51, s45, s23] + 4*G[0, s45]*G[-s45, 0, 0, s51] - 
 4*G[s45, s23]*G[-s45, 0, 0, s51] - 6*G[s51, s23]*G[-s45, 0, 0, s51] + 
 2*G[s45 + s51, s23]*G[-s45, 0, 0, s51] - 2*G[0, s45]*G[-s45, -s45, 0, s51] + 
 12*G[0, s45]*G[s45, 0, 0, s23] - 4*G[0, s45]*G[s45, 0, s45, s23] - 
 6*G[0, s45]*G[s45, s45, 0, s23] - 28*G[0, s45]*G[s45, s45, s45, s23] - 
 4*G[0, s45]*G[s45, s45 + s51, s45, s23] + 4*G[0, s45]*G[s51, 0, 0, s23] - 
 6*G[0, s45]*G[s51, 0, s45, s23] + 2*G[0, s45]*G[s51, s51, 0, s23] - 
 6*G[0, s45]*G[s51, s45 + s51, s45, s23] - 
 2*G[0, s45]*G[s45 + s51, 0, s45, s23] - 
 4*G[0, s45]*G[s45 + s51, s45, 0, s23] + 
 4*G[0, s45]*G[s45 + s51, s45, s45, s23] - 
 2*G[0, s45]*G[s45 + s51, s51, 0, s23] + 
 2*G[0, s45]*G[s45 + s51, s45 + s51, s45, s23] + 28*G[0, 0, 0, 0, s23] + 
 6*G[0, 0, 0, 0, s45] + 4*G[0, 0, 0, 0, s51] - 16*G[0, 0, s45, 0, s23] - 
 2*G[0, 0, s51, 0, s23] - 2*G[0, -s45, 0, 0, s51] - 18*G[0, s45, 0, 0, s23] + 
 2*G[0, s45, s45, 0, s23] - 4*G[0, s51, 0, 0, s23] - 
 2*G[0, s51, s51, 0, s23] + 2*G[0, s45 + s51, s45, 0, s23] + 
 2*G[0, s45 + s51, s51, 0, s23] - 4*G[-s45, 0, 0, 0, s51] + 
 2*G[-s45, -s45, 0, 0, s51] - 22*G[s45, 0, 0, 0, s23] + 
 4*G[s45, 0, s45, 0, s23] + 4*G[s45, 0, s51, 0, s23] + 
 4*G[s45, s45, 0, 0, s23] + 28*G[s45, s45, s45, 0, s23] + 
 4*G[s45, s45 + s51, s45, 0, s23] + 4*G[s45, s45 + s51, s51, 0, s23] - 
 8*G[s51, 0, 0, 0, s23] + 6*G[s51, 0, s45, 0, s23] - 
 4*G[s51, s51, 0, 0, s23] - 2*G[s51, s51, s51, 0, s23] + 
 6*G[s51, s45 + s51, s45, 0, s23] + 6*G[s51, s45 + s51, s51, 0, s23] + 
 2*G[s45 + s51, 0, s45, 0, s23] + 2*G[s45 + s51, 0, s51, 0, s23] + 
 4*G[s45 + s51, s45, 0, 0, s23] - 4*G[s45 + s51, s45, s45, 0, s23] + 
 4*G[s45 + s51, s51, 0, 0, s23] + 2*G[s45 + s51, s51, s51, 0, s23] - 
 2*G[s45 + s51, s45 + s51, s45, 0, s23] - 
 2*G[s45 + s51, s45 + s51, s51, 0, s23] + 
 (G[0, s23]*(2*G[0, s51]*(Pi^2 + 3*G[0, 0, s45]) - 
    3*(G[-s45, s51]*(Pi^2 + 2*G[0, 0, s45]) + 
      2*G[0, s45]*(Pi^2 + G[0, 0, s51] - G[-s45, 0, s51]) + 
      6*G[0, 0, 0, s45] - 2*G[0, 0, 0, s51] + 2*G[-s45, 0, 0, s51] - 
      6*Zeta[3])))/3 - 2*G[0, s45]*Zeta[3] + 2*G[-s45, s51]*Zeta[3] - 
 32*G[s45, s23]*Zeta[3] - 2*G[s51, s23]*Zeta[3] + 
 2*G[s45 + s51, s23]*Zeta[3] + (-2*Pi^2*G[0, s51] + 3*Pi^2*G[-s45, s51] - 
   5*Pi^2*G[s45, s23] - Pi^2*G[s51, s23] + 3*Pi^2*G[s45 + s51, s23] + 
   6*G[0, s51]*G[0, 0, s23] - 6*G[0, s51]*G[0, 0, s45] + 
   6*G[-s45, s51]*G[0, 0, s45] + 6*G[s45, s23]*G[0, 0, s45] + 
   6*G[s45 + s51, s23]*G[0, 0, s45] - G[0, s23]*(5*Pi^2 + 12*G[0, 0, s45]) - 
   12*G[s51, s23]*G[0, 0, s51] + 6*G[s45 + s51, s23]*G[0, 0, s51] - 
   6*G[0, s51]*G[0, s51, s23] - 12*G[0, s51]*G[s45, 0, s23] - 
   6*G[0, s51]*G[s51, s51, s23] + 2*G[0, s45]*
    (2*Pi^2 + 3*G[0, s51]*(2*G[s45, s23] + G[s51, s23] - G[s45 + s51, s23]) + 
     9*G[0, 0, s23] + 3*G[0, 0, s51] - 6*G[0, s45, s23] - 3*G[-s45, 0, s51] - 
     6*G[s45, 0, s23] - 15*G[s45, s45, s23] - 3*G[s51, 0, s23] + 
     3*G[s45 + s51, s45, s23]) + 6*G[0, s51]*G[s45 + s51, s51, s23] - 
   36*G[0, 0, 0, s23] + 12*G[0, 0, 0, s45] - 6*G[0, 0, 0, s51] + 
   12*G[0, s45, 0, s23] + 6*G[0, s51, 0, s23] + 6*G[-s45, 0, 0, s51] + 
   18*G[s45, 0, 0, s23] + 30*G[s45, s45, 0, s23] + 12*G[s51, 0, 0, s23] + 
   6*G[s51, s51, 0, s23] - 6*G[s45 + s51, s45, 0, s23] - 
   6*G[s45 + s51, s51, 0, s23] + 10*Zeta[3])/(3*ep) - 
 (G[0, s51]*(-10*Pi^2*G[s45, s23] + 3*Pi^2*G[s45 + s51, s23] + 
    12*G[s45 + s51, s23]*G[0, 0, s45] - 2*G[s51, s23]*
     (2*Pi^2 + 3*G[0, 0, s45]) + 3*G[0, s45]*(Pi^2 + 4*G[0, s45, s23] + 
      2*G[0, s51, s23] - 2*G[0, s45 + s51, s23] - 8*G[s45, s45, s23] - 
      4*G[s45, s45 + s51, s23] + 2*G[s51, s51, s23] - 
      6*G[s51, s45 + s51, s23] - 2*G[s45 + s51, 0, s23] + 
      2*G[s45 + s51, s45, s23] - 2*G[s45 + s51, s51, s23] + 
      2*G[s45 + s51, s45 + s51, s23]) + 6*G[0, 0, 0, s23] + 
    12*G[0, 0, 0, s45] - 6*G[0, 0, s51, s23] - 12*G[0, s45, 0, s23] - 
    6*G[0, s51, s51, s23] + 6*G[0, s45 + s51, s51, s23] - 
    12*G[s45, 0, 0, s23] + 12*G[s45, 0, s51, s23] + 24*G[s45, s45, 0, s23] + 
    12*G[s45, s45 + s51, s51, s23] - 6*G[s51, s51, s51, s23] + 
    18*G[s51, s45 + s51, s51, s23] + 6*G[s45 + s51, 0, s51, s23] - 
    6*G[s45 + s51, s45, 0, s23] + 6*G[s45 + s51, s51, s51, s23] - 
    6*G[s45 + s51, s45 + s51, s51, s23] + 22*Zeta[3]))/3


==> anc/result_reg25.m <==
-1/2*1/ep^4 - (5*Pi^4)/36 + (G[0, s23] - G[0, s45] - G[0, s51])/(2*ep^3) - 
 (Pi^2*G[0, s51]^2)/6 - G[0, s51]^4/48 - (Pi^2*G[0, s51]*G[s45, s23])/3 - 
 (Pi^2*G[0, 0, s23])/3 - (G[0, s51]^2*G[0, 0, s23])/4 - 
 (Pi^2*G[0, 0, s45])/3 - (G[0, s51]^2*G[0, 0, s45])/4 - 
 G[0, s51]*G[s45, s23]*G[0, 0, s45] - (G[0, 0, s23]*G[0, 0, s45])/2 + 
 (Pi^2*G[0, s45, s23])/3 + G[0, 0, s45]*G[0, s45, s23] + 
 (2*Pi^2*G[s45, 0, s23])/3 + (G[0, s51]^2*G[s45, 0, s23])/2 + 
 G[0, 0, s45]*G[s45, 0, s23] + 
 (-4*Pi^2 - 3*G[0, s51]^2 + 6*G[0, s23]*(G[0, s45] + G[0, s51]) - 
   6*G[0, s45]*(G[0, s51] + 2*G[s45, s23]) - 6*G[0, 0, s23] - 
   6*G[0, 0, s45] + 12*G[s45, 0, s23])/(12*ep^2) - 
 (2*Pi^2*G[s45, s45, s23])/3 - 2*G[0, 0, s45]*G[s45, s45, s23] + 
 (G[0, s51]*G[0, 0, 0, s23])/2 - (G[0, s51]*G[0, 0, 0, s45])/2 - 
 G[s45, s23]*G[0, 0, 0, s45] - G[0, s51]*G[0, s45, 0, s23] - 
 G[0, s51]*G[s45, 0, 0, s23] + 2*G[0, s51]*G[s45, s45, 0, s23] - 
 G[0, 0, 0, 0, s23]/2 - G[0, 0, 0, 0, s45]/2 + G[0, 0, s45, 0, s23] + 
 G[0, s45, 0, 0, s23] - 2*G[0, s45, s45, 0, s23] + G[s45, 0, 0, 0, s23] - 
 2*G[s45, 0, s45, 0, s23] - 2*G[s45, s45, 0, 0, s23] + 
 4*G[s45, s45, s45, 0, s23] + 
 (G[0, s23]*(4*Pi^2*G[0, s51] + G[0, s51]^3 + 
    G[0, s45]*(4*Pi^2 + 3*G[0, s51]^2) + 6*G[0, s51]*G[0, 0, s45] + 
    6*G[0, 0, 0, s45] - 16*Zeta[3]))/12 - 
 (G[0, s45]*(4*Pi^2*G[0, s51] + G[0, s51]^3 + (8*Pi^2 + 6*G[0, s51]^2)*
     G[s45, s23] + 6*G[0, s51]*G[0, 0, s23] - 12*G[0, s51]*G[0, s45, s23] - 
    12*G[0, s51]*G[s45, 0, s23] + 24*G[0, s51]*G[s45, s45, s23] - 
    6*G[0, 0, 0, s23] + 12*G[0, 0, s45, s23] + 12*G[0, s45, 0, s23] - 
    24*G[0, s45, s45, s23] + 12*G[s45, 0, 0, s23] - 24*G[s45, 0, s45, s23] - 
    24*G[s45, s45, 0, s23] + 48*G[s45, s45, s45, s23] - 16*Zeta[3]))/12 + 
 (4*G[0, s51]*Zeta[3])/3 - 2*G[s45, s23]*Zeta[3] + 
 (-4*Pi^2*G[0, s51] - G[0, s51]^3 - 4*Pi^2*G[s45, s23] - 
   6*G[0, s51]*G[0, 0, s23] - 6*G[0, s51]*G[0, 0, s45] - 
   12*G[s45, s23]*G[0, 0, s45] + G[0, s23]*(4*Pi^2 + 6*G[0, s45]*G[0, s51] + 
     3*G[0, s51]^2 + 6*G[0, 0, s45]) + 12*G[0, s51]*G[s45, 0, s23] - 
   G[0, s45]*(4*Pi^2 + 3*G[0, s51]^2 + 12*G[0, s51]*G[s45, s23] + 
     6*G[0, 0, s23] - 12*G[0, s45, s23] - 12*G[s45, 0, s23] + 
     24*G[s45, s45, s23]) + 6*G[0, 0, 0, s23] - 6*G[0, 0, 0, s45] - 
   12*G[0, s45, 0, s23] - 12*G[s45, 0, 0, s23] + 24*G[s45, s45, 0, s23] + 
   16*Zeta[3])/(12*ep)


==> anc/result_reg26.m <==
5/(2*ep^4) - (2*Pi^2)/(3*ep^2) - Pi^4/15 + (2*G[0, s23])/ep^3 + 
 (Pi^2*G[0, s23])/(6*ep) - G[0, s34]/ep^3 - (Pi^2*G[0, s34])/(2*ep) + 
 (Pi^2*G[0, s23]*G[0, s34])/6 - G[0, s51]/ep^3 + (Pi^2*G[0, s51])/(3*ep) + 
 (G[0, s23]*G[0, s51])/ep^2 - (Pi^2*G[0, s23]*G[0, s51])/3 - 
 (G[0, s34]*G[0, s51])/ep^2 - (2*Pi^2*G[0, s34]*G[0, s51])/3 + 
 (G[0, s23]*G[0, s34]*G[0, s51])/ep - (Pi^2*G[s51, s23])/(3*ep) - 
 Pi^2*G[0, s34]*G[s51, s23] - (2*G[0, s51]*G[s51, s23])/ep^2 + 
 (5*Pi^2*G[0, s51]*G[s51, s23])/3 - (2*G[0, s34]*G[0, s51]*G[s51, s23])/ep + 
 (2*Pi^2*G[s51, s23]*G[s51, s34])/3 - G[0, 0, s23]/ep^2 + 
 (Pi^2*G[0, 0, s23])/6 - (G[0, s34]*G[0, 0, s23])/ep - 
 (G[0, s51]*G[0, 0, s23])/ep - G[0, s34]*G[0, s51]*G[0, 0, s23] + 
 G[0, 0, s34]/ep^2 + (Pi^2*G[0, 0, s34])/2 + (G[0, s51]*G[0, 0, s34])/ep - 
 G[0, s23]*G[0, s51]*G[0, 0, s34] + 2*G[0, s51]*G[s51, s23]*G[0, 0, s34] + 
 G[0, 0, s23]*G[0, 0, s34] + Pi^2*G[0, 0, s51] - 
 (2*G[0, s34]*G[0, 0, s51])/ep + 2*G[0, s23]*G[0, s34]*G[0, 0, s51] + 
 (2*G[s51, s23]*G[0, 0, s51])/ep - 6*G[0, s34]*G[s51, s23]*G[0, 0, s51] + 
 8*G[s51, s23]*G[s51, s34]*G[0, 0, s51] + 2*G[0, 0, s34]*G[0, 0, s51] + 
 (Pi^2*G[0, s51, s23])/3 + (2*G[0, s51]*G[0, s51, s23])/ep + 
 2*G[0, s34]*G[0, s51]*G[0, s51, s23] - 2*G[0, 0, s51]*G[0, s51, s23] - 
 Pi^2*G[0, s51, s34] - (2*G[0, s51]*G[0, s51, s34])/ep + 
 2*G[0, s23]*G[0, s51]*G[0, s51, s34] - 4*G[0, s51]*G[s51, s23]*
  G[0, s51, s34] - 6*G[0, 0, s51]*G[0, s51, s34] + (2*G[s51, 0, s23])/ep^2 - 
 (2*Pi^2*G[s51, 0, s23])/3 + (2*G[0, s34]*G[s51, 0, s23])/ep + 
 4*G[0, s34]*G[0, s51]*G[s51, 0, s23] - 4*G[0, s51]*G[s51, s34]*
  G[s51, 0, s23] - 2*G[0, 0, s34]*G[s51, 0, s23] - 
 4*G[0, 0, s51]*G[s51, 0, s23] - 4*G[0, s51]*G[s51, s23]*G[s51, 0, s34] + 
 4*G[s51, 0, s23]*G[s51, 0, s34] - (Pi^2*G[s51, s51, s23])/3 - 
 (2*G[0, s51]*G[s51, s51, s23])/ep - 2*G[0, s34]*G[0, s51]*G[s51, s51, s23] + 
 2*G[0, 0, s51]*G[s51, s51, s23] + 4*G[0, s51]*G[s51, s23]*G[s51, s51, s34] + 
 (2*Pi^2*G[s51, -s34 + s51, s23])/3 - 4*G[0, s34]*G[0, s51]*
  G[s51, -s34 + s51, s23] + 4*G[0, s51]*G[s51, s34]*G[s51, -s34 + s51, s23] + 
 8*G[0, 0, s51]*G[s51, -s34 + s51, s23] - 
 4*G[s51, 0, s34]*G[s51, -s34 + s51, s23] + (2*G[0, 0, 0, s23])/ep + 
 G[0, s51]*G[0, 0, 0, s23] - G[0, 0, 0, s34]/ep - G[0, s51]*G[0, 0, 0, s34] + 
 (2*G[0, 0, 0, s51])/ep - 2*G[0, s23]*G[0, 0, 0, s51] - 
 4*G[0, s34]*G[0, 0, 0, s51] + 10*G[s51, s23]*G[0, 0, 0, s51] - 
 2*G[0, s51]*G[0, 0, s51, s23] + 2*G[0, s51]*G[0, 0, s51, s34] - 
 (2*G[0, s51, 0, s23])/ep - 2*G[0, s34]*G[0, s51, 0, s23] + 
 (2*G[0, s51, 0, s34])/ep - 2*G[0, s23]*G[0, s51, 0, s34] + 
 4*G[0, s51]*G[0, s51, 0, s34] + 4*G[s51, s23]*G[0, s51, 0, s34] + 
 2*G[0, s51]*G[0, s51, s51, s23] - 6*G[0, s51]*G[0, s51, s51, s34] - 
 (2*G[s51, 0, 0, s23])/ep - 2*G[0, s34]*G[s51, 0, 0, s23] + 
 (2*G[s51, s51, 0, s23])/ep + 2*G[0, s34]*G[s51, s51, 0, s23] - 
 4*G[s51, s23]*G[s51, s51, 0, s34] - 2*G[0, s51]*G[s51, s51, s51, s23] + 
 4*G[0, s34]*G[s51, -s34 + s51, 0, s23] - 
 4*G[0, s51]*G[s51, -s34 + s51, 0, s23] + 
 4*G[0, s51]*G[s51, -s34 + s51, s51, s23] - G[0, 0, 0, 0, s23] + 
 G[0, 0, 0, 0, s34] + 6*G[0, 0, 0, 0, s51] + 2*G[0, 0, s51, 0, s23] - 
 2*G[0, 0, s51, 0, s34] + 2*G[0, s51, 0, 0, s23] - 2*G[0, s51, 0, 0, s34] - 
 2*G[0, s51, s51, 0, s23] + 6*G[0, s51, s51, 0, s34] + 
 2*G[s51, 0, 0, 0, s23] - 2*G[s51, s51, 0, 0, s23] + 
 2*G[s51, s51, s51, 0, s23] - 4*G[s51, -s34 + s51, s51, 0, s23] - 
 Log[s23]/(2*ep^3) - (Pi^2*Log[s23])/(6*ep) - Log[s23]^2/(4*ep^2) - 
 (Pi^2*Log[s23]^2)/12 - Log[s23]^3/(12*ep) - Log[s23]^4/48 + 
 Log[s34]/(2*ep^3) + (Pi^2*Log[s34])/(6*ep) + (Log[s23]*Log[s34])/(2*ep^2) + 
 (Pi^2*Log[s23]*Log[s34])/6 + (Log[s23]^2*Log[s34])/(4*ep) + 
 (Log[s23]^3*Log[s34])/12 - Log[s34]^2/(4*ep^2) - (Pi^2*Log[s34]^2)/12 - 
 (Log[s23]*Log[s34]^2)/(4*ep) - (Log[s23]^2*Log[s34]^2)/8 + 
 Log[s34]^3/(12*ep) + (Log[s23]*Log[s34]^3)/12 - Log[s34]^4/48 - 
 (38*Zeta[3])/(3*ep) - (19*G[0, s23]*Zeta[3])/3 - (G[0, s34]*Zeta[3])/3 + 
 (20*G[0, s51]*Zeta[3])/3 + (Log[s23]*Zeta[3])/3 - (Log[s34]*Zeta[3])/3


==> anc/result_reg27.m <==
-1/2*1/ep^4 + (13*Pi^4)/180 - G[0, s12]^4/48 - 
 (G[0, s12]^3*(G[0, s23] - G[0, s45]))/12 + 
 (-G[0, s12] - G[0, s23] + G[0, s45])/(2*ep^3) + 
 (2*Pi^2*G[0, s45]*G[s45, s23])/3 + (Pi^2*G[0, 0, s23])/3 + 
 (Pi^2*G[0, 0, s45])/3 + (G[0, 0, s23]*G[0, 0, s45])/2 - 
 (Pi^2*G[0, s45, s23])/3 - G[0, 0, s45]*G[0, s45, s23] + 
 (-G[0, s12]^2 - 2*G[0, s12]*(G[0, s23] - G[0, s45]) + 
   2*(-(G[0, s23]*G[0, s45]) + 2*G[0, s45]*G[s45, s23] + G[0, 0, s23] + 
     G[0, 0, s45] - 2*G[s45, 0, s23]))/(4*ep^2) - (2*Pi^2*G[s45, 0, s23])/3 - 
 G[0, 0, s45]*G[s45, 0, s23] - 
 (G[0, s12]^2*(G[0, s23]*G[0, s45] - 2*G[0, s45]*G[s45, s23] - G[0, 0, s23] - 
    G[0, 0, s45] + 2*G[s45, 0, s23]))/4 + (2*Pi^2*G[s45, s45, s23])/3 + 
 2*G[0, 0, s45]*G[s45, s45, s23] - (G[0, s45]*G[0, 0, 0, s23])/2 + 
 G[s45, s23]*G[0, 0, 0, s45] + G[0, s45]*G[0, 0, s45, s23] + 
 G[0, s45]*G[0, s45, 0, s23] - 2*G[0, s45]*G[0, s45, s45, s23] + 
 G[0, s45]*G[s45, 0, 0, s23] - 2*G[0, s45]*G[s45, 0, s45, s23] - 
 2*G[0, s45]*G[s45, s45, 0, s23] + 4*G[0, s45]*G[s45, s45, s45, s23] + 
 G[0, 0, 0, 0, s23]/2 + G[0, 0, 0, 0, s45]/2 - G[0, 0, s45, 0, s23] - 
 G[0, s45, 0, 0, s23] + 2*G[0, s45, s45, 0, s23] - G[s45, 0, 0, 0, s23] + 
 2*G[s45, 0, s45, 0, s23] + 2*G[s45, s45, 0, 0, s23] - 
 4*G[s45, s45, s45, 0, s23] - 
 (G[0, s23]*(2*Pi^2*G[0, s45] + 3*G[0, 0, 0, s45] - 8*Zeta[3]))/6 - 
 (4*G[0, s45]*Zeta[3])/3 + 2*G[s45, s23]*Zeta[3] + 
 (G[0, s12]*(2*Pi^2*G[s45, s23] + 6*G[s45, s23]*G[0, 0, s45] - 
    G[0, s23]*(2*Pi^2 + 3*G[0, 0, s45]) + 
    G[0, s45]*(2*Pi^2 + 3*G[0, 0, s23] - 6*G[0, s45, s23] - 
      6*G[s45, 0, s23] + 12*G[s45, s45, s23]) - 3*G[0, 0, 0, s23] + 
    3*G[0, 0, 0, s45] + 6*G[0, s45, 0, s23] + 6*G[s45, 0, 0, s23] - 
    12*G[s45, s45, 0, s23] + 20*Zeta[3]))/6 + 
 (-G[0, s12]^3 - 3*G[0, s12]^2*(G[0, s23] - G[0, s45]) - 
   6*G[0, s12]*(G[0, s23]*G[0, s45] - 2*G[0, s45]*G[s45, s23] - 
     G[0, 0, s23] - G[0, 0, s45] + 2*G[s45, 0, s23]) + 
   2*(2*Pi^2*G[s45, s23] + 6*G[s45, s23]*G[0, 0, s45] - 
     G[0, s23]*(2*Pi^2 + 3*G[0, 0, s45]) + 
     G[0, s45]*(2*Pi^2 + 3*G[0, 0, s23] - 6*G[0, s45, s23] - 
       6*G[s45, 0, s23] + 12*G[s45, s45, s23]) - 3*G[0, 0, 0, s23] + 
     3*G[0, 0, 0, s45] + 6*G[0, s45, 0, s23] + 6*G[s45, 0, 0, s23] - 
     12*G[s45, s45, 0, s23] + 20*Zeta[3]))/(12*ep)


==> anc/result_reg28.m <==
1/(2*ep^4) - Pi^2/(12*ep^2) - (37*Pi^4)/240 + (Pi^2*G[0, s23])/(2*ep) - 
 (Pi^2*G[0, s45])/(2*ep) + (G[0, s23]*G[0, s45])/ep^2 + 
 (4*Pi^2*G[0, s23]*G[0, s45])/3 - (3*G[0, s45]^2)/(8*ep^2) - 
 (Pi^2*G[0, s45]^2)/8 - (3*Pi^2*G[0, s45]*G[s45, s23])/2 - 
 G[0, 0, s23]/ep^2 - (4*Pi^2*G[0, 0, s23])/3 - 
 (3*G[0, s45]*G[0, 0, s23])/ep - G[0, 0, s45]/(4*ep^2) - 
 (13*Pi^2*G[0, 0, s45])/12 + (3*G[0, s23]*G[0, 0, s45])/ep - 
 (3*G[s45, s23]*G[0, 0, s45])/ep - 7*G[0, 0, s23]*G[0, 0, s45] + 
 (3*Pi^2*G[0, s45, s23])/2 + (3*G[0, s45]*G[0, s45, s23])/ep + 
 9*G[0, 0, s45]*G[0, s45, s23] + (3*Pi^2*G[s45, 0, s23])/2 + 
 (3*G[0, s45]*G[s45, 0, s23])/ep + 9*G[0, 0, s45]*G[s45, 0, s23] - 
 9*G[0, 0, s45]*G[s45, s45, s23] + (3*G[0, 0, 0, s23])/ep + 
 7*G[0, s45]*G[0, 0, 0, s23] - (3*G[0, 0, 0, s45])/ep + 
 7*G[0, s23]*G[0, 0, 0, s45] - 9*G[s45, s23]*G[0, 0, 0, s45] - 
 9*G[0, s45]*G[0, 0, s45, s23] - (3*G[0, s45, 0, s23])/ep - 
 9*G[0, s45]*G[0, s45, 0, s23] + 9*G[0, s45]*G[0, s45, s45, s23] - 
 (3*G[s45, 0, 0, s23])/ep - 9*G[0, s45]*G[s45, 0, 0, s23] + 
 9*G[0, s45]*G[s45, 0, s45, s23] + 9*G[0, s45]*G[s45, s45, 0, s23] - 
 7*G[0, 0, 0, 0, s23] - 7*G[0, 0, 0, 0, s45] + 9*G[0, 0, s45, 0, s23] + 
 9*G[0, s45, 0, 0, s23] - 9*G[0, s45, s45, 0, s23] + 9*G[s45, 0, 0, 0, s23] - 
 9*G[s45, 0, s45, 0, s23] - 9*G[s45, s45, 0, 0, s23] - (7*Zeta[3])/(3*ep) + 
 9*G[s45, s23]*Zeta[3]


==> anc/result_reg29.m <==
5/(2*ep^4) - Pi^4/15 + (G[0, s12] - G[0, s34] + G[0, s12/s51]/2)/ep^3 + 
 (Pi^2*G[0, s12/s51]^2)/12 + G[0, s12/s51]^4/48 - 
 (Pi^2*G[0, s51]*G[s34, s12])/3 - (2*Pi^2*G[s34, s12]*G[s51, s34])/3 - 
 (Pi^2*G[0, 0, s12])/6 + 2*G[0, s51]*G[s34, s12]*G[0, 0, s34] + 
 (Pi^2*G[0, 0, s51])/2 - 4*G[s34, s12]*G[s51, s34]*G[0, 0, s51] + 
 (Pi^2*G[0, s34, s12])/3 - 2*G[0, 0, s34]*G[0, s34, s12] - 
 Pi^2*G[0, s51, s34] - 4*G[0, s51]*G[s34, s12]*G[0, s51, s34] - 
 4*G[0, 0, s51]*G[0, s51, s34] + (2*Pi^2*G[s34, 0, s12])/3 + 
 4*G[0, s51]*G[s51, s34]*G[s34, 0, s12] + 2*G[0, 0, s51]*G[s34, 0, s12] + 
 ((-2*Pi^2)/3 + G[0, s12/s51]^2/4 + G[0, s12]*(G[0, s34] + G[0, s51]) - 
   G[0, s34]*(G[0, s51] + 2*G[s34, s12]) - 2*G[0, 0, s12] + 2*G[s34, 0, s12])/
  ep^2 - (Pi^2*G[s34, s34, s12])/3 + 2*G[0, 0, s34]*G[s34, s34, s12] - 
 (2*Pi^2*G[s34, s34 - s51, s12])/3 - 4*G[0, s51]*G[s51, s34]*
  G[s34, s34 - s51, s12] + 4*G[0, 0, s34]*G[s34, s34 - s51, s12] - 
 4*G[0, 0, s51]*G[s34, s34 - s51, s12] - 4*G[s34, 0, s12]*G[s51, 0, s34] + 
 4*G[s34, s34 - s51, s12]*G[s51, 0, s34] - 4*G[0, s51]*G[s34, s12]*
  G[s51, s51, s34] + G[0, s51]*G[0, 0, 0, s12] - 
 2*G[s34, s12]*G[0, 0, 0, s34] - 2*G[0, s51]*G[0, s34, 0, s12] + 
 2*G[0, s51]*G[0, s51, 0, s34] + 4*G[s34, s12]*G[0, s51, 0, s34] - 
 6*G[0, s51]*G[0, s51, s51, s34] - 2*G[0, s51]*G[s34, 0, 0, s12] + 
 2*G[0, s51]*G[s34, s34, 0, s12] + 4*G[0, s51]*G[s34, s34 - s51, 0, s12] + 
 4*G[s34, s12]*G[s51, 0, 0, s34] + 4*G[s34, s12]*G[s51, s51, 0, s34] - 
 2*G[0, 0, 0, 0, s12] + 2*G[0, 0, 0, 0, s51] + 2*G[0, 0, s34, 0, s12] + 
 2*G[0, s34, 0, 0, s12] - 2*G[0, s34, s34, 0, s12] + 
 6*G[0, s51, s51, 0, s34] + 2*G[s34, 0, 0, 0, s12] - 
 2*G[s34, s34, 0, 0, s12] + 2*G[s34, s34, s34, 0, s12] - 
 4*G[s34, s34 - s51, s34, 0, s12] + 
 ((Pi^2*G[0, s12/s51])/6 + G[0, s12/s51]^3/12 + (Pi^2*G[0, s51])/2 - 
   (Pi^2*G[s34, s12])/3 + 2*G[s34, s12]*G[0, 0, s34] - 
   (G[0, s12]*(Pi^2 - 6*G[0, s34]*G[0, s51] + 6*G[0, 0, s51]))/6 - 
   2*G[0, s51]*G[0, s51, s34] + 2*G[0, s51]*G[s34, 0, s12] - 
   (G[0, s34]*(Pi^2 + 6*G[0, s51]*G[s34, s12] + 3*G[0, 0, s12] + 
      3*G[0, 0, s51] - 6*G[0, s34, s12] + 6*G[s34, s34, s12]))/3 + 
   G[0, 0, 0, s12] + 2*G[0, 0, 0, s51] - 2*G[0, s34, 0, s12] + 
   2*G[0, s51, 0, s34] - 2*G[s34, 0, 0, s12] + 2*G[s34, s34, 0, s12] - 
   (38*Zeta[3])/3)/ep - (G[0, s34]*(G[s34, s12]*(Pi^2 + 6*G[0, 0, s51]) + 
    G[0, s51]*(Pi^2 + 3*G[0, 0, s12] - 6*G[0, s34, s12] + 
      6*G[s34, s34, s12]) - 3*G[0, 0, 0, s12] + 3*G[0, 0, 0, s51] + 
    6*G[0, 0, s34, s12] - 6*G[0, s34, s34, s12] + 6*G[s34, s34, s34, s12] + 
    12*G[s34, s34 - s51, 0, s12] - 12*G[s34, s34 - s51, s34, s12] - 
    2*Zeta[3]))/3 - (G[0, s12/s51]*Zeta[3])/3 + 5*G[0, s51]*Zeta[3] - 
 4*G[s34, s12]*Zeta[3] + (G[0, s12]*(2*G[0, s34]*(Pi^2 + 3*G[0, 0, s51]) - 
    G[0, s51]*(Pi^2 - 12*G[0, s51, s34]) - 
    2*(3*G[0, 0, 0, s51] + 6*G[0, s51, 0, s34] + 17*Zeta[3])))/6


==> anc/result_reg30.m <==
-2/ep^4 + (19*Pi^4)/45 + (2*G[0, s34])/ep^3 - (Pi^2*G[0, s45]*G[s34, s12])/
  3 + Pi^2*G[0, s45]*G[-s45, s34] - 3*Pi^2*G[s34, s12]*G[-s45, s34] + 
 (4*Pi^2*G[0, s45]*G[s45, s12])/3 - 2*Pi^2*G[-s45, s34]*G[s45, s12] + 
 Pi^2*G[0, s45]*G[s34 + s45, s12] + Pi^2*G[-s45, s34]*G[s34 + s45, s12] + 
 3*Pi^2*G[0, 0, s12] + Pi^2*G[0, 0, s34] - 4*G[0, s45]*G[s34, s12]*
  G[0, 0, s34] - 4*G[0, s45]*G[s45, s12]*G[0, 0, s34] + 
 4*G[0, s45]*G[s34 + s45, s12]*G[0, 0, s34] + (5*Pi^2*G[0, 0, s45])/3 - 
 6*G[s34, s12]*G[-s45, s34]*G[0, 0, s45] - 4*G[-s45, s34]*G[s45, s12]*
  G[0, 0, s45] + 2*G[-s45, s34]*G[s34 + s45, s12]*G[0, 0, s45] + 
 8*G[0, 0, s12]*G[0, 0, s45] + 4*G[0, 0, s34]*G[0, 0, s45] + 
 (Pi^2*G[0, s34, s12])/3 + 4*G[0, 0, s34]*G[0, s34, s12] - 
 Pi^2*G[0, -s45, s34] - 2*G[0, 0, s45]*G[0, -s45, s34] - 
 (Pi^2*G[0, s45, s12])/3 - 2*G[0, 0, s45]*G[0, s45, s12] - 
 Pi^2*G[0, s34 + s45, s12] - 2*G[0, 0, s34]*G[0, s34 + s45, s12] - 
 2*G[0, 0, s45]*G[0, s34 + s45, s12] - (2*Pi^2*G[s34, 0, s12])/3 - 
 2*G[0, 0, s45]*G[s34, 0, s12] + (Pi^2*G[s34, s34, s12])/3 + 
 4*G[0, 0, s34]*G[s34, s34, s12] - 3*Pi^2*G[s34, s34 + s45, s12] - 
 6*G[0, 0, s34]*G[s34, s34 + s45, s12] - 
 6*G[0, 0, s45]*G[s34, s34 + s45, s12] - Pi^2*G[-s45, 0, s34] + 
 6*G[0, s45]*G[s34, s12]*G[-s45, 0, s34] + 4*G[0, s45]*G[s45, s12]*
  G[-s45, 0, s34] - 2*G[0, s45]*G[s34 + s45, s12]*G[-s45, 0, s34] - 
 4*G[0, 0, s45]*G[-s45, 0, s34] + Pi^2*G[-s45, -s45, s34] + 
 2*G[0, 0, s45]*G[-s45, -s45, s34] - 3*Pi^2*G[s45, 0, s12] - 
 8*G[0, 0, s45]*G[s45, 0, s12] + 
 (Pi^2 - 2*G[0, s12]*(G[0, s34] + G[0, s45]) + 2*G[0, s34]*G[s34, s12] - 
   2*G[0, s45]*G[s45, s12] + 4*G[0, 0, s12] + 2*G[0, 0, s45] - 
   2*G[s34, 0, s12] + 2*G[s45, 0, s12])/ep^2 - (14*Pi^2*G[s45, s45, s12])/3 + 
 8*G[0, 0, s45]*G[s45, s45, s12] - 2*Pi^2*G[s45, s34 + s45, s12] - 
 4*G[0, 0, s34]*G[s45, s34 + s45, s12] - 
 4*G[0, 0, s45]*G[s45, s34 + s45, s12] - Pi^2*G[s34 + s45, 0, s12] - 
 2*G[0, 0, s34]*G[s34 + s45, 0, s12] - 2*G[0, 0, s45]*G[s34 + s45, 0, s12] - 
 (Pi^2*G[s34 + s45, s34, s12])/3 - 4*G[0, 0, s34]*G[s34 + s45, s34, s12] + 
 (2*Pi^2*G[s34 + s45, s45, s12])/3 + 4*G[0, 0, s45]*G[s34 + s45, s45, s12] + 
 Pi^2*G[s34 + s45, s34 + s45, s12] + 
 2*G[0, 0, s34]*G[s34 + s45, s34 + s45, s12] + 
 2*G[0, 0, s45]*G[s34 + s45, s34 + s45, s12] - 14*G[0, s45]*G[0, 0, 0, s12] - 
 4*G[0, s45]*G[0, 0, 0, s34] + 8*G[s34, s12]*G[0, 0, 0, s34] + 
 4*G[s45, s12]*G[0, 0, 0, s34] - 4*G[s34 + s45, s12]*G[0, 0, 0, s34] + 
 4*G[-s45, s34]*G[0, 0, 0, s45] + 6*G[s45, s12]*G[0, 0, 0, s45] + 
 4*G[s34 + s45, s12]*G[0, 0, 0, s45] + 16*G[0, s45]*G[0, 0, s45, s12] + 
 2*G[0, s45]*G[0, s34, 0, s12] + 2*G[0, s45]*G[0, -s45, 0, s34] + 
 10*G[0, s45]*G[0, s45, 0, s12] - 2*G[0, s45]*G[0, s45, s45, s12] - 
 2*G[0, s45]*G[0, s34 + s45, s45, s12] + 4*G[0, s45]*G[s34, 0, 0, s12] - 
 6*G[0, s45]*G[s34, 0, s45, s12] + 2*G[0, s45]*G[s34, s34, 0, s12] - 
 6*G[0, s45]*G[s34, s34 + s45, s45, s12] + 4*G[0, s45]*G[-s45, 0, 0, s34] - 
 6*G[s34, s12]*G[-s45, 0, 0, s34] - 4*G[s45, s12]*G[-s45, 0, 0, s34] + 
 2*G[s34 + s45, s12]*G[-s45, 0, 0, s34] - 2*G[0, s45]*G[-s45, -s45, 0, s34] + 
 12*G[0, s45]*G[s45, 0, 0, s12] - 4*G[0, s45]*G[s45, 0, s45, s12] - 
 6*G[0, s45]*G[s45, s45, 0, s12] - 28*G[0, s45]*G[s45, s45, s45, s12] - 
 4*G[0, s45]*G[s45, s34 + s45, s45, s12] - 
 2*G[0, s45]*G[s34 + s45, 0, s45, s12] - 
 2*G[0, s45]*G[s34 + s45, s34, 0, s12] - 
 4*G[0, s45]*G[s34 + s45, s45, 0, s12] + 
 4*G[0, s45]*G[s34 + s45, s45, s45, s12] + 
 2*G[0, s45]*G[s34 + s45, s34 + s45, s45, s12] + 28*G[0, 0, 0, 0, s12] + 
 4*G[0, 0, 0, 0, s34] + 6*G[0, 0, 0, 0, s45] - 2*G[0, 0, s34, 0, s12] - 
 16*G[0, 0, s45, 0, s12] - 4*G[0, s34, 0, 0, s12] - 
 2*G[0, s34, s34, 0, s12] - 2*G[0, -s45, 0, 0, s34] - 
 18*G[0, s45, 0, 0, s12] + 2*G[0, s45, s45, 0, s12] + 
 2*G[0, s34 + s45, s34, 0, s12] + 2*G[0, s34 + s45, s45, 0, s12] - 
 8*G[s34, 0, 0, 0, s12] + 6*G[s34, 0, s45, 0, s12] - 
 4*G[s34, s34, 0, 0, s12] - 2*G[s34, s34, s34, 0, s12] + 
 6*G[s34, s34 + s45, s34, 0, s12] + 6*G[s34, s34 + s45, s45, 0, s12] - 
 4*G[-s45, 0, 0, 0, s34] + 2*G[-s45, -s45, 0, 0, s34] - 
 22*G[s45, 0, 0, 0, s12] + 4*G[s45, 0, s34, 0, s12] + 
 4*G[s45, 0, s45, 0, s12] + 4*G[s45, s45, 0, 0, s12] + 
 28*G[s45, s45, s45, 0, s12] + 4*G[s45, s34 + s45, s34, 0, s12] + 
 4*G[s45, s34 + s45, s45, 0, s12] + 2*G[s34 + s45, 0, s34, 0, s12] + 
 2*G[s34 + s45, 0, s45, 0, s12] + 4*G[s34 + s45, s34, 0, 0, s12] + 
 2*G[s34 + s45, s34, s34, 0, s12] + 4*G[s34 + s45, s45, 0, 0, s12] - 
 4*G[s34 + s45, s45, s45, 0, s12] - 2*G[s34 + s45, s34 + s45, s34, 0, s12] - 
 2*G[s34 + s45, s34 + s45, s45, 0, s12] + 
 (G[0, s12]*(2*G[0, s34]*(Pi^2 + 3*G[0, 0, s45]) - 
    3*(G[-s45, s34]*(Pi^2 + 2*G[0, 0, s45]) + 
      2*G[0, s45]*(Pi^2 + G[0, 0, s34] - G[-s45, 0, s34]) - 
      2*G[0, 0, 0, s34] + 6*G[0, 0, 0, s45] + 2*G[-s45, 0, 0, s34] - 
      6*Zeta[3])))/3 - 2*G[0, s45]*Zeta[3] - 2*G[s34, s12]*Zeta[3] + 
 2*G[-s45, s34]*Zeta[3] - 32*G[s45, s12]*Zeta[3] + 
 2*G[s34 + s45, s12]*Zeta[3] + ((4*Pi^2*G[0, s45])/3 - (Pi^2*G[s34, s12])/3 + 
   Pi^2*G[-s45, s34] - (5*Pi^2*G[s45, s12])/3 + Pi^2*G[s34 + s45, s12] + 
   6*G[0, s45]*G[0, 0, s12] + 2*G[0, s45]*G[0, 0, s34] - 
   4*G[s34, s12]*G[0, 0, s34] + 2*G[s34 + s45, s12]*G[0, 0, s34] + 
   G[0, s12]*((-5*Pi^2)/3 - 4*G[0, 0, s45]) + 2*G[-s45, s34]*G[0, 0, s45] + 
   2*G[s45, s12]*G[0, 0, s45] + 2*G[s34 + s45, s12]*G[0, 0, s45] - 
   4*G[0, s45]*G[0, s45, s12] - 2*G[0, s45]*G[s34, 0, s12] - 
   2*G[0, s45]*G[-s45, 0, s34] - 4*G[0, s45]*G[s45, 0, s12] - 
   10*G[0, s45]*G[s45, s45, s12] - 
   (2*G[0, s34]*(Pi^2 - 3*G[0, s45]*(G[s34, s12] + 2*G[s45, s12] - 
        G[s34 + s45, s12]) - 3*G[0, 0, s12] + 3*G[0, 0, s45] + 
      3*G[0, s34, s12] + 3*G[s34, s34, s12] + 6*G[s45, 0, s12] - 
      3*G[s34 + s45, s34, s12]))/3 + 2*G[0, s45]*G[s34 + s45, s45, s12] - 
   12*G[0, 0, 0, s12] - 2*G[0, 0, 0, s34] + 4*G[0, 0, 0, s45] + 
   2*G[0, s34, 0, s12] + 4*G[0, s45, 0, s12] + 4*G[s34, 0, 0, s12] + 
   2*G[s34, s34, 0, s12] + 2*G[-s45, 0, 0, s34] + 6*G[s45, 0, 0, s12] + 
   10*G[s45, s45, 0, s12] - 2*G[s34 + s45, s34, 0, s12] - 
   2*G[s34 + s45, s45, 0, s12] + (10*Zeta[3])/3)/ep - 
 (G[0, s34]*(-10*Pi^2*G[s45, s12] + 3*Pi^2*G[s34 + s45, s12] + 
    12*G[s34 + s45, s12]*G[0, 0, s45] - 2*G[s34, s12]*
     (2*Pi^2 + 3*G[0, 0, s45]) + 3*G[0, s45]*(Pi^2 + 2*G[0, s34, s12] + 
      4*G[0, s45, s12] - 2*G[0, s34 + s45, s12] + 2*G[s34, s34, s12] - 
      6*G[s34, s34 + s45, s12] - 8*G[s45, s45, s12] - 
      4*G[s45, s34 + s45, s12] - 2*G[s34 + s45, 0, s12] - 
      2*G[s34 + s45, s34, s12] + 2*G[s34 + s45, s45, s12] + 
      2*G[s34 + s45, s34 + s45, s12]) + 6*G[0, 0, 0, s12] + 
    12*G[0, 0, 0, s45] - 6*G[0, 0, s34, s12] - 6*G[0, s34, s34, s12] - 
    12*G[0, s45, 0, s12] + 6*G[0, s34 + s45, s34, s12] - 
    6*G[s34, s34, s34, s12] + 18*G[s34, s34 + s45, s34, s12] - 
    12*G[s45, 0, 0, s12] + 12*G[s45, 0, s34, s12] + 24*G[s45, s45, 0, s12] + 
    12*G[s45, s34 + s45, s34, s12] + 6*G[s34 + s45, 0, s34, s12] + 
    6*G[s34 + s45, s34, s34, s12] - 6*G[s34 + s45, s45, 0, s12] - 
    6*G[s34 + s45, s34 + s45, s34, s12] + 22*Zeta[3]))/3


==> anc/result_reg31.m <==
-3/ep^4 - Pi^2/4 + (461*Pi^4)/240 + (Pi^2*G[0, s12/s34]^2)/4 - 
 (Pi^2*G[0, s34])/2 - (661*Pi^4*G[0, s34])/720 + 
 (Pi^2*G[0, s12/s34]*G[0, s34/s23])/3 + (4*Pi^2*G[0, s23/s34]*G[0, s34/s23])/
  3 + (4*Pi^2*G[0, s34/s23]^2)/3 - 
 (Pi^2*G[0, s12/s23]*G[0, -(s23/(s12 - s45))])/3 - 
 (Pi^2*G[0, -(s23/(s12 - s45))]^2)/6 + 
 (2*Pi^2*G[0, s12/s23]*G[0, (s12 - s45)/s23])/3 + 
 (Pi^2*G[0, (s12 - s45)/s23]^2)/6 + G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*
  G[0, (s12 - s45)/s23]^2 + (G[0, -(s23/(s12 - s45))]^2*
   G[0, (s12 - s45)/s23]^2)/2 + (2*G[0, s12/s23]*G[0, (s12 - s45)/s23]^3)/3 + 
 (Pi^2*G[0, s12/s23]*G[0, -(s23/(s12 - s34 - s45))])/3 - 
 (Pi^2*G[0, s12/s34]*G[0, -(s23/(s12 - s34 - s45))])/3 - 
 (Pi^2*G[0, s34/s23]*G[0, -(s23/(s12 - s34 - s45))])/3 - 
 (Pi^2*G[0, s12/s45])/4 - (Pi^4*G[0, s12/s45])/72 + 
 (Pi^2*G[0, s12/s45]^2)/6 + (G[0, s12/s34]*G[0, s23/s45])/2 + 
 (7*Pi^2*G[0, s12/s34]*G[0, s23/s45])/6 - (G[0, s12/s34]^3*G[0, s23/s45])/6 - 
 (G[0, s23/s34]*G[0, s23/s45])/2 + (5*Pi^2*G[0, s23/s34]*G[0, s23/s45])/3 + 
 (G[0, s23/s34]^3*G[0, s23/s45])/6 - (G[0, s34/s23]*G[0, s23/s45])/2 + 
 3*Pi^2*G[0, s34/s23]*G[0, s23/s45] + 
 (G[0, s23/s34]^2*G[0, s34/s23]*G[0, s23/s45])/2 + 
 G[0, s12/s34]*G[0, s34/s23]^2*G[0, s23/s45] + 
 (11*G[0, s23/s34]*G[0, s34/s23]^2*G[0, s23/s45])/2 + 
 (37*G[0, s34/s23]^3*G[0, s23/s45])/6 + 
 (G[0, s23]^2*(G[0, s23/s34] + G[0, s34/s23])*G[0, s23/s45])/2 + 
 (2*Pi^2*G[0, (s12 - s45)/s23]*G[0, s23/s45])/3 + 
 (2*G[0, (s12 - s45)/s23]^3*G[0, s23/s45])/3 + (7*Pi^2*G[0, s23/s45]^2)/6 - 
 (G[0, s12/s34]^2*G[0, s23/s45]^2)/4 + G[0, s12/s34]*G[0, s34/s23]*
  G[0, s23/s45]^2 + 12*G[0, s23/s34]*G[0, s34/s23]*G[0, s23/s45]^2 + 
 14*G[0, s34/s23]^2*G[0, s23/s45]^2 - (G[0, s12/s34]*G[0, s23/s45]^3)/6 + 
 (43*G[0, s23/s34]*G[0, s23/s45]^3)/6 + (49*G[0, s34/s23]*G[0, s23/s45]^3)/
  6 + (7*Pi^2*G[0, s45])/24 + (Pi^4*G[0, s45])/16 - (G[0, s34]*G[0, s45])/2 - 
 (19*Pi^2*G[0, s34]*G[0, s45])/12 - (5*Pi^2*G[0, s12/s34]*G[0, -(s45/s23)])/
  6 + Pi^2*G[0, s23/s34]*G[0, -(s45/s23)] + 
 (2*Pi^2*G[0, s34/s23]*G[0, -(s45/s23)])/3 - 
 (2*Pi^2*G[0, s23/s45]*G[0, -(s45/s23)])/3 + 
 (G[0, s12/s34]^2*G[0, s23/s45]*G[0, -(s45/s23)])/2 + 
 2*G[0, s23/s34]*G[0, s34/s23]*G[0, s23/s45]*G[0, -(s45/s23)] + 
 G[0, s34/s23]^2*G[0, s23/s45]*G[0, -(s45/s23)] + 
 (G[0, s12/s34]*G[0, s23/s45]^2*G[0, -(s45/s23)])/2 + 
 3*G[0, s23/s34]*G[0, s23/s45]^2*G[0, -(s45/s23)] + 
 2*G[0, s34/s23]*G[0, s23/s45]^2*G[0, -(s45/s23)] - 
 (Pi^2*G[0, -(s45/s23)]^2)/3 + (G[0, s12/s34]^2*G[0, -(s45/s23)]^2)/4 + 
 G[0, s23/s34]*G[0, s34/s23]*G[0, -(s45/s23)]^2 + 
 (G[0, s34/s23]^2*G[0, -(s45/s23)]^2)/2 - 
 G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*G[0, -(s45/s23)]^2 - 
 (G[0, -(s23/(s12 - s45))]^2*G[0, -(s45/s23)]^2)/2 + 
 G[0, s12/s23]*G[0, -(s23/(s12 - s34 - s45))]*G[0, -(s45/s23)]^2 - 
 G[0, s12/s34]*G[0, -(s23/(s12 - s34 - s45))]*G[0, -(s45/s23)]^2 - 
 G[0, s34/s23]*G[0, -(s23/(s12 - s34 - s45))]*G[0, -(s45/s23)]^2 + 
 3*G[0, s23/s34]*G[0, s23/s45]*G[0, -(s45/s23)]^2 + 
 3*G[0, s34/s23]*G[0, s23/s45]*G[0, -(s45/s23)]^2 + 
 (G[0, s23/s45]^2*G[0, -(s45/s23)]^2)/2 - (G[0, s12/s34]*G[0, -(s45/s23)]^3)/
  2 + G[0, s23/s34]*G[0, -(s45/s23)]^3 + G[0, s34/s23]*G[0, -(s45/s23)]^3 + 
 (29*Pi^4*G[0, s45/s23])/360 - (7*Pi^2*G[0, s12/s45]*G[0, s45/s23])/6 + 
 (G[0, s12/s45]^3*G[0, s45/s23])/6 + Pi^2*G[0, s45]*G[0, s45/s23] - 
 (13*Pi^2*G[0, s45/s23]^2)/12 - (3*G[0, s12/s45]*G[0, s45/s23]^2)/4 - 
 (Pi^2*G[0, s12/s45]*G[0, s45/s23]^2)/24 + (G[0, s12/s45]^2*G[0, s45/s23]^2)/
  4 - (Pi^2*G[0, s45]*G[0, s45/s23]^2)/6 - (5*G[0, s45/s23]^3)/24 + 
 (Pi^2*G[0, s45/s23]^3)/72 - (G[0, s12/s45]*G[0, s45/s23]^3)/2 + 
 (7*G[0, s45]*G[0, s45/s23]^3)/12 - (G[0, s45]^2*G[0, s45/s23]^3)/24 - 
 (13*G[0, s45/s23]^4)/24 - G[0, s45/s23]^5/48 - (Pi^4*G[0, -(s45/s34)])/15 + 
 (2*Pi^2*G[0, s12/s45]*G[0, -(s45/s34)])/3 + (13*Pi^2*G[0, -(s45/s34)]^2)/
  12 + (G[0, s12/s45]^2*G[0, -(s45/s34)]^2)/2 - 
 (Pi^2*G[0, s45]*G[0, -(s45/s34)]^2)/12 - (2*Pi^2*G[0, -(s45/s34)]^3)/9 + 
 G[0, s12/s45]*G[0, -(s45/s34)]^3 + (5*G[0, -(s45/s34)]^4)/8 - 
 (G[0, s45]*G[0, -(s45/s34)]^4)/8 - G[0, -(s45/s34)]^5/10 - 
 (2*Pi^2*G[0, s12/s23]*G[0, -((-s12 + s34 + s45)/s23)])/3 + 
 (2*Pi^2*G[0, s12/s34]*G[0, -((-s12 + s34 + s45)/s23)])/3 + 
 (2*Pi^2*G[0, s34/s23]*G[0, -((-s12 + s34 + s45)/s23)])/3 - 
 G[0, s12/s23]*G[0, -(s23/(s12 - s34 - s45))]*G[0, -((-s12 + s34 + s45)/s23)]^
   2 + G[0, s12/s34]*G[0, -(s23/(s12 - s34 - s45))]*
  G[0, -((-s12 + s34 + s45)/s23)]^2 + 
 G[0, s34/s23]*G[0, -(s23/(s12 - s34 - s45))]*G[0, -((-s12 + s34 + s45)/s23)]^
   2 - (2*G[0, s12/s23]*G[0, -((-s12 + s34 + s45)/s23)]^3)/3 + 
 (2*G[0, s12/s34]*G[0, -((-s12 + s34 + s45)/s23)]^3)/3 + 
 (2*G[0, s34/s23]*G[0, -((-s12 + s34 + s45)/s23)]^3)/3 - 
 (2*Pi^4*G[0, s45/(s23 - s51)])/9 + Pi^2*G[0, s12/s45]*
  G[0, s45/(s23 - s51)] - (Pi^2*G[0, s45]*G[0, s45/(s23 - s51)])/3 + 
 (17*Pi^2*G[0, s45/(s23 - s51)]^2)/12 - 
 (G[0, s12/s45]^2*G[0, s45/(s23 - s51)]^2)/2 - 
 (Pi^2*G[0, s45]*G[0, s45/(s23 - s51)]^2)/12 - 
 (7*Pi^2*G[0, s45/(s23 - s51)]^3)/18 + (7*G[0, s45/(s23 - s51)]^4)/8 - 
 (G[0, s45]*G[0, s45/(s23 - s51)]^4)/8 - G[0, s45/(s23 - s51)]^5/6 + 
 (Pi^2*G[0, s12/s51])/3 - (49*Pi^4*G[0, s12/s51])/360 - 
 (Pi^2*G[0, 1 - s12/s34]*G[0, s12/s51])/3 - 
 (G[0, 1 - s12/s34]^3*G[0, s12/s51])/3 + (5*G[0, s45/s23]^2*G[0, s12/s51])/
  8 - (4*Pi^2*G[0, -(s45/s34)]*G[0, s12/s51])/3 - 
 (5*G[0, -(s45/s34)]^3*G[0, s12/s51])/3 - 
 (Pi^2*G[0, s45/(s23 - s51)]*G[0, s12/s51])/3 - 
 (G[0, s45/(s23 - s51)]^3*G[0, s12/s51])/3 - (Pi^2*G[0, s12/s51]^2)/24 + 
 (G[0, 1 - s12/s34]^2*G[0, s12/s51]^2)/2 - 
 (G[0, -(s45/s34)]^2*G[0, s12/s51]^2)/2 + 
 (G[0, s45/(s23 - s51)]^2*G[0, s12/s51]^2)/2 - (Pi^2*G[0, s12/s51]^3)/24 - 
 (Pi^2*G[0, s45/s51])/3 + (Pi^4*G[0, s45/s51])/80 - 
 (5*Pi^2*G[0, s45]*G[0, s45/s51])/12 + (Pi^2*G[0, s45]^2*G[0, s45/s51])/8 - 
 (5*G[0, s45/s23]^2*G[0, s45/s51])/8 + (Pi^2*G[0, -(s45/s34)]*G[0, s45/s51])/
  3 + (Pi^2*G[0, -(s45/s34)]^2*G[0, s45/s51])/6 - 
 (G[0, -(s45/s34)]^3*G[0, s45/s51])/2 + 
 (G[0, s45]*G[0, -(s45/s34)]^3*G[0, s45/s51])/6 + 
 (G[0, -(s45/s34)]^4*G[0, s45/s51])/4 - 
 (2*Pi^2*G[0, s45/(s23 - s51)]*G[0, s45/s51])/3 + 
 (Pi^2*G[0, s45/(s23 - s51)]^2*G[0, s45/s51])/3 - 
 (7*G[0, s45/(s23 - s51)]^3*G[0, s45/s51])/6 + 
 (G[0, s45]*G[0, s45/(s23 - s51)]^3*G[0, s45/s51])/6 + 
 (G[0, s45/(s23 - s51)]^4*G[0, s45/s51])/3 + (7*Pi^2*G[0, s45/s51]^2)/12 - 
 (Pi^2*G[0, s45]*G[0, s45/s51]^2)/4 + (G[0, -(s45/s34)]^2*G[0, s45/s51]^2)/
  2 - (G[0, -(s45/s34)]^3*G[0, s45/s51]^2)/6 - 
 (G[0, s45/(s23 - s51)]^3*G[0, s45/s51]^2)/6 + (Pi^2*G[0, s45/s51]^3)/8 + 
 (7*Pi^2*G[0, s51])/24 + (211*Pi^4*G[0, s51])/240 + (G[0, s34]*G[0, s51])/2 - 
 (19*Pi^2*G[0, s34]*G[0, s51])/4 - (Pi^2*G[0, s45]*G[0, s51])/12 - 
 (3*G[0, s34]*G[0, s45]*G[0, s51])/2 - 
 (17*Pi^2*G[0, s34]*G[0, s45]*G[0, s51])/12 + 
 (-2*G[0, s12] - 2*G[0, s23] + 2*G[0, s34] + 3*G[0, s45] + 2*G[0, s51])/
  ep^3 - (Pi^4*G[0, -(s51/(s12 - s34))])/36 + 
 Pi^2*G[0, -(s45/s34)]*G[0, -(s51/(s12 - s34))] - 
 (2*Pi^2*G[0, s45/(s23 - s51)]*G[0, -(s51/(s12 - s34))])/3 + 
 (Pi^2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))])/2 + 
 (Pi^2*G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))])/12 - 
 G[0, -(s45/s34)]*G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))] + 
 (17*Pi^2*G[0, -(s51/(s12 - s34))]^2)/12 + G[0, -(s45/s34)]*G[0, s12/s51]*
  G[0, -(s51/(s12 - s34))]^2 - G[0, s45/(s23 - s51)]*G[0, s12/s51]*
  G[0, -(s51/(s12 - s34))]^2 - (G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))]^2)/
  2 - (Pi^2*G[0, -(s51/(s12 - s34))]^3)/36 + 
 G[0, -(s45/s34)]*G[0, -(s51/(s12 - s34))]^3 - 
 (2*G[0, s45/(s23 - s51)]*G[0, -(s51/(s12 - s34))]^3)/3 + 
 (2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^3)/3 + 
 (3*G[0, -(s51/(s12 - s34))]^4)/4 + 
 (2*Pi^2*G[0, s12/s51]*G[0, s51/(s12 - s34)])/3 - 
 Pi^2*G[0, -(s51/(s12 - s34))]*G[0, s51/(s12 - s34)] + 
 G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))]*G[0, s51/(s12 - s34)] - 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*G[0, s51/(s12 - s34)] - 
 G[0, -(s51/(s12 - s34))]^3*G[0, s51/(s12 - s34)] + 
 Pi^2*G[0, s51/(s12 - s34)]^2 - (G[0, s12/s51]^2*G[0, s51/(s12 - s34)]^2)/2 + 
 (G[0, s12/s51]*G[0, s51/(s12 - s34)]^3)/3 + G[0, s51/(s12 - s34)]^4/4 + 
 (Pi^2*G[0, -(s51/s34)])/8 - (17*Pi^4*G[0, -(s51/s34)])/30 + 
 (7*Pi^2*G[0, s12/s51]*G[0, -(s51/s34)])/6 + 
 (Pi^2*G[0, s12/s51]^2*G[0, -(s51/s34)])/12 - 
 (Pi^2*G[0, s45/s51]*G[0, -(s51/s34)])/4 + 
 (Pi^2*G[0, s45]*G[0, s45/s51]*G[0, -(s51/s34)])/4 - 
 (Pi^2*G[0, s45/s51]^2*G[0, -(s51/s34)])/4 - 
 (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, -(s51/s34)])/3 - 
 (Pi^2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, -(s51/s34)])/6 - 
 (2*Pi^2*G[0, -(s51/(s12 - s34))]^2*G[0, -(s51/s34)])/3 - 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*G[0, -(s51/s34)])/2 + 
 (G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))]^2*G[0, -(s51/s34)])/4 - 
 (G[0, -(s51/(s12 - s34))]^3*G[0, -(s51/s34)])/3 - 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^3*G[0, -(s51/s34)])/3 - 
 (3*G[0, -(s51/(s12 - s34))]^4*G[0, -(s51/s34)])/8 - G[0, -(s51/s34)]^2/4 + 
 (7*Pi^2*G[0, -(s51/s34)]^2)/4 + (G[0, s12/s51]*G[0, -(s51/s34)]^2)/8 - 
 (11*Pi^2*G[0, s12/s51]*G[0, -(s51/s34)]^2)/24 + 
 (3*G[0, s12/s51]^2*G[0, -(s51/s34)]^2)/8 - 
 (G[0, s12/s51]^3*G[0, -(s51/s34)]^2)/24 - (G[0, s45/s51]*G[0, -(s51/s34)]^2)/
  8 + (Pi^2*G[0, s45/s51]*G[0, -(s51/s34)]^2)/24 - 
 (G[0, s45]*G[0, s45/s51]*G[0, -(s51/s34)]^2)/4 + 
 (G[0, s45]^2*G[0, s45/s51]*G[0, -(s51/s34)]^2)/8 + 
 (G[0, s45/s51]^2*G[0, -(s51/s34)]^2)/4 - 
 (G[0, s45]*G[0, s45/s51]^2*G[0, -(s51/s34)]^2)/4 + 
 (G[0, s45/s51]^3*G[0, -(s51/s34)]^2)/8 + 
 (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, -(s51/s34)]^2)/6 + 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*G[0, -(s51/s34)]^2)/4 + 
 (G[0, -(s51/(s12 - s34))]^3*G[0, -(s51/s34)]^2)/6 + G[0, -(s51/s34)]^3/8 - 
 (7*Pi^2*G[0, -(s51/s34)]^3)/12 + (25*G[0, s12/s51]*G[0, -(s51/s34)]^3)/12 - 
 (G[0, s12/s51]^2*G[0, -(s51/s34)]^3)/8 - (G[0, s45/s51]*G[0, -(s51/s34)]^3)/
  12 + (G[0, s45]*G[0, s45/s51]*G[0, -(s51/s34)]^3)/12 - 
 (G[0, s45/s51]^2*G[0, -(s51/s34)]^3)/12 + (17*G[0, -(s51/s34)]^4)/12 - 
 (19*G[0, s12/s51]*G[0, -(s51/s34)]^4)/48 + 
 (G[0, s45/s51]*G[0, -(s51/s34)]^4)/48 - (11*G[0, -(s51/s34)]^5)/48 - 
 (103*Pi^4*G[0, s51/s34])/720 - (Pi^2*G[0, 1 - s12/s34]*G[0, s51/s34])/3 - 
 (G[0, 1 - s12/s34]^3*G[0, s51/s34])/3 - Pi^2*G[0, -(s45/s34)]*
  G[0, s51/s34] + (Pi^2*G[0, -(s45/s34)]^2*G[0, s51/s34])/4 - 
 (7*G[0, -(s45/s34)]^3*G[0, s51/s34])/6 + 
 (G[0, s45]*G[0, -(s45/s34)]^3*G[0, s51/s34])/6 + 
 (G[0, -(s45/s34)]^4*G[0, s51/s34])/4 + 
 (Pi^2*G[0, s45/(s23 - s51)]*G[0, s51/s34])/3 + 
 (Pi^2*G[0, s45/(s23 - s51)]^2*G[0, s51/s34])/12 - 
 2*Pi^2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34] + 
 (3*G[0, s12/s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34])/2 + 
 (Pi^2*G[0, s12/s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34])/12 - 
 (G[0, s12/s45]^2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34])/2 - 
 (Pi^2*G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34])/12 - 
 (G[0, s45]^2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34])/2 - 
 (7*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34])/8 - 
 (5*Pi^2*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34])/24 + 
 (G[0, s12/s45]*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34])/2 - 
 (G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34])/2 - 
 (5*G[0, (s45*(s34 - s51))/(s23*s34)]^3*G[0, s51/s34])/12 - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]^4*G[0, s51/s34])/48 + 
 (G[0, s12/s51]*G[0, s51/s34])/2 - (Pi^2*G[0, s12/s51]*G[0, s51/s34])/12 + 
 2*G[0, 1 - s12/s34]^2*G[0, s12/s51]*G[0, s51/s34] + 
 G[0, -(s45/s34)]^2*G[0, s12/s51]*G[0, s51/s34] - 
 (5*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s12/s51]*G[0, s51/s34])/4 - 
 (3*Pi^2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s12/s51]*G[0, s51/s34])/4 + 
 (7*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s12/s51]*G[0, s51/s34])/4 - 
 (5*G[0, (s45*(s34 - s51))/(s23*s34)]^3*G[0, s12/s51]*G[0, s51/s34])/12 - 
 (Pi^2*G[0, s12/s51]^2*G[0, s51/s34])/8 + G[0, -(s45/s34)]*G[0, s12/s51]^2*
  G[0, s51/s34] + (G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s12/s51]^2*
   G[0, s51/s34])/2 + (3*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s12/s51]^2*
   G[0, s51/s34])/8 - (G[0, s12/s51]^3*G[0, s51/s34])/6 - 
 (G[0, s45/s51]*G[0, s51/s34])/2 + (2*Pi^2*G[0, s45/s51]*G[0, s51/s34])/3 + 
 (G[0, s45]^2*G[0, s45/s51]*G[0, s51/s34])/2 + 
 2*G[0, s45]*G[0, -(s45/s34)]*G[0, s45/s51]*G[0, s51/s34] + 
 G[0, -(s45/s34)]^2*G[0, s45/s51]*G[0, s51/s34] - 
 (G[0, -(s45/s34)]^3*G[0, s45/s51]*G[0, s51/s34])/3 + 
 (5*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*G[0, s51/s34])/4 + 
 (Pi^2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*G[0, s51/s34])/6 + 
 3*G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*G[0, s51/s34] + 
 (3*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s45/s51]*G[0, s51/s34])/4 + 
 (G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s45/s51]*G[0, s51/s34])/
  4 - (G[0, (s45*(s34 - s51))/(s23*s34)]^3*G[0, s45/s51]*G[0, s51/s34])/12 - 
 G[0, s45]*G[0, s45/s51]^2*G[0, s51/s34] - 2*G[0, -(s45/s34)]*G[0, s45/s51]^2*
  G[0, s51/s34] - 3*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]^2*
  G[0, s51/s34] - (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s45/s51]^2*
   G[0, s51/s34])/4 + (G[0, s45/s51]^3*G[0, s51/s34])/2 - 
 (Pi^2*G[0, s51/(s12 - s34)]*G[0, s51/s34])/3 + 
 (G[0, -(s51/s34)]*G[0, s51/s34])/2 - (2*Pi^2*G[0, -(s51/s34)]*G[0, s51/s34])/
  3 - (G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s51/s34])/4 + 
 (2*Pi^2*G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s51/s34])/3 - 
 (3*G[0, s12/s51]^2*G[0, -(s51/s34)]*G[0, s51/s34])/4 + 
 (G[0, s12/s51]^3*G[0, -(s51/s34)]*G[0, s51/s34])/12 + 
 (G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34])/4 + 
 (G[0, s45]*G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34])/2 - 
 (G[0, s45]^2*G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34])/4 - 
 (G[0, s45/s51]^2*G[0, -(s51/s34)]*G[0, s51/s34])/2 + 
 (G[0, s45]*G[0, s45/s51]^2*G[0, -(s51/s34)]*G[0, s51/s34])/2 - 
 (G[0, s45/s51]^3*G[0, -(s51/s34)]*G[0, s51/s34])/4 - 
 (G[0, -(s51/s34)]^2*G[0, s51/s34])/8 + 
 (Pi^2*G[0, -(s51/s34)]^2*G[0, s51/s34])/12 - 
 (7*G[0, s12/s51]*G[0, -(s51/s34)]^2*G[0, s51/s34])/2 + 
 (G[0, s12/s51]^2*G[0, -(s51/s34)]^2*G[0, s51/s34])/4 - 
 (19*G[0, -(s51/s34)]^3*G[0, s51/s34])/12 + 
 (2*G[0, s12/s51]*G[0, -(s51/s34)]^3*G[0, s51/s34])/3 + 
 (11*G[0, -(s51/s34)]^4*G[0, s51/s34])/48 + G[0, s51/s34]^2/4 - 
 (Pi^2*G[0, s51/s34]^2)/4 + (3*G[0, 1 - s12/s34]^2*G[0, s51/s34]^2)/2 + 
 (G[0, -(s45/s34)]^2*G[0, s51/s34]^2)/2 - 
 (G[0, -(s45/s34)]^3*G[0, s51/s34]^2)/6 + 
 (Pi^2*G[0, s45/(s23 - s51)]*G[0, s51/s34]^2)/3 + 
 G[0, s12/s45]*G[0, s45/(s23 - s51)]*G[0, s51/s34]^2 - 
 G[0, s45]*G[0, s45/(s23 - s51)]*G[0, s51/s34]^2 - 
 (3*G[0, s45/(s23 - s51)]^2*G[0, s51/s34]^2)/4 + 
 (G[0, s45]*G[0, s45/(s23 - s51)]^2*G[0, s51/s34]^2)/4 + 
 (G[0, s45/(s23 - s51)]^3*G[0, s51/s34]^2)/3 - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^2)/2 - 
 (23*Pi^2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^2)/24 - 
 (G[0, s12/s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^2)/2 + 
 (5*G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^2)/4 - 
 (G[0, s45]^2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^2)/8 + 
 (9*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34]^2)/4 - 
 (G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34]^2)/4 - 
 (5*G[0, (s45*(s34 - s51))/(s23*s34)]^3*G[0, s51/s34]^2)/8 - 
 (5*Pi^2*G[0, s12/s51]*G[0, s51/s34]^2)/12 + 3*G[0, -(s45/s34)]*G[0, s12/s51]*
  G[0, s51/s34]^2 + G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s12/s51]*
  G[0, s51/s34]^2 + (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s12/s51]*
   G[0, s51/s34]^2)/2 + (G[0, s12/s51]^2*G[0, s51/s34]^2)/4 + 
 (G[0, s45]*G[0, s45/s51]*G[0, s51/s34]^2)/2 + 
 2*G[0, s45/(s23 - s51)]*G[0, s45/s51]*G[0, s51/s34]^2 - 
 (G[0, s45/(s23 - s51)]^2*G[0, s45/s51]*G[0, s51/s34]^2)/2 - 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*G[0, s51/s34]^2 + 
 (G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*G[0, s51/s34]^2)/
  2 + (5*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s45/s51]*G[0, s51/s34]^2)/
  8 - (G[0, s45/s51]^2*G[0, s51/s34]^2)/2 - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]^2*G[0, s51/s34]^2)/2 - 
 2*G[0, s12/s51]*G[0, s51/(s12 - s34)]*G[0, s51/s34]^2 - 
 (G[0, -(s51/s34)]*G[0, s51/s34]^2)/8 + 
 (2*Pi^2*G[0, -(s51/s34)]*G[0, s51/s34]^2)/3 + 
 (3*G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s51/s34]^2)/4 - 
 (G[0, s12/s51]^2*G[0, -(s51/s34)]*G[0, s51/s34]^2)/8 + 
 (G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34]^2)/4 - 
 (G[0, s45]*G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34]^2)/4 + 
 (G[0, s45/s51]^2*G[0, -(s51/s34)]*G[0, s51/s34]^2)/4 - 
 (G[0, -(s51/s34)]^2*G[0, s51/s34]^2)/2 - 
 (G[0, s12/s51]*G[0, -(s51/s34)]^2*G[0, s51/s34]^2)/4 + 
 (G[0, -(s51/s34)]^3*G[0, s51/s34]^2)/12 - (19*Pi^2*G[0, s51/s34]^3)/72 + 
 2*G[0, -(s45/s34)]*G[0, s51/s34]^3 + G[0, s45/(s23 - s51)]*G[0, s51/s34]^3 - 
 (G[0, s45/(s23 - s51)]^2*G[0, s51/s34]^3)/12 - 
 (5*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^3)/12 + 
 (G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^3)/12 + 
 (3*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34]^3)/8 - 
 (G[0, s12/s51]*G[0, s51/s34]^3)/6 + (G[0, s45/s51]*G[0, s51/s34]^3)/6 - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*G[0, s51/s34]^3)/6 - 
 G[0, s51/(s12 - s34)]*G[0, s51/s34]^3 + (G[0, -(s51/s34)]*G[0, s51/s34]^3)/
  12 + (G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s51/s34]^3)/12 - 
 (G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34]^3)/12 - 
 (G[0, -(s51/s34)]^2*G[0, s51/s34]^3)/12 - (7*G[0, s51/s34]^4)/24 - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^4)/16 + 
 (7*G[0, -(s51/s34)]*G[0, s51/s34]^4)/48 - Pi^2*G[0, s45/(s23 - s51)]*
  G[0, -(s51/s45)] - G[0, s12/s45]^2*G[0, s45/(s23 - s51)]*G[0, -(s51/s45)] + 
 G[0, s12/s45]*G[0, s45/(s23 - s51)]^2*G[0, -(s51/s45)] - 
 G[0, s45/(s23 - s51)]^2*G[0, s12/s51]*G[0, -(s51/s45)] + 
 G[0, s45/(s23 - s51)]*G[0, s12/s51]^2*G[0, -(s51/s45)] + 
 2*G[0, s12/s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]*
  G[0, -(s51/s45)] - 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s12/s51]*
  G[0, s51/s34]*G[0, -(s51/s45)] + 2*G[0, s12/s45]*G[0, s45/(s23 - s51)]*
  G[0, -(s51/s45)]^2 - (G[0, s45/(s23 - s51)]^2*G[0, -(s51/s45)]^2)/2 - 
 G[0, s45/(s23 - s51)]*G[0, s12/s51]*G[0, -(s51/s45)]^2 - 
 G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]*G[0, -(s51/s45)]^2 - 
 G[0, s45/(s23 - s51)]*G[0, -(s51/s45)]^3 - (Pi^2*G[0, s51/s45])/3 + 
 (Pi^4*G[0, s51/s45])/80 + (Pi^2*G[0, s12/s45]*G[0, s51/s45])/3 - 
 (5*Pi^2*G[0, s45]*G[0, s51/s45])/12 + (Pi^2*G[0, s45]^2*G[0, s51/s45])/8 - 
 (5*G[0, s45/s23]^2*G[0, s51/s45])/8 + G[0, s12/s45]^2*G[0, -(s45/s34)]*
  G[0, s51/s45] + 2*G[0, s12/s45]*G[0, -(s45/s34)]^2*G[0, s51/s45] - 
 G[0, -(s45/s34)]^3*G[0, s51/s45] - (2*Pi^2*G[0, s12/s51]*G[0, s51/s45])/3 - 
 4*G[0, -(s45/s34)]^2*G[0, s12/s51]*G[0, s51/s45] - 
 G[0, -(s45/s34)]*G[0, s12/s51]^2*G[0, s51/s45] + 
 (5*Pi^2*G[0, s45/s51]*G[0, s51/s45])/6 - 
 (Pi^2*G[0, s45]*G[0, s45/s51]*G[0, s51/s45])/2 - 
 2*G[0, s45]*G[0, -(s45/s34)]*G[0, s45/s51]*G[0, s51/s45] + 
 (3*Pi^2*G[0, s45/s51]^2*G[0, s51/s45])/8 + 
 2*G[0, -(s45/s34)]*G[0, s45/s51]^2*G[0, s51/s45] - 
 (Pi^2*G[0, -(s51/s34)]*G[0, s51/s45])/4 + 
 (Pi^2*G[0, s45]*G[0, -(s51/s34)]*G[0, s51/s45])/4 - 
 (Pi^2*G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s45])/2 - 
 (G[0, -(s51/s34)]^2*G[0, s51/s45])/8 + 
 (Pi^2*G[0, -(s51/s34)]^2*G[0, s51/s45])/24 - 
 (G[0, s45]*G[0, -(s51/s34)]^2*G[0, s51/s45])/4 + 
 (G[0, s45]^2*G[0, -(s51/s34)]^2*G[0, s51/s45])/8 + 
 (G[0, s45/s51]*G[0, -(s51/s34)]^2*G[0, s51/s45])/2 - 
 (G[0, s45]*G[0, s45/s51]*G[0, -(s51/s34)]^2*G[0, s51/s45])/2 + 
 (3*G[0, s45/s51]^2*G[0, -(s51/s34)]^2*G[0, s51/s45])/8 - 
 (G[0, -(s51/s34)]^3*G[0, s51/s45])/12 + 
 (G[0, s45]*G[0, -(s51/s34)]^3*G[0, s51/s45])/12 - 
 (G[0, s45/s51]*G[0, -(s51/s34)]^3*G[0, s51/s45])/6 + 
 (G[0, -(s51/s34)]^4*G[0, s51/s45])/48 - (G[0, s51/s34]*G[0, s51/s45])/2 + 
 (2*Pi^2*G[0, s51/s34]*G[0, s51/s45])/3 + 
 (G[0, s45]^2*G[0, s51/s34]*G[0, s51/s45])/2 + 
 2*G[0, s45]*G[0, -(s45/s34)]*G[0, s51/s34]*G[0, s51/s45] + 
 G[0, -(s45/s34)]^2*G[0, s51/s34]*G[0, s51/s45] + 
 (5*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]*G[0, s51/s45])/4 + 
 G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]*G[0, s51/s45] - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34]*G[0, s51/s45])/4 + 
 (G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34]*G[0, s51/s45])/
  4 - (G[0, (s45*(s34 - s51))/(s23*s34)]^3*G[0, s51/s34]*G[0, s51/s45])/12 - 
 2*G[0, s45]*G[0, s45/s51]*G[0, s51/s34]*G[0, s51/s45] - 
 4*G[0, -(s45/s34)]*G[0, s45/s51]*G[0, s51/s34]*G[0, s51/s45] - 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*G[0, s51/s34]*
  G[0, s51/s45] - (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s45/s51]*
   G[0, s51/s34]*G[0, s51/s45])/2 + 
 (3*G[0, s45/s51]^2*G[0, s51/s34]*G[0, s51/s45])/2 + 
 (G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45])/4 + 
 (G[0, s45]*G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45])/2 - 
 (G[0, s45]^2*G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45])/4 - 
 G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45] + 
 G[0, s45]*G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45] - 
 (3*G[0, s45/s51]^2*G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45])/4 + 
 (G[0, s45]*G[0, s51/s34]^2*G[0, s51/s45])/2 + 
 (G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^2*G[0, s51/s45])/2 + 
 (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34]^2*G[0, s51/s45])/8 - 
 G[0, s45/s51]*G[0, s51/s34]^2*G[0, s51/s45] + 
 (G[0, -(s51/s34)]*G[0, s51/s34]^2*G[0, s51/s45])/4 - 
 (G[0, s45]*G[0, -(s51/s34)]*G[0, s51/s34]^2*G[0, s51/s45])/4 + 
 (G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34]^2*G[0, s51/s45])/2 + 
 (G[0, s51/s34]^3*G[0, s51/s45])/6 - 
 (G[0, -(s51/s34)]*G[0, s51/s34]^3*G[0, s51/s45])/12 - 
 (Pi^2*G[0, s51/s45]^2)/4 - (Pi^2*G[0, s45]*G[0, s51/s45]^2)/4 + 
 G[0, s12/s45]*G[0, -(s45/s34)]*G[0, s51/s45]^2 - 
 2*G[0, s45]*G[0, -(s45/s34)]*G[0, s51/s45]^2 - 
 (7*G[0, -(s45/s34)]^2*G[0, s51/s45]^2)/2 - 3*G[0, -(s45/s34)]*G[0, s12/s51]*
  G[0, s51/s45]^2 + (3*Pi^2*G[0, s45/s51]*G[0, s51/s45]^2)/8 + 
 4*G[0, -(s45/s34)]*G[0, s45/s51]*G[0, s51/s45]^2 - 
 (Pi^2*G[0, -(s51/s34)]*G[0, s51/s45]^2)/4 + 
 (G[0, -(s51/s34)]^2*G[0, s51/s45]^2)/4 - 
 (G[0, s45]*G[0, -(s51/s34)]^2*G[0, s51/s45]^2)/4 + 
 (3*G[0, s45/s51]*G[0, -(s51/s34)]^2*G[0, s51/s45]^2)/8 - 
 (G[0, -(s51/s34)]^3*G[0, s51/s45]^2)/12 - G[0, s45]*G[0, s51/s34]*
  G[0, s51/s45]^2 - 2*G[0, -(s45/s34)]*G[0, s51/s34]*G[0, s51/s45]^2 - 
 G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]*G[0, s51/s45]^2 - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34]*G[0, s51/s45]^2)/4 + 
 (3*G[0, s45/s51]*G[0, s51/s34]*G[0, s51/s45]^2)/2 - 
 (G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45]^2)/2 + 
 (G[0, s45]*G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45]^2)/2 - 
 (3*G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45]^2)/4 - 
 (G[0, s51/s34]^2*G[0, s51/s45]^2)/2 + 
 (G[0, -(s51/s34)]*G[0, s51/s34]^2*G[0, s51/s45]^2)/4 + 
 (Pi^2*G[0, s51/s45]^3)/8 + (G[0, -(s51/s34)]^2*G[0, s51/s45]^3)/8 + 
 (G[0, s51/s34]*G[0, s51/s45]^3)/2 - 
 (G[0, -(s51/s34)]*G[0, s51/s34]*G[0, s51/s45]^3)/4 - 
 (Pi^4*G[0, -(s51/(s34 - s51))])/12 - 
 (Pi^2*G[0, s51/s34]*G[0, -(s51/(s34 - s51))])/4 + 
 (Pi^2*G[0, s12/s51]*G[0, s51/s34]*G[0, -(s51/(s34 - s51))])/4 + 
 (Pi^2*G[0, s51/s34]^2*G[0, -(s51/(s34 - s51))])/24 + 
 (Pi^2*G[0, -(s51/(s34 - s51))]^2)/8 - 
 (Pi^2*G[0, s12/s51]*G[0, -(s51/(s34 - s51))]^2)/8 + 
 (Pi^2*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]^2)/6 - 
 (Pi^2*G[0, -(s51/(s34 - s51))]^3)/8 + (Pi^4*G[0, s51/(s12 - s34 + s51)])/
  18 - (Pi^2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
   G[0, s51/(s12 - s34 + s51)])/6 - 
 (Pi^2*G[0, -(s51/(s12 - s34))]^2*G[0, s51/(s12 - s34 + s51)])/12 + 
 (Pi^2*G[0, s51/s34]^2*G[0, s51/(s12 - s34 + s51)])/12 + 
 (Pi^2*G[0, s12/s51]*G[0, s51/(s12 - s34 + s51)]^2)/12 + 
 (Pi^2*G[0, s51/(s12 - s34 + s51)]^3)/36 - 
 (Pi^4*G[0, (s12 - s34 + s51)/(s12 - s34)])/18 - 
 Pi^2*G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34)] - 
 (2*Pi^2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
   G[0, (s12 - s34 + s51)/(s12 - s34)])/3 - 
 (Pi^2*G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34 + s51)/(s12 - s34)])/3 - 
 (Pi^2*G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34)])/6 + 
 (Pi^2*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*
   G[0, (s12 - s34 + s51)/(s12 - s34)])/3 - 
 (Pi^2*G[0, -(s51/(s34 - s51))]^2*G[0, (s12 - s34 + s51)/(s12 - s34)])/6 - 
 (Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (3*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 + 
 (G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))]*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (3*G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (G[0, -(s51/(s12 - s34))]^3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (Pi^2*G[0, s51/s34]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/12 - 
 (3*G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (G[0, s12/s51]*G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 - 
 (G[0, s51/s34]^3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (Pi^2*G[0, -(s51/(s34 - s51))]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 + 
 (3*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 + G[0, s12/s51]*G[0, s51/s34]*
  G[0, -(s51/(s34 - s51))]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2 - 
 (3*G[0, -(s51/(s34 - s51))]^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (G[0, s12/s51]*G[0, -(s51/(s34 - s51))]^2*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 + 
 (3*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]^2*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
 (G[0, -(s51/(s34 - s51))]^3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 + 
 (Pi^2*G[0, s51/(s12 - s34 + s51)]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/3 - 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, s51/(s12 - s34 + s51)]*
  G[0, (s12 - s34 + s51)/(s12 - s34)]^2 - 
 (G[0, -(s51/(s12 - s34))]^2*G[0, s51/(s12 - s34 + s51)]*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 + 
 (G[0, s51/s34]^2*G[0, s51/(s12 - s34 + s51)]*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 + 
 (G[0, s12/s51]*G[0, s51/(s12 - s34 + s51)]^2*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 + 
 (G[0, s51/(s12 - s34 + s51)]^3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/6 - 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34 + s51)/(s12 - s34)]^
   3 - (G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^3)/2 - 
 (Pi^2*G[0, s12/s45]*G[0, s51/(s45 + s51)])/3 - 
 G[0, s12/s45]^2*G[0, -(s45/s34)]*G[0, s51/(s45 + s51)] - 
 2*G[0, s12/s45]*G[0, -(s45/s34)]^2*G[0, s51/(s45 + s51)] + 
 (Pi^2*G[0, s12/s51]*G[0, s51/(s45 + s51)])/3 + 
 2*G[0, -(s45/s34)]^2*G[0, s12/s51]*G[0, s51/(s45 + s51)] + 
 G[0, -(s45/s34)]*G[0, s12/s51]^2*G[0, s51/(s45 + s51)] + 
 (Pi^2*G[0, s51/s45]*G[0, s51/(s45 + s51)])/3 - 
 2*G[0, s12/s45]*G[0, -(s45/s34)]*G[0, s51/s45]*G[0, s51/(s45 + s51)] + 
 2*G[0, -(s45/s34)]^2*G[0, s51/s45]*G[0, s51/(s45 + s51)] + 
 4*G[0, -(s45/s34)]*G[0, s12/s51]*G[0, s51/s45]*G[0, s51/(s45 + s51)] + 
 3*G[0, -(s45/s34)]*G[0, s51/s45]^2*G[0, s51/(s45 + s51)] + 
 G[0, s12/s45]*G[0, -(s45/s34)]*G[0, s51/(s45 + s51)]^2 - 
 G[0, -(s45/s34)]*G[0, s12/s51]*G[0, s51/(s45 + s51)]^2 - 
 G[0, -(s45/s34)]*G[0, s51/s45]*G[0, s51/(s45 + s51)]^2 - 
 (Pi^2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))])/3 - 
 G[0, s12/s45]^2*G[0, -(s45/s34)]*G[0, -((s45 + s51)/(s12 - s34 - s45))] - 
 2*G[0, s12/s45]*G[0, -(s45/s34)]^2*G[0, -((s45 + s51)/(s12 - s34 - s45))] + 
 (Pi^2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))])/3 + 
 2*G[0, -(s45/s34)]^2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))] + 
 G[0, -(s45/s34)]*G[0, s12/s51]^2*G[0, -((s45 + s51)/(s12 - s34 - s45))] + 
 (Pi^2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))])/3 - 
 2*G[0, s12/s45]*G[0, -(s45/s34)]*G[0, s51/s45]*
  G[0, -((s45 + s51)/(s12 - s34 - s45))] + 2*G[0, -(s45/s34)]^2*G[0, s51/s45]*
  G[0, -((s45 + s51)/(s12 - s34 - s45))] + 4*G[0, -(s45/s34)]*G[0, s12/s51]*
  G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))] + 
 3*G[0, -(s45/s34)]*G[0, s51/s45]^2*G[0, -((s45 + s51)/(s12 - s34 - s45))] + 
 2*G[0, s12/s45]*G[0, -(s45/s34)]*G[0, s51/(s45 + s51)]*
  G[0, -((s45 + s51)/(s12 - s34 - s45))] - 2*G[0, -(s45/s34)]*G[0, s12/s51]*
  G[0, s51/(s45 + s51)]*G[0, -((s45 + s51)/(s12 - s34 - s45))] - 
 2*G[0, -(s45/s34)]*G[0, s51/s45]*G[0, s51/(s45 + s51)]*
  G[0, -((s45 + s51)/(s12 - s34 - s45))] + G[0, s12/s45]*G[0, -(s45/s34)]*
  G[0, -((s45 + s51)/(s12 - s34 - s45))]^2 - G[0, -(s45/s34)]*G[0, s12/s51]*
  G[0, -((s45 + s51)/(s12 - s34 - s45))]^2 - G[0, -(s45/s34)]*G[0, s51/s45]*
  G[0, -((s45 + s51)/(s12 - s34 - s45))]^2 + (5*Pi^4*G[0, 1 - s51/s34])/144 + 
 (3*Pi^2*G[0, s12/s51]*G[0, 1 - s51/s34])/4 - 
 (Pi^2*G[0, s12/s51]^2*G[0, 1 - s51/s34])/8 + 
 (Pi^2*G[0, s45/s51]*G[0, 1 - s51/s34])/6 - 
 (Pi^2*G[0, s45]*G[0, s45/s51]*G[0, 1 - s51/s34])/6 + 
 (Pi^2*G[0, s45/s51]^2*G[0, 1 - s51/s34])/6 - 
 (Pi^2*G[0, s51/s34]*G[0, 1 - s51/s34])/4 + 
 (Pi^2*G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34])/4 - 
 (5*Pi^2*G[0, s51/s34]^2*G[0, 1 - s51/s34])/24 + 
 (Pi^2*G[0, s51/s45]*G[0, 1 - s51/s34])/6 - 
 (Pi^2*G[0, s45]*G[0, s51/s45]*G[0, 1 - s51/s34])/6 + 
 (Pi^2*G[0, s45/s51]*G[0, s51/s45]*G[0, 1 - s51/s34])/3 + 
 (Pi^2*G[0, s51/s45]^2*G[0, 1 - s51/s34])/6 + 
 (Pi^2*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, 1 - s51/s34])/6 - 
 (Pi^2*G[0, -(s51/(s34 - s51))]^2*G[0, 1 - s51/s34])/12 + 
 (Pi^2*G[0, 1 - s51/s34]^2)/4 - (3*Pi^2*G[0, s12/s51]*G[0, 1 - s51/s34]^2)/
  8 - (Pi^2*G[0, s45/s51]*G[0, 1 - s51/s34]^2)/12 + 
 (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, 1 - s51/s34]^2)/6 + 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*G[0, 1 - s51/s34]^2)/4 + 
 (G[0, -(s51/(s12 - s34))]^3*G[0, 1 - s51/s34]^2)/6 + 
 (G[0, s51/s34]*G[0, 1 - s51/s34]^2)/8 + 
 (9*G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34]^2)/4 - 
 (3*G[0, s12/s51]^2*G[0, s51/s34]*G[0, 1 - s51/s34]^2)/8 + 
 (3*G[0, s51/s34]^2*G[0, 1 - s51/s34]^2)/2 - 
 (3*G[0, s12/s51]*G[0, s51/s34]^2*G[0, 1 - s51/s34]^2)/4 - 
 (13*G[0, s51/s34]^3*G[0, 1 - s51/s34]^2)/24 - 
 (Pi^2*G[0, s51/s45]*G[0, 1 - s51/s34]^2)/12 - 
 (Pi^2*G[0, -(s51/(s34 - s51))]*G[0, 1 - s51/s34]^2)/3 - 
 (3*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, 1 - s51/s34]^2)/4 + 
 (5*G[0, s12/s51]*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, 1 - s51/s34]^2)/
  4 + (3*G[0, s51/s34]^2*G[0, -(s51/(s34 - s51))]*G[0, 1 - s51/s34]^2)/8 + 
 (3*G[0, -(s51/(s34 - s51))]^2*G[0, 1 - s51/s34]^2)/8 - 
 (5*G[0, s12/s51]*G[0, -(s51/(s34 - s51))]^2*G[0, 1 - s51/s34]^2)/8 + 
 (G[0, s51/s34]*G[0, -(s51/(s34 - s51))]^2*G[0, 1 - s51/s34]^2)/2 - 
 (11*G[0, -(s51/(s34 - s51))]^3*G[0, 1 - s51/s34]^2)/24 + 
 (Pi^2*G[0, s51/(s12 - s34 + s51)]*G[0, 1 - s51/s34]^2)/6 - 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, s51/(s12 - s34 + s51)]*
   G[0, 1 - s51/s34]^2)/2 - (G[0, -(s51/(s12 - s34))]^2*
   G[0, s51/(s12 - s34 + s51)]*G[0, 1 - s51/s34]^2)/4 + 
 (G[0, s51/s34]^2*G[0, s51/(s12 - s34 + s51)]*G[0, 1 - s51/s34]^2)/4 + 
 (G[0, s12/s51]*G[0, s51/(s12 - s34 + s51)]^2*G[0, 1 - s51/s34]^2)/4 + 
 (G[0, s51/(s12 - s34 + s51)]^3*G[0, 1 - s51/s34]^2)/12 - 
 (Pi^2*G[0, 1 - s51/s34]^3)/8 + (G[0, s51/s34]*G[0, 1 - s51/s34]^3)/4 - 
 (G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34]^3)/12 - 
 (5*G[0, s51/s34]^2*G[0, 1 - s51/s34]^3)/24 + 
 (G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, 1 - s51/s34]^3)/2 - 
 (G[0, -(s51/(s34 - s51))]^2*G[0, 1 - s51/s34]^3)/4 - 
 (G[0, s51/s34]*G[0, 1 - s51/s34]^4)/48 + (Pi^2*G[0, s45]*G[s45, s12])/3 + 
 (Pi^2*G[0, s45]*G[s45, s23])/3 - (53*Pi^4*G[s34 - s51, s12])/360 + 
 (Pi^2*G[0, s34]*G[s34 - s51, s12])/2 - (Pi^2*G[0, s51]*G[s34 - s51, s12])/
  2 + (Pi^2*G[s51, s34])/12 + (11*Pi^4*G[s51, s34])/72 + 
 (Pi^2*G[0, s45]*G[s51, s34])/3 + (8*Pi^2*G[0, s51]*G[s51, s34])/3 + 
 (7*G[0, s45]*G[0, s51]*G[s51, s34])/4 + Pi^2*G[0, s45]*G[0, s51]*
  G[s51, s34] - (Pi^2*G[0, s51]*G[s34 - s51, s12]*G[s51, s34])/6 + 
 (59*Pi^4*G[-s34 + s51, s23])/360 - (Pi^2*G[0, s34]*G[-s34 + s51, s23])/2 + 
 (Pi^2*G[0, s51]*G[-s34 + s51, s23])/2 - 
 (5*Pi^2*G[0, s34]*G[0, s51]*G[-s34 + s51, s23])/3 + 
 (7*Pi^2*G[0, s51]*G[s51, s34]*G[-s34 + s51, s23])/6 - 
 (Pi^2*G[0, s34]*G[0, 0, s12])/12 + (Pi^2*G[0, s51]*G[0, 0, s12])/12 - 
 (G[0, s34]*G[0, s51]*G[0, 0, s12])/2 + G[0, s45]*G[s45, s23]*G[0, 0, s12] - 
 3*G[0, s51]*G[s51, s34]*G[0, 0, s12] + Pi^2*G[0, 0, s23] - 
 (5*Pi^2*G[0, s34]*G[0, 0, s23])/12 + (5*Pi^2*G[0, s51]*G[0, 0, s23])/12 - 
 (5*G[0, s34]*G[0, s51]*G[0, 0, s23])/2 - G[0, s45]*G[0, s51]*G[0, 0, s23] + 
 G[0, s45]*G[s45, s12]*G[0, 0, s23] + 2*G[0, s51]*G[s51, s34]*G[0, 0, s23] + 
 G[0, 0, s12]*G[0, 0, s23] - G[0, 0, s34] + (21*Pi^2*G[0, 0, s34])/4 + 
 (11*G[0, s45]*G[0, 0, s34])/4 + (9*Pi^2*G[0, s45]*G[0, 0, s34])/4 + 
 (3*G[0, s51]*G[0, 0, s34])/2 + (77*Pi^2*G[0, s51]*G[0, 0, s34])/12 + 
 (17*G[0, s45]*G[0, s51]*G[0, 0, s34])/2 - 
 (Pi^2*G[s34 - s51, s12]*G[0, 0, s34])/3 - 3*G[0, s51]*G[s34 - s51, s12]*
  G[0, 0, s34] + Pi^2*G[-s34 + s51, s23]*G[0, 0, s34] + 
 3*G[0, s51]*G[-s34 + s51, s23]*G[0, 0, s34] + 
 (G[0, 0, s12]*G[0, 0, s34])/2 + (G[0, s51]*G[0, 0, s12]*G[0, 0, s34])/2 + 
 (5*G[0, 0, s23]*G[0, 0, s34])/2 + (5*G[0, s51]*G[0, 0, s23]*G[0, 0, s34])/
  2 + Pi^2*G[0, 0, s45] - 3*G[0, s34]*G[0, 0, s45] - 
 (7*Pi^2*G[0, s34]*G[0, 0, s45])/12 + 3*G[0, s51]*G[0, 0, s45] + 
 (7*Pi^2*G[0, s51]*G[0, 0, s45])/12 - (G[0, s34]*G[0, s51]*G[0, 0, s45])/2 - 
 2*G[0, s51]*G[s51, s34]*G[0, 0, s45] + G[0, 0, s12]*G[0, 0, s45] + 
 2*G[0, 0, s23]*G[0, 0, s45] + (G[0, 0, s34]*G[0, 0, s45])/2 + 
 (5*G[0, s51]*G[0, 0, s34]*G[0, 0, s45])/2 + (33*Pi^2*G[0, 0, s51])/4 - 
 (65*Pi^2*G[0, s34]*G[0, 0, s51])/12 + (G[0, s45]*G[0, 0, s51])/4 + 
 (7*Pi^2*G[0, s45]*G[0, 0, s51])/12 - (9*G[0, s34]*G[0, s45]*G[0, 0, s51])/
  2 + (Pi^2*G[s34 - s51, s12]*G[0, 0, s51])/3 - 
 (5*G[s51, s34]*G[0, 0, s51])/4 + (14*Pi^2*G[s51, s34]*G[0, 0, s51])/3 + 
 G[0, s45]*G[s51, s34]*G[0, 0, s51] + 3*G[s34 - s51, s12]*G[s51, s34]*
  G[0, 0, s51] + (7*Pi^2*G[-s34 + s51, s23]*G[0, 0, s51])/3 - 
 6*G[0, s34]*G[-s34 + s51, s23]*G[0, 0, s51] + 
 3*G[s51, s34]*G[-s34 + s51, s23]*G[0, 0, s51] + 
 (G[0, 0, s12]*G[0, 0, s51])/2 - (G[0, s34]*G[0, 0, s12]*G[0, 0, s51])/2 + 
 (3*G[s51, s34]*G[0, 0, s12]*G[0, 0, s51])/2 + 
 (7*G[0, 0, s23]*G[0, 0, s51])/2 - (5*G[0, s34]*G[0, 0, s23]*G[0, 0, s51])/
  2 + (3*G[s51, s34]*G[0, 0, s23]*G[0, 0, s51])/2 + 
 (39*G[0, 0, s34]*G[0, 0, s51])/2 + (13*G[0, s45]*G[0, 0, s34]*G[0, 0, s51])/
  2 - G[s34 - s51, s12]*G[0, 0, s34]*G[0, 0, s51] + 
 9*G[-s34 + s51, s23]*G[0, 0, s34]*G[0, 0, s51] + 
 (11*G[0, 0, s45]*G[0, 0, s51])/2 - (3*G[0, s34]*G[0, 0, s45]*G[0, 0, s51])/
  2 + G[s51, s34]*G[0, 0, s45]*G[0, 0, s51] - (Pi^2*G[0, s34, s12])/2 + 
 (Pi^2*G[0, s34]*G[0, s34, s12])/3 + G[0, s34]*G[0, s51]*G[0, s34, s12] + 
 (Pi^2*G[s51, s34]*G[0, s34, s12])/2 - 3*G[0, s51]*G[0, 0, s34]*
  G[0, s34, s12] + G[0, s34]*G[0, 0, s51]*G[0, s34, s12] + 
 3*G[s51, s34]*G[0, 0, s51]*G[0, s34, s12] - 
 G[0, s12/s51]^2*G[0, s34/s12, 1] - 4*G[0, s12/s51]*G[0, s51/s34]*
  G[0, s34/s12, 1] - 3*G[0, s51/s34]^2*G[0, s34/s12, 1] + 
 (5*Pi^2*G[0, s23/(s23 - s45), 1])/12 + 
 (3*G[0, s12/s45]*G[0, s23/(s23 - s45), 1])/2 + 
 (Pi^2*G[0, s12/s45]*G[0, s23/(s23 - s45), 1])/12 + 
 (G[0, s12/s45]^2*G[0, s23/(s23 - s45), 1])/2 + 
 (Pi^2*G[0, s45]*G[0, s23/(s23 - s45), 1])/12 - 
 (G[0, s45]^2*G[0, s23/(s23 - s45), 1])/2 - 
 (5*G[0, s12/s51]*G[0, s23/(s23 - s45), 1])/4 + 
 (G[0, s12/s51]^2*G[0, s23/(s23 - s45), 1])/2 + 
 (5*G[0, s45/s51]*G[0, s23/(s23 - s45), 1])/4 + 
 G[0, s45]*G[0, s45/s51]*G[0, s23/(s23 - s45), 1] - 
 G[0, s45/s51]^2*G[0, s23/(s23 - s45), 1] + 
 (G[0, s51/s34]^2*G[0, s23/(s23 - s45), 1])/2 + 
 (5*G[0, s51/s45]*G[0, s23/(s23 - s45), 1])/4 - 
 2*G[0, s12/s45]*G[0, s51/s45]*G[0, s23/(s23 - s45), 1] + 
 G[0, s45]*G[0, s51/s45]*G[0, s23/(s23 - s45), 1] + 
 2*G[0, s12/s51]*G[0, s51/s45]*G[0, s23/(s23 - s45), 1] - 
 4*G[0, s45/s51]*G[0, s51/s45]*G[0, s23/(s23 - s45), 1] - 
 G[0, s51/s45]^2*G[0, s23/(s23 - s45), 1] + 
 2*G[0, s12/s45]*G[0, s51/(s45 + s51)]*G[0, s23/(s23 - s45), 1] - 
 2*G[0, s12/s51]*G[0, s51/(s45 + s51)]*G[0, s23/(s23 - s45), 1] - 
 2*G[0, s51/s45]*G[0, s51/(s45 + s51)]*G[0, s23/(s23 - s45), 1] + 
 G[0, s12/s23]^2*G[0, (s12 - s45)/(s12 + s23 - s45), 1] - 
 G[0, (s12 - s45)/s23]^2*G[0, (s12 - s45)/(s12 + s23 - s45), 1] - 
 2*G[0, s12/s23]*G[0, -(s45/s23)]*G[0, (s12 - s45)/(s12 + s23 - s45), 1] + 
 G[0, -(s45/s23)]^2*G[0, (s12 - s45)/(s12 + s23 - s45), 1] - 
 (Pi^2*G[0, s45, s12])/3 - G[0, 0, s45]*G[0, s45, s12] - 
 (Pi^2*G[0, s45, s23])/3 - G[0, 0, s45]*G[0, s45, s23] - 
 G[0, s12/s34]^2*G[0, -(s45/(s23 - s45)), 1] - 
 2*G[0, s12/s34]*G[0, s34/s23]*G[0, -(s45/(s23 - s45)), 1] - 
 G[0, s34/s23]^2*G[0, -(s45/(s23 - s45)), 1] + 
 G[0, (s12 - s45)/s23]^2*G[0, -(s45/(s23 - s45)), 1] + 
 2*G[0, s12/s34]*G[0, -(s45/s23)]*G[0, -(s45/(s23 - s45)), 1] + 
 2*G[0, s34/s23]*G[0, -(s45/s23)]*G[0, -(s45/(s23 - s45)), 1] - 
 G[0, -(s45/s23)]^2*G[0, -(s45/(s23 - s45)), 1] + 
 (Pi^2*G[0, s23/(s23 + s45), 1])/3 + 2*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*
  G[0, s23/(s23 + s45), 1] + G[0, -(s23/(s12 - s45))]^2*
  G[0, s23/(s23 + s45), 1] - 2*G[0, s12/s23]*G[0, -(s23/(s12 - s34 - s45))]*
  G[0, s23/(s23 + s45), 1] + 2*G[0, s12/s34]*G[0, -(s23/(s12 - s34 - s45))]*
  G[0, s23/(s23 + s45), 1] + 2*G[0, s34/s23]*G[0, -(s23/(s12 - s34 - s45))]*
  G[0, s23/(s23 + s45), 1] - 2*G[0, (s12 - s45)/(s12 + s23 - s45), 1]*
  G[0, s23/(s23 + s45), 1] + 2*G[0, -(s45/(s23 - s45)), 1]*
  G[0, s23/(s23 + s45), 1] - (Pi^2*G[0, s23/(-s12 + s23 + s45), 1])/3 - 
 2*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*G[0, s23/(-s12 + s23 + s45), 1] - 
 G[0, -(s23/(s12 - s45))]^2*G[0, s23/(-s12 + s23 + s45), 1] + 
 2*G[0, (s12 - s45)/(s12 + s23 - s45), 1]*G[0, s23/(-s12 + s23 + s45), 1] - 
 2*G[0, -(s45/(s23 - s45)), 1]*G[0, s23/(-s12 + s23 + s45), 1] - 
 G[0, s12/s45]^2*G[0, s34/(s34 + s45), 1] + 
 G[0, s12/s51]^2*G[0, s34/(s34 + s45), 1] + 
 (Pi^2*G[0, s45/s51]*G[0, s34/(s34 + s45), 1])/6 - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, s34/(s34 + s45), 1] - 
 G[0, -(s51/(s12 - s34))]^2*G[0, s34/(s34 + s45), 1] + 
 4*G[0, s12/s51]*G[0, s51/s34]*G[0, s34/(s34 + s45), 1] + 
 3*G[0, s51/s34]^2*G[0, s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[0, s34/(s34 + s45), 1] + 2*G[0, s12/s51]*
  G[0, -((s45 + s51)/(s12 - s34 - s45))]*G[0, s34/(s34 + s45), 1] + 
 2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[0, s34/(s34 + s45), 1] - G[0, s12/s23]^2*
  G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 G[0, s12/s34]^2*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 2*G[0, s12/s34]*G[0, s34/s23]*
  G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 G[0, s34/s23]^2*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 2*G[0, s12/s23]*G[0, -(s45/s23)]*
  G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 2*G[0, s12/s34]*G[0, -(s45/s23)]*
  G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 2*G[0, s34/s23]*G[0, -(s45/s23)]*
  G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 2*G[0, s12/s23]*G[0, -(s23/(s12 - s34 - s45))]*
  G[0, s23/(-s12 + s23 + s34 + s45), 1] - 
 2*G[0, s12/s34]*G[0, -(s23/(s12 - s34 - s45))]*
  G[0, s23/(-s12 + s23 + s34 + s45), 1] - 
 2*G[0, s34/s23]*G[0, -(s23/(s12 - s34 - s45))]*
  G[0, s23/(-s12 + s23 + s34 + s45), 1] + 
 G[0, s12/s45]^2*G[0, 1 - s45/s12, 1] + 
 2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[0, (s23*(s12 - s34))/(-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   1] - 2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[0, (s23*(s12 - s34))/(-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   1] - 2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[0, (s23*(s12 - s34))/(-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   1] - (5*Pi^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/6 - 
 (Pi^2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   1] - (G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))]*
   G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 (G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*
   G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 (G[0, -(s51/(s12 - s34))]^3*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 (Pi^2*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/6 - 
 4*G[0, s12/s51]*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 (G[0, s51/s34]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 G[0, s12/s51]*G[0, s51/s34]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 (G[0, s51/s34]^3*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 (Pi^2*G[0, s34/(s34 - s51), 1])/6 + 
 (2*Pi^2*G[0, -(s45/s34)]*G[0, s34/(s34 - s51), 1])/3 - 
 (G[0, -(s45/s34)]^2*G[0, s34/(s34 - s51), 1])/2 + 
 (G[0, s45]*G[0, -(s45/s34)]^2*G[0, s34/(s34 - s51), 1])/2 + 
 (G[0, -(s45/s34)]^3*G[0, s34/(s34 - s51), 1])/3 - 
 (2*Pi^2*G[0, s45/(s23 - s51)]*G[0, s34/(s34 - s51), 1])/3 - 
 2*G[0, s12/s45]*G[0, s45/(s23 - s51)]*G[0, s34/(s34 - s51), 1] + 
 2*G[0, s45]*G[0, s45/(s23 - s51)]*G[0, s34/(s34 - s51), 1] + 
 (3*G[0, s45/(s23 - s51)]^2*G[0, s34/(s34 - s51), 1])/2 - 
 (G[0, s45]*G[0, s45/(s23 - s51)]^2*G[0, s34/(s34 - s51), 1])/2 - 
 (2*G[0, s45/(s23 - s51)]^3*G[0, s34/(s34 - s51), 1])/3 - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), 1])/4 - 
 (Pi^2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), 1])/12 - 
 2*G[0, s12/s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), 1] + 
 2*G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), 1] + 
 G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s34/(s34 - s51), 1] + 
 (G[0, (s45*(s34 - s51))/(s23*s34)]^3*G[0, s34/(s34 - s51), 1])/6 + 
 2*G[0, -(s45/s34)]*G[0, s12/s51]*G[0, s34/(s34 - s51), 1] + 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s12/s51]*G[0, s34/(s34 - s51), 1] + 
 (3*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s12/s51]*
   G[0, s34/(s34 - s51), 1])/2 - (5*G[0, s12/s51]^2*G[0, s34/(s34 - s51), 1])/
  2 - 2*G[0, s45]*G[0, s45/s51]*G[0, s34/(s34 - s51), 1] - 
 2*G[0, -(s45/s34)]*G[0, s45/s51]*G[0, s34/(s34 - s51), 1] - 
 G[0, -(s45/s34)]^2*G[0, s45/s51]*G[0, s34/(s34 - s51), 1] - 
 4*G[0, s45/(s23 - s51)]*G[0, s45/s51]*G[0, s34/(s34 - s51), 1] + 
 G[0, s45/(s23 - s51)]^2*G[0, s45/s51]*G[0, s34/(s34 - s51), 1] - 
 6*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*G[0, s34/(s34 - s51), 1] - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s45/s51]*G[0, s34/(s34 - s51), 1])/
  2 + 2*G[0, s45/s51]^2*G[0, s34/(s34 - s51), 1] + 
 4*G[0, s12/s51]*G[0, s51/(s12 - s34)]*G[0, s34/(s34 - s51), 1] - 
 (Pi^2*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1])/6 - 
 (11*G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1])/2 + 
 (5*G[0, s12/s51]^2*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1])/4 - 
 G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1] + 
 G[0, s45]*G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1] - 
 G[0, s45/s51]^2*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1] - 
 (15*G[0, -(s51/s34)]^2*G[0, s34/(s34 - s51), 1])/4 + 
 2*G[0, s12/s51]*G[0, -(s51/s34)]^2*G[0, s34/(s34 - s51), 1] + 
 (3*G[0, -(s51/s34)]^3*G[0, s34/(s34 - s51), 1])/4 - 
 2*G[0, s45]*G[0, s51/s45]*G[0, s34/(s34 - s51), 1] - 
 2*G[0, -(s45/s34)]*G[0, s51/s45]*G[0, s34/(s34 - s51), 1] - 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s45]*G[0, s34/(s34 - s51), 1] - 
 (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s45]*G[0, s34/(s34 - s51), 1])/
  2 + 4*G[0, s45/s51]*G[0, s51/s45]*G[0, s34/(s34 - s51), 1] - 
 G[0, -(s51/s34)]*G[0, s51/s45]*G[0, s34/(s34 - s51), 1] + 
 G[0, s45]*G[0, -(s51/s34)]*G[0, s51/s45]*G[0, s34/(s34 - s51), 1] - 
 2*G[0, s45/s51]*G[0, -(s51/s34)]*G[0, s51/s45]*G[0, s34/(s34 - s51), 1] + 
 2*G[0, s51/s45]^2*G[0, s34/(s34 - s51), 1] - 
 G[0, -(s51/s34)]*G[0, s51/s45]^2*G[0, s34/(s34 - s51), 1] + 
 (Pi^2*G[0, -(s51/(s34 - s51))]*G[0, s34/(s34 - s51), 1])/4 - 
 (Pi^2*G[0, s51/(s12 - s34 + s51)]*G[0, s34/(s34 - s51), 1])/6 + 
 (Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34)]*G[0, s34/(s34 - s51), 1])/3 + 
 (3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, s34/(s34 - s51), 1])/2 + 
 G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
  G[0, s34/(s34 - s51), 1] + (3*G[0, -(s51/(s34 - s51))]*
   G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, s34/(s34 - s51), 1])/2 - 
 G[0, s51/(s12 - s34 + s51)]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
  G[0, s34/(s34 - s51), 1] + 
 (3*Pi^2*G[0, 1 - s51/s34]*G[0, s34/(s34 - s51), 1])/4 - 
 G[0, s12/s51]*G[0, 1 - s51/s34]^2*G[0, s34/(s34 - s51), 1] + 
 (3*G[0, -(s51/(s34 - s51))]*G[0, 1 - s51/s34]^2*G[0, s34/(s34 - s51), 1])/
  4 - (G[0, s51/(s12 - s34 + s51)]*G[0, 1 - s51/s34]^2*
   G[0, s34/(s34 - s51), 1])/2 + 
 (G[0, 1 - s51/s34]^3*G[0, s34/(s34 - s51), 1])/4 - 
 G[0, s23/(s23 - s45), 1]*G[0, s34/(s34 - s51), 1] + 
 3*G[0, s34/(s34 + s45), 1]*G[0, s34/(s34 - s51), 1] - 
 G[0, s45]*G[0, s34/(s34 + s45), 1]*G[0, s34/(s34 - s51), 1] + 
 2*G[0, s45/s51]*G[0, s34/(s34 + s45), 1]*G[0, s34/(s34 - s51), 1] - 
 5*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, s34/(s34 - s51), 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
  G[0, s34/(s34 - s51), 1] + Pi^2*G[0, s34 - s51, s12] - 
 (Pi^2*G[0, s34]*G[0, s34 - s51, s12])/2 + 
 (Pi^2*G[0, s51]*G[0, s34 - s51, s12])/2 + 6*G[0, s51]*G[s51, s34]*
  G[0, s34 - s51, s12] - 6*G[0, 0, s34]*G[0, s34 - s51, s12] + 
 3*G[0, s51]*G[0, 0, s34]*G[0, s34 - s51, s12] + 
 6*G[0, 0, s51]*G[0, s34 - s51, s12] - 3*G[s51, s34]*G[0, 0, s51]*
  G[0, s34 - s51, s12] - (2*Pi^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1])/3 - 
 G[0, s12/s45]^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s12/s51]^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 (Pi^2*G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 1])/6 - 
 (Pi^2*G[0, s51/s34]*G[0, (s23 - s51)/(s23 - s45 - s51), 1])/6 + 
 (5*G[0, s51/s34]^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1])/2 - 
 (G[0, s45]*G[0, s51/s34]^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1])/2 + 
 G[0, s45/s51]*G[0, s51/s34]^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 (G[0, s51/s34]^3*G[0, (s23 - s51)/(s23 - s45 - s51), 1])/6 - 
 5*G[0, s34/(s34 - s51), 1]*G[0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s45]*G[0, s34/(s34 - s51), 1]*G[0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s45/s51]*G[0, s34/(s34 - s51), 1]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   1] - (3*Pi^2*G[0, s34/s51, 1])/4 - (Pi^2*G[0, s45/s51]*G[0, s34/s51, 1])/
  6 - (Pi^2*G[0, s51/s45]*G[0, s34/s51, 1])/6 + 
 (Pi^2*G[0, s12/s51]*G[0, (-s12 + s34)/s51, 1])/2 - 
 (5*Pi^2*G[0, s51, s23])/6 + (Pi^2*G[0, s34]*G[0, s51, s23])/2 - 
 (7*Pi^2*G[0, s51]*G[0, s51, s23])/6 + G[0, s34]*G[0, s51]*G[0, s51, s23] + 
 2*G[0, s45]*G[0, s51]*G[0, s51, s23] - (Pi^2*G[s51, s34]*G[0, s51, s23])/2 - 
 2*G[0, s51]*G[0, 0, s34]*G[0, s51, s23] - 4*G[0, 0, s51]*G[0, s51, s23] + 
 3*G[0, s34]*G[0, 0, s51]*G[0, s51, s23] - 6*G[s51, s34]*G[0, 0, s51]*
  G[0, s51, s23] - (13*Pi^2*G[0, s51, s34])/6 - 
 (2*Pi^2*G[0, s45]*G[0, s51, s34])/3 - (3*G[0, s51]*G[0, s51, s34])/2 - 
 (35*Pi^2*G[0, s51]*G[0, s51, s34])/6 - 8*G[0, s45]*G[0, s51]*
  G[0, s51, s34] - (Pi^2*G[s34 - s51, s12]*G[0, s51, s34])/2 - 
 (Pi^2*G[-s34 + s51, s23]*G[0, s51, s34])/2 - 
 (3*G[0, s51]*G[0, 0, s12]*G[0, s51, s34])/2 - 
 (3*G[0, s51]*G[0, 0, s23]*G[0, s51, s34])/2 - 
 2*G[0, s51]*G[0, 0, s45]*G[0, s51, s34] - 14*G[0, 0, s51]*G[0, s51, s34] - 
 2*G[0, s45]*G[0, 0, s51]*G[0, s51, s34] - 3*G[s34 - s51, s12]*G[0, 0, s51]*
  G[0, s51, s34] - 9*G[-s34 + s51, s23]*G[0, 0, s51]*G[0, s51, s34] + 
 3*G[0, s51]*G[0, s34, s12]*G[0, s51, s34] + 3*G[0, s51]*G[0, s51, s23]*
  G[0, s51, s34] - (2*Pi^2*G[0, -s34 + s51, s23])/3 + 
 (Pi^2*G[0, s34]*G[0, -s34 + s51, s23])/2 - 
 (Pi^2*G[0, s51]*G[0, -s34 + s51, s23])/2 + 4*G[0, s34]*G[0, s51]*
  G[0, -s34 + s51, s23] - 4*G[0, s51]*G[s51, s34]*G[0, -s34 + s51, s23] - 
 3*G[0, s51]*G[0, 0, s34]*G[0, -s34 + s51, s23] - 
 8*G[0, 0, s51]*G[0, -s34 + s51, s23] + 6*G[0, s34]*G[0, 0, s51]*
  G[0, -s34 + s51, s23] - 3*G[s51, s34]*G[0, 0, s51]*G[0, -s34 + s51, s23] - 
 (Pi^2*G[0, (s12 - s34)/(s12 - s34 + s51), 1])/2 - 
 2*G[0, -(s45/s34)]*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, s45/(s23 - s51)]*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   1] + G[0, s12/s51]^2*G[0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, s12/s51]*G[0, s51/(s12 - s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   1] + (Pi^2*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1])/6 + 
 G[0, s12/s51]*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 (G[0, s12/s51]^2*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1])/
  2 - (G[0, s12/s51]*G[0, -(s51/s34)]^2*G[0, (s12 - s34)/(s12 - s34 + s51), 
    1])/2 + (Pi^2*G[0, s51/(s12 - s34 + s51)]*
   G[0, (s12 - s34)/(s12 - s34 + s51), 1])/6 + 
 (2*Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34)]*
   G[0, (s12 - s34)/(s12 - s34 + s51), 1])/3 + 
 (3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, (s12 - s34)/(s12 - s34 + s51), 
    1])/2 + (G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
   G[0, (s12 - s34)/(s12 - s34 + s51), 1])/2 + 
 G[0, s51/(s12 - s34 + s51)]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
  G[0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^3*G[0, (s12 - s34)/(s12 - s34 + s51), 
   1] - (G[0, s12/s51]*G[0, 1 - s51/s34]^2*
   G[0, (s12 - s34)/(s12 - s34 + s51), 1])/2 + 
 (G[0, s51/(s12 - s34 + s51)]*G[0, 1 - s51/s34]^2*
   G[0, (s12 - s34)/(s12 - s34 + s51), 1])/2 + 
 2*G[0, s34/(s34 + s45), 1]*G[0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   1] - G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
  G[0, (s12 - s34)/(s12 - s34 + s51), 1] - 2*G[0, s12/s45]*G[0, -(s45/s34)]*
  G[0, -((-s12 + s34 + s45)/(s12 - s34 + s51)), 1] + 
 2*G[0, -(s45/s34)]*G[0, s12/s51]*
  G[0, -((-s12 + s34 + s45)/(s12 - s34 + s51)), 1] + 
 2*G[0, -(s45/s34)]*G[0, s51/s45]*
  G[0, -((-s12 + s34 + s45)/(s12 - s34 + s51)), 1] + 
 (Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 - 
 (2*Pi^2*G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/3 + 
 (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 + 
 3*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34 + s51)/(s12 - s34), 
   1] - (G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))]*
   G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 + 
 (3*G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 + 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*
   G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 + 
 (G[0, -(s51/(s12 - s34))]^3*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 + 
 (Pi^2*G[0, s51/s34]*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/6 + 
 (3*G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 + 
 G[0, s12/s51]*G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 (G[0, s51/s34]^3*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 - 
 G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 3*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, 1 - s51/s34]*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 (3*G[0, -(s51/(s12 - s34))]^2*G[0, 1 - s51/s34]*
   G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 - 
 (G[0, s12/s51]*G[0, 1 - s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/
  2 - 3*G[0, s34/(s34 - s51), 1]*G[0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, s12/s51]*G[0, s34/(s34 - s51), 1]*G[0, (s12 - s34 + s51)/(s12 - s34), 
   1] - 3*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 3*G[0, 1 - s51/s34]*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1] + (5*Pi^2*G[0, s34/(s34 + s51), 1])/
  6 + (Pi^2*G[0, s12/s51]*G[0, s34/(s34 + s51), 1])/2 - 
 (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, s34/(s34 + s51), 1])/2 - 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, s34/(s34 + s51), 1] + 
 (G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))]*G[0, s34/(s34 + s51), 1])/2 - 
 (G[0, -(s51/(s12 - s34))]^2*G[0, s34/(s34 + s51), 1])/2 - 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*G[0, s34/(s34 + s51), 1])/2 - 
 (G[0, -(s51/(s12 - s34))]^3*G[0, s34/(s34 + s51), 1])/2 - 
 (Pi^2*G[0, s51/s34]*G[0, s34/(s34 + s51), 1])/6 + 
 4*G[0, s12/s51]*G[0, s51/s34]*G[0, s34/(s34 + s51), 1] + 
 (G[0, s51/s34]^2*G[0, s34/(s34 + s51), 1])/2 - 
 G[0, s12/s51]*G[0, s51/s34]^2*G[0, s34/(s34 + s51), 1] - 
 (G[0, s51/s34]^3*G[0, s34/(s34 + s51), 1])/2 + 
 5*G[0, s34/(s34 - s51), 1]*G[0, s34/(s34 + s51), 1] + 
 2*G[0, s12/s51]*G[0, s34/(s34 - s51), 1]*G[0, s34/(s34 + s51), 1] + 
 G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, s34/(s34 + s51), 1] + 
 G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, s34/(s34 + s51), 1] + (3*Pi^2*G[0, 1 - s51/s34, 1])/4 + 
 (Pi^2*G[0, s12/s51]*G[0, 1 - s51/s34, 1])/4 + 
 (Pi^2*G[0, s45/s51]*G[0, 1 - s51/s34, 1])/2 - 
 (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, 1 - s51/s34, 1])/3 - 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*G[0, 1 - s51/s34, 1])/2 - 
 (G[0, -(s51/(s12 - s34))]^3*G[0, 1 - s51/s34, 1])/3 - 
 (G[0, s51/s34]*G[0, 1 - s51/s34, 1])/4 - 
 (9*G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34, 1])/2 + 
 (3*G[0, s12/s51]^2*G[0, s51/s34]*G[0, 1 - s51/s34, 1])/4 - 
 3*G[0, s51/s34]^2*G[0, 1 - s51/s34, 1] + 
 (3*G[0, s12/s51]*G[0, s51/s34]^2*G[0, 1 - s51/s34, 1])/2 + 
 (13*G[0, s51/s34]^3*G[0, 1 - s51/s34, 1])/12 + 
 (Pi^2*G[0, s51/s45]*G[0, 1 - s51/s34, 1])/2 + 
 (Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34)]*G[0, 1 - s51/s34, 1])/3 + 
 6*G[0, s51/s34]*G[0, (s12 - s34 + s51)/(s12 - s34)]*G[0, 1 - s51/s34, 1] + 
 (3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 1 - s51/s34, 1])/2 + 
 G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 1 - s51/s34, 1] + 
 (G[0, s51/s34]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 1 - s51/s34, 1])/
  2 - (Pi^2*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1])/12 - 
 (9*G[0, s51/s34]*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1])/2 + 
 (9*G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1])/2 + 
 (9*G[0, s51/s34]^2*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1])/4 - 
 (3*G[0, 1 - s51/s34]^2*G[0, 1 - s51/s34, 1])/4 + 
 (5*G[0, s12/s51]*G[0, 1 - s51/s34]^2*G[0, 1 - s51/s34, 1])/4 + 
 (9*G[0, s51/s34]*G[0, 1 - s51/s34]^2*G[0, 1 - s51/s34, 1])/4 + 
 (G[0, 1 - s51/s34]^3*G[0, 1 - s51/s34, 1])/2 + 
 2*G[0, s12/s51]*G[0, s34/(s34 - s51), 1]*G[0, 1 - s51/s34, 1] + 
 (3*G[0, 1 - s51/s34]*G[0, s34/(s34 - s51), 1]*G[0, 1 - s51/s34, 1])/2 - 
 3*G[0, s51/s34]*G[0, (-s12 + s34)/s51, 1]*G[0, 1 - s51/s34, 1] + 
 G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, 1 - s51/s34, 1] - 
 (Pi^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 - 
 (3*G[0, s12/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (Pi^2*G[0, s12/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 + 
 (G[0, s12/s45]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (Pi^2*G[0, s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 + 
 (G[0, s45]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (5*G[0, s12/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 (G[0, s12/s51]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (5*G[0, s45/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 G[0, s45]*G[0, s45/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45/s51]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (Pi^2*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 - 
 2*G[0, s51/s34]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (G[0, s45]*G[0, s51/s34]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 - G[0, s45/s51]*G[0, s51/s34]^2*
  G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (G[0, s51/s34]^3*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 - 
 (5*G[0, s51/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 2*G[0, s12/s45]*G[0, s51/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[0, s45]*G[0, s51/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s12/s51]*G[0, s51/s45]*
  G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[0, s45/s51]*G[0, s51/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + G[0, s51/s45]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s45]*G[0, s51/(s45 + s51)]*
  G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[0, s51/(s45 + s51)]*
  G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[0, s51/(s45 + s51)]*
  G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s34/(s34 - s51), 1]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (Pi^2*G[s34, 0, s12])/3 + (Pi^2*G[s34, s34, s12])/3 - 
 2*G[0, 0, s34]*G[s34, s34, s12] - G[0, s12/s51]^2*
  G[s34/s12, s34/(s34 + s45), 1] - 4*G[0, s12/s51]*G[0, s51/s34]*
  G[s34/s12, s34/(s34 + s45), 1] - 3*G[0, s51/s34]^2*
  G[s34/s12, s34/(s34 + s45), 1] + 
 (2*Pi^2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1])/3 + 
 (Pi^2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 + 
 (3*G[0, s12/s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 + (Pi^2*G[0, s12/s45]*G[s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 - 
 (G[0, s12/s45]^2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 + (Pi^2*G[0, s45]*G[s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 - 
 (G[0, s45]^2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 - (5*G[0, s12/s51]*G[s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 (G[0, s12/s51]^2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 + (5*G[0, s45/s51]*G[s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 G[0, s45]*G[0, s45/s51]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45/s51]^2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + (G[0, s51/s34]^2*G[s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (5*G[0, s51/s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/4 - 2*G[0, s12/s45]*G[0, s51/s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s51/s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[0, s51/s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[0, s45/s51]*G[0, s51/s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s51/s45]^2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s45]*G[0, s51/(s45 + s51)]*
  G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, s51/(s45 + s51)]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[0, s51/(s45 + s51)]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s34/(s34 - s51), 1]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (Pi^2*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1])/3 + 
 G[0, s12/s23]^2*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] - 
 2*G[0, s12/s23]*G[0, -(s45/s23)]*G[(s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), 1] - (Pi^2*G[s45, 0, s12])/3 - 
 G[0, 0, s23]*G[s45, 0, s12] - G[0, 0, s45]*G[s45, 0, s12] - 
 (Pi^2*G[s45, 0, s23])/3 - G[0, 0, s12]*G[s45, 0, s23] - 
 G[0, 0, s45]*G[s45, 0, s23] + (2*Pi^2*G[s45, s45, s12])/3 + 
 2*G[0, 0, s45]*G[s45, s45, s12] + (2*Pi^2*G[s45, s45, s23])/3 + 
 2*G[0, 0, s45]*G[s45, s45, s23] - 
 (Pi^2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1])/3 + 
 G[0, (s12 - s45)/s23]^2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
   1] - G[0, -(s45/s23)]^2*G[-(s45/(s23 - s45)), 
   (s12 - s45)/(s12 + s23 - s45), 1] + 2*G[0, s23/(s23 + s45), 1]*
  G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] - 
 2*G[0, s23/(-s12 + s23 + s45), 1]*G[-(s45/(s23 - s45)), 
   (s12 - s45)/(s12 + s23 - s45), 1] - 
 (Pi^2*G[s23/(-s12 + s23 + s45), s23/(s23 + s45), 1])/3 - 
 2*G[0, s12/s23]*G[0, -(s23/(s12 - s45))]*G[s23/(-s12 + s23 + s45), 
   s23/(s23 + s45), 1] - G[0, -(s23/(s12 - s45))]^2*
  G[s23/(-s12 + s23 + s45), s23/(s23 + s45), 1] + 
 2*G[0, (s12 - s45)/(s12 + s23 - s45), 1]*G[s23/(-s12 + s23 + s45), 
   s23/(s23 + s45), 1] - 2*G[0, -(s45/(s23 - s45)), 1]*
  G[s23/(-s12 + s23 + s45), s23/(s23 + s45), 1] - 
 2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1]*
  G[s23/(-s12 + s23 + s45), s23/(s23 + s45), 1] - 
 Pi^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s45]*G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   1] - 2*G[0, s45/s51]^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   1] + 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, -(s51/(s12 - s34))]^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   1] - 2*G[0, s12/s45]*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 2*G[0, s45]*G[0, s51/s34]*
  G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[0, s45/s51]*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 3*G[0, s51/s34]^2*
  G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s45]*G[0, -(s51/s45)]*G[s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 2*G[0, s12/s51]*G[0, -(s51/s45)]*
  G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, -(s51/s45)]^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 (4*Pi^2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/3 + 
 (Pi^2*G[0, s45/s51]*G[s34/(s34 + s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 - 
 2*G[0, s45]*G[0, s45/s51]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45/s51]^2*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45]*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 6*G[0, s45/s51]*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s51/s34]^2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s12/s45]*G[0, -(s51/s45)]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[0, -(s51/s45)]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, -(s51/s45)]^2*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s45]*G[0, s51/s45]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[0, s51/s45]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]*G[0, s51/s45]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s34]*G[0, s51/s45]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[0, s51/(s45 + s51)]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, s51/(s45 + s51)]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[0, s51/(s45 + s51)]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 5*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45/s51]*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s12/s23]^2*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -(s45/(s23 - s45)), 1] + G[0, s12/s34]^2*
  G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] + 
 2*G[0, s12/s34]*G[0, s34/s23]*
  G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] + 
 G[0, s34/s23]^2*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -(s45/(s23 - s45)), 1] + 2*G[0, s12/s23]*G[0, -(s45/s23)]*
  G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] - 
 2*G[0, s12/s34]*G[0, -(s45/s23)]*
  G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] - 
 2*G[0, s34/s23]*G[0, -(s45/s23)]*
  G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] + 
 2*G[0, s12/s23]*G[0, -(s23/(s12 - s34 - s45))]*
  G[s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1] - 
 2*G[0, s12/s34]*G[0, -(s23/(s12 - s34 - s45))]*
  G[s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1] - 
 2*G[0, s34/s23]*G[0, -(s23/(s12 - s34 - s45))]*
  G[s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1] + 
 G[0, s12/s45]^2*G[1 - s45/s12, s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(s23*(s12 - s34))/(-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(s23*(s12 - s34))/(-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(s23*(s12 - s34))/(-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (Pi^2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/6 - 
 (Pi^2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/
  2 + (Pi^2*G[0, -(s51/(s12 - s34))]*G[(s12 - s34)/(s12 - s34 - s51), 
    s34/(s34 + s51), 1])/2 + G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 (G[0, s12/s51]^2*G[0, -(s51/(s12 - s34))]*G[(s12 - s34)/(s12 - s34 - s51), 
    s34/(s34 + s51), 1])/2 + (G[0, -(s51/(s12 - s34))]^2*
   G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/2 + 
 (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*G[(s12 - s34)/(s12 - s34 - s51), 
    s34/(s34 + s51), 1])/2 + (G[0, -(s51/(s12 - s34))]^3*
   G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/2 + 
 (Pi^2*G[0, s51/s34]*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/
  6 - (G[0, s51/s34]^2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/
  2 + G[0, s12/s51]*G[0, s51/s34]^2*G[(s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] + (G[0, s51/s34]^3*G[(s12 - s34)/(s12 - s34 - s51), 
    s34/(s34 + s51), 1])/2 + G[0, s34/(s34 - s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 2*G[0, s12/s51]*G[0, s34/(s34 - s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] - G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 (Pi^2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1])/6 + 
 (Pi^2*G[0, s12/s51]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1])/
  3 - 4*G[0, -(s45/s34)]*G[0, s12/s51]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] + 4*G[0, s12/s51]*G[0, s51/(s12 - s34)]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 (Pi^2*G[0, s51/(s12 - s34 + s51)]*G[s34/(s34 - s51), 
    (s12 - s34)/(s12 - s34 + s51), 1])/6 - 
 (2*Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34)]*G[s34/(s34 - s51), 
    (s12 - s34)/(s12 - s34 + s51), 1])/3 - 
 (3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), 
    (s12 - s34)/(s12 - s34 + s51), 1])/2 + 
 G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[0, s51/(s12 - s34 + s51)]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^3*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 (G[0, s51/(s12 - s34 + s51)]*G[0, 1 - s51/s34]^2*
   G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1])/2 - 
 2*G[0, s34/(s34 + s45), 1]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   1] + G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 3*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 3*G[0, 1 - s51/s34]*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[0, s34/(s34 + s51), 1]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   1] + 2*G[0, s12/s51]*G[0, s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 (Pi^2*G[0, s34]*G[s34 - s51, 0, s12])/6 - 
 (Pi^2*G[0, s51]*G[s34 - s51, 0, s12])/6 + 3*G[0, s34]*G[0, s51]*
  G[s34 - s51, 0, s12] - 3*G[0, 0, s34]*G[s34 - s51, 0, s12] - 
 G[0, s51]*G[0, 0, s34]*G[s34 - s51, 0, s12] - 
 3*G[0, 0, s51]*G[s34 - s51, 0, s12] + G[0, s34]*G[0, 0, s51]*
  G[s34 - s51, 0, s12] - 3*G[s51, s34]*G[0, 0, s51]*G[s34 - s51, 0, s12] + 
 3*G[0, s51]*G[0, s51, s34]*G[s34 - s51, 0, s12] + 
 (Pi^2*G[s34 - s51, s34, s12])/2 - (Pi^2*G[0, s34]*G[s34 - s51, s34, s12])/
  3 - 3*G[0, s34]*G[0, s51]*G[s34 - s51, s34, s12] - 
 (Pi^2*G[s51, s34]*G[s34 - s51, s34, s12])/2 + 
 6*G[0, 0, s34]*G[s34 - s51, s34, s12] + 3*G[0, s51]*G[0, 0, s34]*
  G[s34 - s51, s34, s12] - G[0, s34]*G[0, 0, s51]*G[s34 - s51, s34, s12] - 
 3*G[s51, s34]*G[0, 0, s51]*G[s34 - s51, s34, s12] - 
 3*G[0, s51]*G[0, s51, s34]*G[s34 - s51, s34, s12] + 
 (2*Pi^2*G[0, s34]*G[s34 - s51, s34 - s51, s12])/3 - 
 (2*Pi^2*G[0, s51]*G[s34 - s51, s34 - s51, s12])/3 - 
 4*G[0, s51]*G[0, 0, s34]*G[s34 - s51, s34 - s51, s12] + 
 4*G[s51, s34]*G[0, 0, s51]*G[s34 - s51, s34 - s51, s12] + 
 (Pi^2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1])/3 - 
 2*G[0, s12/s45]*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1] + 2*G[0, s12/s51]*G[0, s51/s45]*
  G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 2*G[0, s45/s51]*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1] + 2*G[0, s12/s45]*G[0, s51/(s45 + s51)]*
  G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[0, s51/(s45 + s51)]*G[(s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1] - 2*G[0, s51/s45]*G[0, s51/(s45 + s51)]*
  G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 (4*Pi^2*G[(s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/3 - 
 (Pi^2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 + 
 2*G[0, s45]*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]^2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (Pi^2*G[0, s51/s34]*G[(s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 + 
 (G[0, s51/s34]^2*G[(s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (G[0, s45]*G[0, s51/s34]^2*G[(s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 G[0, s45/s51]*G[0, s51/s34]^2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (G[0, s51/s34]^3*G[(s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 + 
 2*G[0, s12/s45]*G[0, -(s51/s45)]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, -(s51/s45)]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, -(s51/s45)]^2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45/s51]*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s45]*G[0, s51/(s45 + s51)]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[0, s51/(s45 + s51)]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[0, s51/(s45 + s51)]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s34/(s34 - s51), 1]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s34/(s34 - s51), 1]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]*G[0, s34/(s34 - s51), 1]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 Pi^2*G[s34/s51, (-s12 + s34)/s51, 1] + 
 (Pi^2*G[0, s12/s51]*G[(-s12 + s34)/s51, s34/s51, 1])/2 - 
 3*G[0, s51/s34]*G[0, 1 - s51/s34, 1]*G[(-s12 + s34)/s51, s34/s51, 1] - 
 (Pi^2*G[s51, 0, s23])/3 - (11*Pi^2*G[s51, 0, s34])/3 - 
 (7*G[0, s45]*G[s51, 0, s34])/4 - Pi^2*G[0, s45]*G[s51, 0, s34] - 
 (14*Pi^2*G[0, s51]*G[s51, 0, s34])/3 - 3*G[0, s45]*G[0, s51]*
  G[s51, 0, s34] + (Pi^2*G[s34 - s51, s12]*G[s51, 0, s34])/6 - 
 3*G[0, s51]*G[s34 - s51, s12]*G[s51, 0, s34] - 
 (7*Pi^2*G[-s34 + s51, s23]*G[s51, 0, s34])/6 - 
 3*G[0, s51]*G[-s34 + s51, s23]*G[s51, 0, s34] + 
 3*G[0, 0, s12]*G[s51, 0, s34] - (3*G[0, s51]*G[0, 0, s12]*G[s51, 0, s34])/
  2 - 2*G[0, 0, s23]*G[s51, 0, s34] - 
 (3*G[0, s51]*G[0, 0, s23]*G[s51, 0, s34])/2 + 
 2*G[0, 0, s45]*G[s51, 0, s34] - G[0, s51]*G[0, 0, s45]*G[s51, 0, s34] - 
 22*G[0, 0, s51]*G[s51, 0, s34] - 3*G[0, s45]*G[0, 0, s51]*G[s51, 0, s34] - 
 G[s34 - s51, s12]*G[0, 0, s51]*G[s51, 0, s34] - 
 9*G[-s34 + s51, s23]*G[0, 0, s51]*G[s51, 0, s34] - 
 6*G[0, s34 - s51, s12]*G[s51, 0, s34] + 3*G[0, s51]*G[0, s34 - s51, s12]*
  G[s51, 0, s34] + 3*G[0, s51]*G[0, s51, s23]*G[s51, 0, s34] + 
 4*G[0, -s34 + s51, s23]*G[s51, 0, s34] + 3*G[0, s51]*G[0, -s34 + s51, s23]*
  G[s51, 0, s34] + 3*G[0, s51]*G[s34 - s51, 0, s12]*G[s51, 0, s34] - 
 4*G[0, s51]*G[s34 - s51, s34 - s51, s12]*G[s51, 0, s34] + 
 (Pi^2*G[s51, s51, s23])/3 - 2*G[0, 0, s51]*G[s51, s51, s23] - 
 (Pi^2*G[s51, s51, s34])/6 + (G[0, s51]*G[s51, s51, s34])/2 + 
 3*Pi^2*G[0, s51]*G[s51, s51, s34] + 2*G[0, s45]*G[0, s51]*G[s51, s51, s34] + 
 16*G[0, 0, s51]*G[s51, s51, s34] + 2*G[0, s45]*G[0, 0, s51]*
  G[s51, s51, s34] + 5*G[s34 - s51, s12]*G[0, 0, s51]*G[s51, s51, s34] + 
 5*G[-s34 + s51, s23]*G[0, 0, s51]*G[s51, s51, s34] + 
 3*G[0, s51]*G[0, s34, s12]*G[s51, s51, s34] - 
 3*G[0, s51]*G[0, s51, s23]*G[s51, s51, s34] - 
 3*G[0, s51]*G[s34 - s51, s34, s12]*G[s51, s51, s34] + 
 (5*Pi^2*G[0, s34]*G[-s34 + s51, 0, s23])/6 - 
 (5*Pi^2*G[0, s51]*G[-s34 + s51, 0, s23])/6 + 
 3*G[0, s34]*G[0, s51]*G[-s34 + s51, 0, s23] - 
 3*G[0, 0, s34]*G[-s34 + s51, 0, s23] - 5*G[0, s51]*G[0, 0, s34]*
  G[-s34 + s51, 0, s23] - 3*G[0, 0, s51]*G[-s34 + s51, 0, s23] + 
 5*G[0, s34]*G[0, 0, s51]*G[-s34 + s51, 0, s23] - 
 3*G[s51, s34]*G[0, 0, s51]*G[-s34 + s51, 0, s23] + 
 3*G[0, s51]*G[0, s51, s34]*G[-s34 + s51, 0, s23] + 
 3*G[0, s51]*G[s51, 0, s34]*G[-s34 + s51, 0, s23] + 
 (Pi^2*G[-s34 + s51, s51, s23])/2 - (Pi^2*G[0, s34]*G[-s34 + s51, s51, s23])/
  2 + (7*Pi^2*G[0, s51]*G[-s34 + s51, s51, s23])/6 - 
 3*G[0, s34]*G[0, s51]*G[-s34 + s51, s51, s23] + 
 (Pi^2*G[s51, s34]*G[-s34 + s51, s51, s23])/2 + 
 2*G[0, s51]*G[0, 0, s34]*G[-s34 + s51, s51, s23] + 
 6*G[0, 0, s51]*G[-s34 + s51, s51, s23] - 3*G[0, s34]*G[0, 0, s51]*
  G[-s34 + s51, s51, s23] + 6*G[s51, s34]*G[0, 0, s51]*
  G[-s34 + s51, s51, s23] - 3*G[0, s51]*G[0, s51, s34]*
  G[-s34 + s51, s51, s23] - 3*G[0, s51]*G[s51, 0, s34]*
  G[-s34 + s51, s51, s23] + 3*G[0, s51]*G[s51, s51, s34]*
  G[-s34 + s51, s51, s23] - (2*Pi^2*G[0, s34]*G[-s34 + s51, -s34 + s51, s23])/
  3 + (2*Pi^2*G[0, s51]*G[-s34 + s51, -s34 + s51, s23])/3 + 
 4*G[0, s51]*G[0, 0, s34]*G[-s34 + s51, -s34 + s51, s23] - 
 8*G[0, s34]*G[0, 0, s51]*G[-s34 + s51, -s34 + s51, s23] + 
 4*G[s51, s34]*G[0, 0, s51]*G[-s34 + s51, -s34 + s51, s23] - 
 4*G[0, s51]*G[s51, 0, s34]*G[-s34 + s51, -s34 + s51, s23] - 
 (Pi^2*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1])/3 + 
 (Pi^2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1])/
  3 - 4*G[0, -(s45/s34)]*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] - G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s12/s51]*
  G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 G[0, s12/s51]^2*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 (Pi^2*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1])/
  6 + G[0, s12/s51]*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] - (G[0, s12/s51]^2*G[0, -(s51/s34)]*
   G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1])/2 - 
 (G[0, s12/s51]*G[0, -(s51/s34)]^2*G[(s12 - s34)/(s12 - s34 + s51), 
    s34/(s34 - s51), 1])/2 + G[0, s12/s51]*G[0, 1 - s51/s34]^2*
  G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] - 
 2*G[0, s12/s51]*G[0, 1 - s51/s34, 1]*G[(s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] + 
 (2*Pi^2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1])/3 + 
 4*G[0, s12/s51]*G[0, s51/s34]*G[s34/(s34 + s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 6*G[0, s34/(s34 - s51), 1]*
  G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 (Pi^2*G[0, s51/s34]*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1])/6 - 
 G[0, s51/s34]*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
  G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] - 
 (G[0, s51/s34]*G[0, 1 - s51/s34]^2*G[1 - s51/s34, 
    (s12 - s34 + s51)/(s12 - s34), 1])/2 - 2*G[0, s12/s51]*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] + 
 2*G[0, s45/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1] - 2*G[0, s51/s34]^2*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] + 
 2*G[0, s51/s34]*G[0, s51/s45]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1] + 2*G[0, s34/(s34 - s51), 1]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 2*G[0, s45]*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + 4*G[0, s45/s51]*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + 2*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 2*G[0, s34/(s34 - s51), 1]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + (7*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 (7*Pi^2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 - 
 G[0, s12/s45]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (7*G[0, s12/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (3*G[0, s12/s51]^2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 (3*G[0, s45/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (G[0, s45]*G[0, s45/s51]*G[0, s51/s34]*
   G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (G[0, s45/s51]^2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (15*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 (G[0, s45]*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 G[0, s12/s51]*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[0, s45/s51]*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 (2*G[0, s51/s34]^3*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/3 + 
 (G[0, s51/s34]*G[0, s51/s45]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (G[0, s45]*G[0, s51/s34]*G[0, s51/s45]*
   G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 G[0, s45/s51]*G[0, s51/s34]*G[0, s51/s45]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (G[0, s51/s34]^2*G[0, s51/s45]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 (G[0, s51/s34]*G[0, s51/s45]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[0, s34/(s34 - s51), 1]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s12/s51]*G[0, s34/(s34 - s51), 1]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45/s51]*G[0, s34/(s34 - s51), 1]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s51/s45]*G[0, s34/(s34 - s51), 1]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 G[0, -(s51/(s12 - s34))]^2*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, -(s51/(s12 - s34))]^2*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 G[0, -(s51/(s12 - s34))]^2*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, -(s51/(s12 - s34))]^2*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))]*
  G[(2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[0, s34]*G[0, 0, 0, s12] - G[0, s45]*G[0, 0, 0, s12] + 
 G[0, s51]*G[0, 0, 0, s12] + (G[0, s34]*G[0, s51]*G[0, 0, 0, s12])/2 - 
 (G[0, 0, s34]*G[0, 0, 0, s12])/2 - (G[0, 0, s51]*G[0, 0, 0, s12])/2 - 
 G[0, s51]*G[0, 0, 0, s23] + (G[0, s34]*G[0, s51]*G[0, 0, 0, s23])/2 - 
 (G[0, 0, s34]*G[0, 0, 0, s23])/2 - (G[0, 0, s51]*G[0, 0, 0, s23])/2 - 
 3*G[0, 0, 0, s34] - (33*Pi^2*G[0, 0, 0, s34])/4 - 
 (25*G[0, s45]*G[0, 0, 0, s34])/2 - (45*G[0, s51]*G[0, 0, 0, s34])/2 - 
 (23*G[0, s45]*G[0, s51]*G[0, 0, 0, s34])/2 + 2*G[s34, s12]*G[0, 0, 0, s34] + 
 6*G[s34 - s51, s12]*G[0, 0, 0, s34] + 3*G[0, s51]*G[s34 - s51, s12]*
  G[0, 0, 0, s34] - 5*G[0, s51]*G[-s34 + s51, s23]*G[0, 0, 0, s34] - 
 (G[0, 0, s12]*G[0, 0, 0, s34])/2 - (5*G[0, 0, s23]*G[0, 0, 0, s34])/2 - 
 (7*G[0, 0, s45]*G[0, 0, 0, s34])/2 - (53*G[0, 0, s51]*G[0, 0, 0, s34])/2 + 
 6*G[0, s34, s12]*G[0, 0, 0, s34] - 6*G[0, s34 - s51, s12]*G[0, 0, 0, s34] + 
 G[s34 - s51, 0, s12]*G[0, 0, 0, s34] - 6*G[s34 - s51, s34, s12]*
  G[0, 0, 0, s34] + 8*G[s34 - s51, s34 - s51, s12]*G[0, 0, 0, s34] + 
 5*G[-s34 + s51, 0, s23]*G[0, 0, 0, s34] - 2*G[0, s34]*G[0, 0, 0, s45] - 
 G[0, s51]*G[0, 0, 0, s45] - (G[0, s34]*G[0, s51]*G[0, 0, 0, s45])/2 + 
 G[s45, s12]*G[0, 0, 0, s45] + G[s45, s23]*G[0, 0, 0, s45] + 
 (G[0, 0, s34]*G[0, 0, 0, s45])/2 + (G[0, 0, s51]*G[0, 0, 0, s45])/2 - 
 (3*G[0, 0, 0, s51])/2 + (21*Pi^2*G[0, 0, 0, s51])/4 - 
 21*G[0, s34]*G[0, 0, 0, s51] - (17*G[0, s45]*G[0, 0, 0, s51])/2 - 
 (7*G[0, s34]*G[0, s45]*G[0, 0, 0, s51])/2 + 
 3*G[s34 - s51, s12]*G[0, 0, 0, s51] + 2*G[s51, s23]*G[0, 0, 0, s51] + 
 31*G[s51, s34]*G[0, 0, 0, s51] + G[0, s45]*G[s51, s34]*G[0, 0, 0, s51] + 
 3*G[s34 - s51, s12]*G[s51, s34]*G[0, 0, 0, s51] + 
 9*G[-s34 + s51, s23]*G[0, 0, 0, s51] - 12*G[0, s34]*G[-s34 + s51, s23]*
  G[0, 0, 0, s51] + 11*G[s51, s34]*G[-s34 + s51, s23]*G[0, 0, 0, s51] + 
 (G[0, 0, s12]*G[0, 0, 0, s51])/2 + (5*G[0, 0, s23]*G[0, 0, 0, s51])/2 + 
 (49*G[0, 0, s34]*G[0, 0, 0, s51])/2 + (G[0, 0, s45]*G[0, 0, 0, s51])/2 - 
 3*G[0, s34 - s51, s12]*G[0, 0, 0, s51] - 3*G[0, s51, s23]*G[0, 0, 0, s51] - 
 (47*G[0, s51, s34]*G[0, 0, 0, s51])/2 - 9*G[0, -s34 + s51, s23]*
  G[0, 0, 0, s51] - G[s34 - s51, 0, s12]*G[0, 0, 0, s51] + 
 4*G[s34 - s51, s34 - s51, s12]*G[0, 0, 0, s51] - 
 22*G[s51, 0, s34]*G[0, 0, 0, s51] + 21*G[s51, s51, s34]*G[0, 0, 0, s51] - 
 5*G[-s34 + s51, 0, s23]*G[0, 0, 0, s51] + 3*G[-s34 + s51, s51, s23]*
  G[0, 0, 0, s51] + 12*G[-s34 + s51, -s34 + s51, s23]*G[0, 0, 0, s51] + 
 (Pi^2*G[0, 0, s34, s12])/6 + 2*G[0, s34]*G[0, 0, s34, s12] - 
 G[0, s34]*G[0, s51]*G[0, 0, s34, s12] + 2*G[0, 0, s34]*G[0, 0, s34, s12] + 
 2*G[0, s12/s51]*G[0, 0, s34/s12, 1] + 2*G[0, s51/s34]*G[0, 0, s34/s12, 1] - 
 (5*G[0, 0, s23/(s23 - s45), 1])/4 + (Pi^2*G[0, 0, s23/(s23 - s45), 1])/12 + 
 G[0, s12/s45]*G[0, 0, s23/(s23 - s45), 1] - 
 (15*G[0, s45]*G[0, 0, s23/(s23 - s45), 1])/2 - 
 (G[0, s45]^2*G[0, 0, s23/(s23 - s45), 1])/4 - 
 2*G[0, s12/s51]*G[0, 0, s23/(s23 - s45), 1] + 
 9*G[0, s45/s51]*G[0, 0, s23/(s23 - s45), 1] - 
 2*G[0, s51/s34]*G[0, 0, s23/(s23 - s45), 1] + 
 13*G[0, s51/s45]*G[0, 0, s23/(s23 - s45), 1] - 
 2*G[0, s12/s23]*G[0, 0, (s12 - s45)/(s12 + s23 - s45), 1] + 
 G[0, s45]*G[0, 0, s45, s12] + G[0, s45]*G[0, 0, s45, s23] + 
 2*G[0, s12/s34]*G[0, 0, -(s45/(s23 - s45)), 1] + 
 2*G[0, s34/s23]*G[0, 0, -(s45/(s23 - s45)), 1] - 
 2*G[0, -(s45/s23)]*G[0, 0, -(s45/(s23 - s45)), 1] + 
 2*G[0, s12/s34]*G[0, 0, s23/(s23 + s45), 1] + 
 2*G[0, s34/s23]*G[0, 0, s23/(s23 + s45), 1] - 
 4*G[0, s12/s23]*G[0, 0, s23/(-s12 + s23 + s45), 1] - 
 4*G[0, s23/s45]*G[0, 0, s23/(-s12 + s23 + s45), 1] - 
 (Pi^2*G[0, 0, s34/(s34 + s45), 1])/2 - 
 4*G[0, s12/s45]*G[0, 0, s34/(s34 + s45), 1] - 
 3*G[0, s45/s51]*G[0, 0, s34/(s34 + s45), 1] + 
 G[0, s45]*G[0, s45/s51]*G[0, 0, s34/(s34 + s45), 1] - 
 G[0, s45/s51]^2*G[0, 0, s34/(s34 + s45), 1] - 
 5*G[0, s51/s34]*G[0, 0, s34/(s34 + s45), 1] + 
 G[0, s45]*G[0, s51/s34]*G[0, 0, s34/(s34 + s45), 1] - 
 2*G[0, s45/s51]*G[0, s51/s34]*G[0, 0, s34/(s34 + s45), 1] - 
 G[0, s51/s34]^2*G[0, 0, s34/(s34 + s45), 1] + 
 2*G[0, s51/s45]*G[0, 0, s34/(s34 + s45), 1] - 
 6*G[0, s34/(s34 - s51), 1]*G[0, 0, s34/(s34 + s45), 1] + 
 2*G[0, s12/s23]*G[0, 0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 2*G[0, s12/s34]*G[0, 0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 2*G[0, s34/s23]*G[0, 0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 4*G[0, s12/s23]*G[0, 0, s23/(-s12 + s23 + s34 + s45), 1] - 
 4*G[0, s12/s34]*G[0, 0, s23/(-s12 + s23 + s34 + s45), 1] - 
 4*G[0, s34/s23]*G[0, 0, s23/(-s12 + s23 + s34 + s45), 1] + 
 4*G[0, s12/s45]*G[0, 0, 1 - s45/s12, 1] - 
 (Pi^2*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1])/6 + 
 2*G[0, s12/s51]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, s12/s51]^2*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 5*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 (5*G[0, -(s51/(s12 - s34))]^2*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 4*G[0, s12/s51]*G[0, s51/s34]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 (5*G[0, s51/s34]^2*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1])/2 + 
 G[0, s34/(s34 - s51), 1]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 5*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 5*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 (Pi^2*G[0, 0, s34/(s34 - s51), 1])/12 - 2*G[0, -(s45/s34)]*
  G[0, 0, s34/(s34 - s51), 1] - 
 (3*G[0, -(s45/s34)]^2*G[0, 0, s34/(s34 - s51), 1])/2 + 
 2*G[0, s45/(s23 - s51)]*G[0, 0, s34/(s34 - s51), 1] - 
 (3*G[0, s45/(s23 - s51)]^2*G[0, 0, s34/(s34 - s51), 1])/2 - 
 8*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, 0, s34/(s34 - s51), 1] + 
 3*G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, 0, s34/(s34 - s51), 1] + 
 (11*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, 0, s34/(s34 - s51), 1])/4 + 
 13*G[0, s12/s51]*G[0, 0, s34/(s34 - s51), 1] - 
 6*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*
  G[0, 0, s34/(s34 - s51), 1] - 2*G[0, s51/(s12 - s34)]*
  G[0, 0, s34/(s34 - s51), 1] + 3*G[0, -(s51/s34)]*
  G[0, 0, s34/(s34 - s51), 1] - (13*G[0, s12/s51]*G[0, -(s51/s34)]*
   G[0, 0, s34/(s34 - s51), 1])/2 - 
 (3*G[0, -(s51/s34)]^2*G[0, 0, s34/(s34 - s51), 1])/4 - 
 (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 0, s34/(s34 - s51), 1])/2 + 
 (3*G[0, 1 - s51/s34]^2*G[0, 0, s34/(s34 - s51), 1])/4 + 
 3*G[0, s34/(s34 + s45), 1]*G[0, 0, s34/(s34 - s51), 1] + 
 G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, 0, s34/(s34 - s51), 1] + 
 3*G[0, (s23 - s51)/(s23 - s45 - s51), 1]*G[0, 0, s34/(s34 - s51), 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[0, 0, s34/(s34 - s51), 1] - 
 G[0, s34/(s34 + s51), 1]*G[0, 0, s34/(s34 - s51), 1] - 
 (3*G[0, 1 - s51/s34, 1]*G[0, 0, s34/(s34 - s51), 1])/2 - 
 6*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[0, 0, s34/(s34 - s51), 1] + 
 3*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[0, 0, s34/(s34 - s51), 1] + G[(s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1]*G[0, 0, s34/(s34 - s51), 1] + 
 3*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1]*G[0, 0, s34/(s34 - s51), 1] - 
 (5*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*G[0, 0, s34/(s34 - s51), 1])/
  2 + (Pi^2*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1])/6 + 
 2*G[0, s12/s45]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s45]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s51]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 7*G[0, s45/s51]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s45]*G[0, s45/s51]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, s45/s51]^2*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s51/s34]^2*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 4*G[0, s34/(s34 - s51), 1]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, 0, s34/s51, 1]/2 + (Pi^2*G[0, 0, s34/s51, 1])/6 - 
 (9*G[0, s12/s51]*G[0, 0, s34/s51, 1])/2 + 
 (3*G[0, s12/s51]^2*G[0, 0, s34/s51, 1])/4 + 
 G[0, s45/s51]*G[0, 0, s34/s51, 1] - G[0, s45]*G[0, s45/s51]*
  G[0, 0, s34/s51, 1] + G[0, s45/s51]^2*G[0, 0, s34/s51, 1] - 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, 0, s34/s51, 1] - 
 (G[0, -(s51/(s12 - s34))]^2*G[0, 0, s34/s51, 1])/2 - 
 G[0, s12/s51]*G[0, s51/s34]*G[0, 0, s34/s51, 1] + 
 G[0, s51/s45]*G[0, 0, s34/s51, 1] - G[0, s45]*G[0, s51/s45]*
  G[0, 0, s34/s51, 1] + 2*G[0, s45/s51]*G[0, s51/s45]*G[0, 0, s34/s51, 1] + 
 G[0, s51/s45]^2*G[0, 0, s34/s51, 1] + G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*
  G[0, 0, s34/s51, 1] - (G[0, -(s51/(s34 - s51))]^2*G[0, 0, s34/s51, 1])/2 - 
 G[0, s34/(s34 - s51), 1]*G[0, 0, s34/s51, 1] + 
 G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, 0, s34/s51, 1] + 
 G[0, 1 - s51/s34, 1]*G[0, 0, s34/s51, 1] - 
 G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*G[0, 0, s34/s51, 1] + 
 (5*Pi^2*G[0, 0, (-s12 + s34)/s51, 1])/6 - 
 G[0, s12/s51]^2*G[0, 0, (-s12 + s34)/s51, 1] + 
 7*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, 0, (-s12 + s34)/s51, 1] + 
 (7*G[0, -(s51/(s12 - s34))]^2*G[0, 0, (-s12 + s34)/s51, 1])/2 - 
 4*G[0, s12/s51]*G[0, s51/s34]*G[0, 0, (-s12 + s34)/s51, 1] - 
 (G[0, s51/s34]^2*G[0, 0, (-s12 + s34)/s51, 1])/2 - 
 5*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, 0, (-s12 + s34)/s51, 1] + 
 (5*G[0, -(s51/(s34 - s51))]^2*G[0, 0, (-s12 + s34)/s51, 1])/2 - 
 5*G[0, s34/(s34 - s51), 1]*G[0, 0, (-s12 + s34)/s51, 1] - 
 7*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, 0, (-s12 + s34)/s51, 1] - 
 5*G[0, 1 - s51/s34, 1]*G[0, 0, (-s12 + s34)/s51, 1] + 
 7*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, 0, (-s12 + s34)/s51, 1] + (Pi^2*G[0, 0, s51, s23])/6 + 
 2*G[0, s51]*G[0, 0, s51, s23] - G[0, s34]*G[0, s51]*G[0, 0, s51, s23] + 
 2*G[0, 0, s51]*G[0, 0, s51, s23] + (17*Pi^2*G[0, 0, s51, s34])/6 + 
 19*G[0, s51]*G[0, 0, s51, s34] + 10*G[0, s45]*G[0, s51]*G[0, 0, s51, s34] - 
 3*G[0, s51]*G[s34 - s51, s12]*G[0, 0, s51, s34] + 
 3*G[0, s51]*G[-s34 + s51, s23]*G[0, 0, s51, s34] + 
 18*G[0, 0, s51]*G[0, 0, s51, s34] - 4*G[0, -(s45/s34)]*
  G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 4*G[0, s45/(s23 - s51)]*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 4*G[0, s51/(s12 - s34)]*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, -(s51/s34)]*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[0, -(s51/s34)]^2*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 
   1] - G[0, 1 - s51/s34]^2*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
  G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, s34/(s34 + s51), 1]*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, 1 - s51/s34, 1]*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 (Pi^2*G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1])/2 - 
 4*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 2*G[0, -(s51/(s12 - s34))]^2*
  G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, s51/s34]^2*G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 0, (s12 - s34 + s51)/(s12 - s34), 
   1] - (G[0, 1 - s51/s34]^2*G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1])/2 + 
 2*G[0, s34/(s34 - s51), 1]*G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 4*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 4*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 7*G[0, s12/s51]*G[0, 0, s34/(s34 + s51), 1] - 
 (G[0, s12/s51]^2*G[0, 0, s34/(s34 + s51), 1])/2 + 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, 0, s34/(s34 + s51), 1] + 
 (G[0, -(s51/(s12 - s34))]^2*G[0, 0, s34/(s34 + s51), 1])/2 + 
 4*G[0, s51/s34]*G[0, 0, s34/(s34 + s51), 1] - 
 4*G[0, s12/s51]*G[0, s51/s34]*G[0, 0, s34/(s34 + s51), 1] - 
 (G[0, s51/s34]^2*G[0, 0, s34/(s34 + s51), 1])/2 - 
 5*G[0, s34/(s34 - s51), 1]*G[0, 0, s34/(s34 + s51), 1] - 
 G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, 0, s34/(s34 + s51), 1] + 
 G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, 0, s34/(s34 + s51), 1] - (7*Pi^2*G[0, 0, 1 - s51/s34, 1])/12 - 
 6*G[0, s51/s34]*G[0, 0, 1 - s51/s34, 1] + 6*G[0, s12/s51]*G[0, s51/s34]*
  G[0, 0, 1 - s51/s34, 1] + (5*G[0, s51/s34]^2*G[0, 0, 1 - s51/s34, 1])/2 + 
 (5*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 0, 1 - s51/s34, 1])/2 + 
 6*G[0, s51/s34]*G[0, 1 - s51/s34]*G[0, 0, 1 - s51/s34, 1] + 
 (7*G[0, 1 - s51/s34]^2*G[0, 0, 1 - s51/s34, 1])/4 + 
 3*G[0, s34/(s34 - s51), 1]*G[0, 0, 1 - s51/s34, 1] + 
 (3*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (Pi^2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/3 + 
 4*G[0, s12/s45]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[0, s45]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (G[0, s45]^2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 5*G[0, s12/s51]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[0, s45/s51]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (9*G[0, s51/s34]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (15*G[0, s12/s51]*G[0, s51/s34]*
   G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (29*G[0, s51/s34]^2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 10*G[0, s51/s45]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, -(s45/s23)]*G[0, 1, -(s45/(s23 - s45)), 1] + 
 2*G[0, s12/s34]*G[0, 1, s23/(s23 + s45), 1] + 
 2*G[0, s34/s23]*G[0, 1, s23/(s23 + s45), 1] + 
 2*G[0, s23/s45]*G[0, 1, s23/(s23 + s45), 1] + 
 4*G[0, s12/s51]*G[0, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[0, s51/s34]*G[0, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 (Pi^2*G[0, 1, s34/(s34 - s51), 1])/3 + 4*G[0, -(s45/s34)]*
  G[0, 1, s34/(s34 - s51), 1] + G[0, (s45*(s34 - s51))/(s23*s34)]^2*
  G[0, 1, s34/(s34 - s51), 1] - G[0, -(s51/s34)]*
  G[0, 1, s34/(s34 - s51), 1] + 
 (G[0, -(s51/s34)]^2*G[0, 1, s34/(s34 - s51), 1])/2 - 
 G[0, 1 - s51/s34]^2*G[0, 1, s34/(s34 - s51), 1] + 
 2*G[0, 1 - s51/s34, 1]*G[0, 1, s34/(s34 - s51), 1] - 
 2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*G[0, 1, s34/(s34 - s51), 1] - 
 2*G[0, s12/s45]*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 4*G[0, s45]*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 6*G[0, s45/s51]*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 (Pi^2*G[0, 1, s34/s51, 1])/4 - (9*G[0, s12/s51]*G[0, 1, s34/s51, 1])/2 + 
 (3*G[0, s12/s51]^2*G[0, 1, s34/s51, 1])/4 - 
 G[0, s45/s51]*G[0, 1, s34/s51, 1] + G[0, s45]*G[0, s45/s51]*
  G[0, 1, s34/s51, 1] - G[0, s45/s51]^2*G[0, 1, s34/s51, 1] - 
 3*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, 1, s34/s51, 1] - 
 (3*G[0, -(s51/(s12 - s34))]^2*G[0, 1, s34/s51, 1])/2 + 
 (3*G[0, s51/s34]^2*G[0, 1, s34/s51, 1])/2 - 
 G[0, s51/s45]*G[0, 1, s34/s51, 1] + G[0, s45]*G[0, s51/s45]*
  G[0, 1, s34/s51, 1] - 2*G[0, s45/s51]*G[0, s51/s45]*G[0, 1, s34/s51, 1] - 
 G[0, s51/s45]^2*G[0, 1, s34/s51, 1] - 3*G[0, s34/(s34 - s51), 1]*
  G[0, 1, s34/s51, 1] + 3*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, 1, s34/s51, 1] - 3*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   1]*G[0, 1, s34/s51, 1] + 6*G[0, s12/s51]*G[0, 1, (-s12 + s34)/s51, 1] + 
 6*G[0, s51/s34]*G[0, 1, (-s12 + s34)/s51, 1] - 
 (Pi^2*G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1])/6 + 
 2*G[0, -(s45/s34)]*G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, s51/(s12 - s34)]*G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1] - 
 (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*
   G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1])/2 + 
 G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
  G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[0, s34/(s34 + s51), 1]*G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1] + 
 6*G[0, s12/s51]*G[0, 1, (s12 - s34 + s51)/(s12 - s34), 1] - 
 3*G[0, s12/s51]*G[0, 1 - s51/s34]*G[0, 1, (s12 - s34 + s51)/(s12 - s34), 
   1] + (Pi^2*G[0, 1, s34/(s34 + s51), 1])/2 + 
 G[0, s12/s51]*G[0, 1, s34/(s34 + s51), 1] - 
 (G[0, s12/s51]^2*G[0, 1, s34/(s34 + s51), 1])/2 + 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, 1, s34/(s34 + s51), 1] + 
 G[0, -(s51/(s12 - s34))]^2*G[0, 1, s34/(s34 + s51), 1] - 
 G[0, s51/s34]^2*G[0, 1, s34/(s34 + s51), 1] + 
 2*G[0, s34/(s34 - s51), 1]*G[0, 1, s34/(s34 + s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, 1, s34/(s34 + s51), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, 1, s34/(s34 + s51), 1] + (Pi^2*G[0, 1, 1 - s51/s34, 1])/12 - 
 (9*G[0, s12/s51]*G[0, 1, 1 - s51/s34, 1])/2 + 
 (3*G[0, s12/s51]^2*G[0, 1, 1 - s51/s34, 1])/4 - 
 G[0, s45/s51]*G[0, 1, 1 - s51/s34, 1] + G[0, s45]*G[0, s45/s51]*
  G[0, 1, 1 - s51/s34, 1] - G[0, s45/s51]^2*G[0, 1, 1 - s51/s34, 1] + 
 (3*G[0, s51/s34]^2*G[0, 1, 1 - s51/s34, 1])/2 - 
 G[0, s51/s45]*G[0, 1, 1 - s51/s34, 1] + G[0, s45]*G[0, s51/s45]*
  G[0, 1, 1 - s51/s34, 1] - 2*G[0, s45/s51]*G[0, s51/s45]*
  G[0, 1, 1 - s51/s34, 1] - G[0, s51/s45]^2*G[0, 1, 1 - s51/s34, 1] + 
 6*G[0, (s12 - s34 + s51)/(s12 - s34)]*G[0, 1, 1 - s51/s34, 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 1, 1 - s51/s34, 1] - 
 (3*G[0, 1 - s51/s34]*G[0, 1, 1 - s51/s34, 1])/2 + 
 3*G[0, s12/s51]*G[0, 1 - s51/s34]*G[0, 1, 1 - s51/s34, 1] + 
 G[0, s45/s51]*G[0, 1 - s51/s34]*G[0, 1, 1 - s51/s34, 1] + 
 G[0, s51/s45]*G[0, 1 - s51/s34]*G[0, 1, 1 - s51/s34, 1] + 
 (G[0, 1 - s51/s34]^2*G[0, 1, 1 - s51/s34, 1])/2 - 
 3*G[0, s34/(s34 - s51), 1]*G[0, 1, 1 - s51/s34, 1] - 
 3*G[0, (-s12 + s34)/s51, 1]*G[0, 1, 1 - s51/s34, 1] - 
 3*G[(-s12 + s34)/s51, s34/s51, 1]*G[0, 1, 1 - s51/s34, 1] - 
 (Pi^2*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 - 
 G[0, s12/s45]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s12/s51]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s45/s51]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[0, s51/s34]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (9*G[0, s12/s51]*G[0, s51/s34]*
   G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 3*G[0, s51/s34]^2*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 5*G[0, s51/s45]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (Pi^2*G[0, s34, 0, s12])/6 + G[0, s34]*G[0, s34, 0, s12] - 
 G[0, s51]*G[0, s34, 0, s12] + G[0, s34]*G[0, s51]*G[0, s34, 0, s12] - 
 3*G[0, s51]*G[s51, s34]*G[0, s34, 0, s12] - G[0, 0, s34]*G[0, s34, 0, s12] - 
 G[0, 0, s51]*G[0, s34, 0, s12] + 3*G[s51, 0, s34]*G[0, s34, 0, s12] - 
 (Pi^2*G[0, s34, s34, s12])/6 - 3*G[0, s34]*G[0, s34, s34, s12] + 
 G[0, 0, s34]*G[0, s34, s34, s12] + (Pi^2*G[0, s34, s34 - s51, s12])/2 + 
 3*G[0, s51]*G[s51, s34]*G[0, s34, s34 - s51, s12] - 
 3*G[0, 0, s34]*G[0, s34, s34 - s51, s12] + 
 3*G[0, 0, s51]*G[0, s34, s34 - s51, s12] - 
 3*G[s51, 0, s34]*G[0, s34, s34 - s51, s12] + 
 2*G[0, s12/s51]*G[0, s34/s12, 1, 1] + 
 2*G[0, s51/s34]*G[0, s34/s12, s34/(s34 + s45), 1] + 
 (Pi^2*G[0, s23/(s23 - s45), 1, 1])/12 + 
 5*G[0, s12/s45]*G[0, s23/(s23 - s45), 1, 1] - 
 3*G[0, s45]*G[0, s23/(s23 - s45), 1, 1] - 
 3*G[0, s12/s51]*G[0, s23/(s23 - s45), 1, 1] + 
 5*G[0, s45/s51]*G[0, s23/(s23 - s45), 1, 1] + 
 7*G[0, s51/s45]*G[0, s23/(s23 - s45), 1, 1] + 
 (5*G[0, s23/(s23 - s45), s23/(s23 - s45), 1])/4 - 
 (Pi^2*G[0, s23/(s23 - s45), s23/(s23 - s45), 1])/12 + 
 (5*G[0, s45]*G[0, s23/(s23 - s45), s23/(s23 - s45), 1])/2 + 
 (G[0, s45]^2*G[0, s23/(s23 - s45), s23/(s23 - s45), 1])/4 + 
 3*G[0, s12/s51]*G[0, s23/(s23 - s45), s23/(s23 - s45), 1] - 
 6*G[0, s45/s51]*G[0, s23/(s23 - s45), s23/(s23 - s45), 1] - 
 6*G[0, s51/s45]*G[0, s23/(s23 - s45), s23/(s23 - s45), 1] - 
 2*G[0, s12/s45]*G[0, s23/(s23 - s45), 1 - s45/s12, 1] + 
 2*G[0, s12/s45]*G[0, s23/(s23 - s45), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] - 
 2*G[0, s12/s51]*G[0, s23/(s23 - s45), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] - 
 2*G[0, s51/s45]*G[0, s23/(s23 - s45), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] - 
 2*G[0, s12/s45]*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[0, s45]*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 (5*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 (G[0, s45]*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 - (G[0, s45]^2*G[0, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 G[0, s12/s51]*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 6*G[0, s45/s51]*G[0, s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s51/s34]*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 10*G[0, s51/s45]*G[0, s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, -(s45/s23)]*G[0, (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
 2*G[0, s12/s23]*G[0, (s12 - s45)/(s12 + s23 - s45), 
   (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[0, s12/s23]*G[0, (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] + 
 G[0, s45]*G[0, s45, 0, s12] + G[0, s45]*G[0, s45, 0, s23] - 
 2*G[0, s45]*G[0, s45, s45, s12] - 2*G[0, s45]*G[0, s45, s45, s23] + 
 2*G[0, -(s45/s23)]*G[0, -(s45/(s23 - s45)), 1, 1] + 
 4*G[0, s12/s23]*G[0, -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] - 
 2*G[0, -(s45/s23)]*G[0, -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
   1] - 4*G[0, s12/s34]*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
 4*G[0, s34/s23]*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
 4*G[0, s12/s23]*G[0, -(s45/(s23 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 4*G[0, s12/s34]*G[0, -(s45/(s23 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 4*G[0, s34/s23]*G[0, -(s45/(s23 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 2*G[0, s12/s34]*G[0, s23/(s23 + s45), 1, 1] + 
 2*G[0, s34/s23]*G[0, s23/(s23 + s45), 1, 1] + 
 2*G[0, s23/s45]*G[0, s23/(s23 + s45), 1, 1] - 
 2*G[0, s12/s23]*G[0, s23/(-s12 + s23 + s45), 1, 1] - 
 4*G[0, s23/s45]*G[0, s23/(-s12 + s23 + s45), 1, 1] - 
 2*G[0, s12/s23]*G[0, s23/(-s12 + s23 + s45), s23/(s23 + s45), 1] - 
 (Pi^2*G[0, s34/(s34 + s45), 1, 1])/3 - 
 2*G[0, s12/s51]*G[0, s34/(s34 + s45), 1, 1] - 
 3*G[0, s45/s51]*G[0, s34/(s34 + s45), 1, 1] + 
 G[0, s45]*G[0, s45/s51]*G[0, s34/(s34 + s45), 1, 1] - 
 G[0, s45/s51]^2*G[0, s34/(s34 + s45), 1, 1] - 
 5*G[0, s51/s34]*G[0, s34/(s34 + s45), 1, 1] + 
 G[0, s45]*G[0, s51/s34]*G[0, s34/(s34 + s45), 1, 1] - 
 2*G[0, s45/s51]*G[0, s51/s34]*G[0, s34/(s34 + s45), 1, 1] - 
 G[0, s51/s34]^2*G[0, s34/(s34 + s45), 1, 1] - 
 6*G[0, s34/(s34 - s51), 1]*G[0, s34/(s34 + s45), 1, 1] + 
 (Pi^2*G[0, s34/(s34 + s45), s34/(s34 + s45), 1])/6 - 
 2*G[0, s12/s45]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[0, s12/s51]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 3*G[0, s45/s51]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 G[0, s45]*G[0, s45/s51]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 G[0, s45/s51]^2*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 5*G[0, s51/s34]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 G[0, s45]*G[0, s51/s34]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[0, s45/s51]*G[0, s51/s34]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 G[0, s51/s34]^2*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[0, s34/(s34 - s51), 1]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s45]*G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s51]*G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s45/s51]*G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 (Pi^2*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 - 
 2*G[0, s12/s45]*G[0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45]*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]*G[0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s34]*G[0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s23]*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -(s45/(s23 - s45)), 1] + 2*G[0, s12/s34]*
  G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 
   1] + 2*G[0, s34/s23]*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -(s45/(s23 - s45)), 1] + 2*G[0, s12/s23]*
  G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 2*G[0, s12/s34]*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 2*G[0, s34/s23]*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 2*G[0, s12/s23]*G[0, s23/(-s12 + s23 + s34 + s45), 1, 1] - 
 2*G[0, s12/s34]*G[0, s23/(-s12 + s23 + s34 + s45), 1, 1] - 
 2*G[0, s34/s23]*G[0, s23/(-s12 + s23 + s34 + s45), 1, 1] + 
 2*G[0, s12/s23]*G[0, s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1] - 
 2*G[0, s12/s34]*G[0, s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1] - 
 2*G[0, s34/s23]*G[0, s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1] - 
 2*G[0, s12/s45]*G[0, 1 - s45/s12, 1, 1] - 
 2*G[0, s12/s45]*G[0, 1 - s45/s12, s23/(s23 - s45), 1] + 
 4*G[0, s12/s45]*G[0, 1 - s45/s12, s34/(s34 + s45), 1] - 
 (Pi^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1])/2 + 
 3*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 (G[0, s12/s51]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1])/2 - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   1, 1] - G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 
   1] - 4*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 G[0, s51/s34]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, s34/(s34 - s51), 1]*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   1, 1] - 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 (Pi^2*G[0, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 1])/
  3 + 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[0, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 4*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s51/s34]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 2*G[0, s34/(s34 - s51), 1]*
  G[0, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 (G[0, s12/s51]^2*G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/
  2 - 3*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 (3*G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 
    s34/(s34 + s51), 1])/2 - G[0, s51/s34]*
  G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 2*G[0, s12/s51]*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] + 
 (3*G[0, s51/s34]^2*G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/
  2 + 3*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 3*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 (5*Pi^2*G[0, s34/(s34 - s51), 1, 1])/12 + 
 4*G[0, -(s45/s34)]*G[0, s34/(s34 - s51), 1, 1] + 
 4*G[0, s45/(s23 - s51)]*G[0, s34/(s34 - s51), 1, 1] - 
 2*G[0, s45/(s23 - s51)]^2*G[0, s34/(s34 - s51), 1, 1] - 
 3*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), 1, 1] + 
 2*G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), 1, 1] + 
 (11*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s34/(s34 - s51), 1, 1])/4 + 
 18*G[0, s12/s51]*G[0, s34/(s34 - s51), 1, 1] - 
 2*G[0, s45/s51]*G[0, s34/(s34 - s51), 1, 1] - 
 4*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*
  G[0, s34/(s34 - s51), 1, 1] - 4*G[0, s51/(s12 - s34)]*
  G[0, s34/(s34 - s51), 1, 1] + 5*G[0, -(s51/s34)]*
  G[0, s34/(s34 - s51), 1, 1] - 9*G[0, s12/s51]*G[0, -(s51/s34)]*
  G[0, s34/(s34 - s51), 1, 1] + G[0, s45/s51]*G[0, -(s51/s34)]*
  G[0, s34/(s34 - s51), 1, 1] - G[0, -(s51/s34)]^2*
  G[0, s34/(s34 - s51), 1, 1] - 2*G[0, s51/s45]*G[0, s34/(s34 - s51), 1, 1] + 
 G[0, -(s51/s34)]*G[0, s51/s45]*G[0, s34/(s34 - s51), 1, 1] - 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, s34/(s34 - s51), 1, 1] - 
 (G[0, 1 - s51/s34]^2*G[0, s34/(s34 - s51), 1, 1])/4 + 
 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, s34/(s34 - s51), 1, 1] + 
 4*G[0, (s23 - s51)/(s23 - s45 - s51), 1]*G[0, s34/(s34 - s51), 1, 1] + 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[0, s34/(s34 - s51), 1, 1] - 
 2*G[0, s34/(s34 + s51), 1]*G[0, s34/(s34 - s51), 1, 1] + 
 (G[0, 1 - s51/s34, 1]*G[0, s34/(s34 - s51), 1, 1])/2 - 
 4*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[0, s34/(s34 - s51), 1, 1] + 2*G[(s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1]*G[0, s34/(s34 - s51), 1, 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1]*G[0, s34/(s34 - s51), 1, 1] - 
 (7*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*G[0, s34/(s34 - s51), 1, 1])/
  2 + (Pi^2*G[0, s34/(s34 - s51), s34/(s34 - s51), 1])/3 - 
 2*G[0, -(s45/s34)]*G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 G[0, -(s45/s34)]^2*G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 4*G[0, s45/(s23 - s51)]*G[0, s34/(s34 - s51), s34/(s34 - s51), 1] + 
 G[0, s45/(s23 - s51)]^2*G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), s34/(s34 - s51), 
   1] + (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s34/(s34 - s51), 
    s34/(s34 - s51), 1])/2 - 13*G[0, s12/s51]*G[0, s34/(s34 - s51), 
   s34/(s34 - s51), 1] + 4*G[0, s51/(s12 - s34)]*
  G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 (9*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), s34/(s34 - s51), 1])/2 + 
 (13*G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), s34/(s34 - s51), 
    1])/2 + (3*G[0, -(s51/s34)]^2*G[0, s34/(s34 - s51), s34/(s34 - s51), 1])/
  2 + G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, s34/(s34 - s51), 
   s34/(s34 - s51), 1] + 2*G[0, s34/(s34 + s45), 1]*
  G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, s34/(s34 - s51), 
   s34/(s34 - s51), 1] - 2*G[0, (s23 - s51)/(s23 - s45 - s51), 1]*
  G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[0, s34/(s34 - s51), 
   s34/(s34 - s51), 1] + 2*G[0, s34/(s34 + s51), 1]*
  G[0, s34/(s34 - s51), s34/(s34 - s51), 1] + 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1]*G[0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[0, s34/(s34 - s51), s34/(s34 - s51), 1] + 
 (Pi^2*G[0, s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1])/6 - 
 2*G[0, -(s45/s34)]*G[0, s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, s51/(s12 - s34)]*G[0, s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   1] + (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, s34/(s34 - s51), 
    (s12 - s34)/(s12 - s34 + s51), 1])/2 - 
 G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[0, s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, s34/(s34 + s51), 1]*G[0, s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[0, s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 6*G[0, s34]*G[0, s34 - s51, 0, s12] - 6*G[0, s51]*G[0, s34 - s51, 0, s12] - 
 3*G[0, s34]*G[0, s51]*G[0, s34 - s51, 0, s12] + 
 3*G[0, 0, s34]*G[0, s34 - s51, 0, s12] + 
 3*G[0, 0, s51]*G[0, s34 - s51, 0, s12] - (Pi^2*G[0, s34 - s51, s34, s12])/
  2 - 6*G[0, s34]*G[0, s34 - s51, s34, s12] + 
 3*G[0, s34]*G[0, s51]*G[0, s34 - s51, s34, s12] - 
 6*G[0, 0, s34]*G[0, s34 - s51, s34, s12] + 
 2*G[0, s12/s45]*G[0, s23/(s23 - s45 - s51), s23/(s23 - s45), 1] - 
 2*G[0, s12/s51]*G[0, s23/(s23 - s45 - s51), s23/(s23 - s45), 1] - 
 2*G[0, s51/s45]*G[0, s23/(s23 - s45 - s51), s23/(s23 - s45), 1] - 
 2*G[0, s12/s45]*G[0, s23/(s23 - s45 - s51), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] + 
 2*G[0, s12/s51]*G[0, s23/(s23 - s45 - s51), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] + 
 2*G[0, s51/s45]*G[0, s23/(s23 - s45 - s51), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] + 
 (Pi^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1])/6 - 
 2*G[0, s12/s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, s12/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45]*G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s45/s51]^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, s51/s34]^2*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 4*G[0, s51/s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 4*G[0, s34/(s34 - s51), 1]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 1] + 
 4*G[0, s51/s45]*G[0, (s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 1] + 
 2*G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] + 
 6*G[0, s51/s45]*G[0, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] + 
 (Pi^2*G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1])/
  6 - 2*G[0, s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 3*G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - G[0, s45]*G[0, s45/s51]*
  G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s45/s51]^2*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 6*G[0, s51/s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - G[0, s34/s51, 1, 1]/4 - 
 (Pi^2*G[0, s34/s51, 1, 1])/2 - (9*G[0, s12/s51]*G[0, s34/s51, 1, 1])/2 + 
 (3*G[0, s12/s51]^2*G[0, s34/s51, 1, 1])/4 - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, s34/s51, 1, 1] - 
 G[0, -(s51/(s12 - s34))]^2*G[0, s34/s51, 1, 1] + 
 G[0, s51/s34]^2*G[0, s34/s51, 1, 1] + G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*
  G[0, s34/s51, 1, 1] - (G[0, -(s51/(s34 - s51))]^2*G[0, s34/s51, 1, 1])/2 - 
 2*G[0, s34/(s34 - s51), 1]*G[0, s34/s51, 1, 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, s34/s51, 1, 1] + 
 G[0, 1 - s51/s34, 1]*G[0, s34/s51, 1, 1] - 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*G[0, s34/s51, 1, 1] + 
 (Pi^2*G[0, s34/s51, s34/s51, 1])/4 + 
 (Pi^2*G[0, s34/s51, (-s12 + s34)/s51, 1])/3 - 
 3*G[0, s51/s34]*G[0, s34/s51, (-s12 + s34)/s51, 1] + 
 2*G[0, s12/s51]*G[0, s51/s34]*G[0, s34/s51, (-s12 + s34)/s51, 1] + 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, s34/s51, (-s12 + s34)/s51, 1] - 
 (G[0, -(s51/(s34 - s51))]^2*G[0, s34/s51, (-s12 + s34)/s51, 1])/2 + 
 3*G[0, s34/(s34 - s51), 1]*G[0, s34/s51, (-s12 + s34)/s51, 1] + 
 G[0, 1 - s51/s34, 1]*G[0, s34/s51, (-s12 + s34)/s51, 1] + 
 (Pi^2*G[0, (-s12 + s34)/s51, 1, 1])/2 + 
 3*G[0, s12/s51]*G[0, (-s12 + s34)/s51, 1, 1] - 
 (G[0, s12/s51]^2*G[0, (-s12 + s34)/s51, 1, 1])/2 + 
 3*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (-s12 + s34)/s51, 1, 1] + 
 (3*G[0, -(s51/(s12 - s34))]^2*G[0, (-s12 + s34)/s51, 1, 1])/2 + 
 3*G[0, s51/s34]*G[0, (-s12 + s34)/s51, 1, 1] - 
 2*G[0, s12/s51]*G[0, s51/s34]*G[0, (-s12 + s34)/s51, 1, 1] - 
 3*G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, (-s12 + s34)/s51, 1, 1] + 
 (3*G[0, -(s51/(s34 - s51))]^2*G[0, (-s12 + s34)/s51, 1, 1])/2 - 
 3*G[0, s34/(s34 - s51), 1]*G[0, (-s12 + s34)/s51, 1, 1] - 
 3*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, (-s12 + s34)/s51, 1, 1] - 
 3*G[0, 1 - s51/s34, 1]*G[0, (-s12 + s34)/s51, 1, 1] + 
 3*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (-s12 + s34)/s51, 1, 1] + (Pi^2*G[0, (-s12 + s34)/s51, s34/s51, 1])/
  6 + 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[0, (-s12 + s34)/s51, s34/s51, 1] + G[0, -(s51/(s12 - s34))]^2*
  G[0, (-s12 + s34)/s51, s34/s51, 1] + 
 (G[0, s51/s34]^2*G[0, (-s12 + s34)/s51, s34/s51, 1])/2 - 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, (-s12 + s34)/s51, s34/s51, 1] + 
 (G[0, -(s51/(s34 - s51))]^2*G[0, (-s12 + s34)/s51, s34/s51, 1])/2 - 
 G[0, s34/(s34 - s51), 1]*G[0, (-s12 + s34)/s51, s34/s51, 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, (-s12 + s34)/s51, s34/s51, 
   1] - G[0, 1 - s51/s34, 1]*G[0, (-s12 + s34)/s51, s34/s51, 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (-s12 + s34)/s51, s34/s51, 1] + (5*Pi^2*G[0, s51, 0, s23])/6 - 
 G[0, s34]*G[0, s51, 0, s23] - 2*G[0, s45]*G[0, s51, 0, s23] + 
 3*G[0, s51]*G[0, s51, 0, s23] - 2*G[0, s34]*G[0, s51]*G[0, s51, 0, s23] + 
 3*G[0, s51]*G[s51, s34]*G[0, s51, 0, s23] + 
 2*G[0, 0, s34]*G[0, s51, 0, s23] + 2*G[0, 0, s51]*G[0, s51, 0, s23] - 
 3*G[s51, 0, s34]*G[0, s51, 0, s23] + (3*G[0, s51, 0, s34])/2 + 
 (17*Pi^2*G[0, s51, 0, s34])/3 + 8*G[0, s45]*G[0, s51, 0, s34] + 
 (33*G[0, s51]*G[0, s51, 0, s34])/2 + 6*G[0, s45]*G[0, s51]*
  G[0, s51, 0, s34] + 6*G[0, s51]*G[-s34 + s51, s23]*G[0, s51, 0, s34] + 
 (3*G[0, 0, s12]*G[0, s51, 0, s34])/2 + (3*G[0, 0, s23]*G[0, s51, 0, s34])/
  2 + 2*G[0, 0, s45]*G[0, s51, 0, s34] + (43*G[0, 0, s51]*G[0, s51, 0, s34])/
  2 - 3*G[0, s34, s12]*G[0, s51, 0, s34] - 
 3*G[0, s51, s23]*G[0, s51, 0, s34] - 3*G[s34 - s51, 0, s12]*
  G[0, s51, 0, s34] + 3*G[s34 - s51, s34, s12]*G[0, s51, 0, s34] - 
 3*G[-s34 + s51, 0, s23]*G[0, s51, 0, s34] + 3*G[-s34 + s51, s51, s23]*
  G[0, s51, 0, s34] - (Pi^2*G[0, s51, s51, s23])/6 - 
 5*G[0, s51]*G[0, s51, s51, s23] + G[0, 0, s51]*G[0, s51, s51, s23] - 
 (17*Pi^2*G[0, s51, s51, s34])/6 - 13*G[0, s51]*G[0, s51, s51, s34] - 
 4*G[0, s45]*G[0, s51]*G[0, s51, s51, s34] - 3*G[0, s51]*G[s34 - s51, s12]*
  G[0, s51, s51, s34] - 3*G[0, s51]*G[-s34 + s51, s23]*G[0, s51, s51, s34] - 
 19*G[0, 0, s51]*G[0, s51, s51, s34] - (Pi^2*G[0, s51, -s34 + s51, s23])/2 + 
 3*G[0, s34]*G[0, s51]*G[0, s51, -s34 + s51, s23] - 
 3*G[0, s51]*G[s51, s34]*G[0, s51, -s34 + s51, s23] - 
 6*G[0, 0, s51]*G[0, s51, -s34 + s51, s23] + 
 3*G[s51, 0, s34]*G[0, s51, -s34 + s51, s23] - 
 4*G[0, s34]*G[0, -s34 + s51, 0, s23] + 
 4*G[0, s51]*G[0, -s34 + s51, 0, s23] - 3*G[0, s34]*G[0, s51]*
  G[0, -s34 + s51, 0, s23] + 3*G[0, 0, s34]*G[0, -s34 + s51, 0, s23] + 
 3*G[0, 0, s51]*G[0, -s34 + s51, 0, s23] - (Pi^2*G[0, -s34 + s51, s51, s23])/
  2 - 4*G[0, s51]*G[0, -s34 + s51, s51, s23] + 
 3*G[0, s34]*G[0, s51]*G[0, -s34 + s51, s51, s23] - 
 6*G[0, 0, s51]*G[0, -s34 + s51, s51, s23] - 
 4*G[0, -(s45/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 4*G[0, s45/(s23 - s51)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 4*G[0, s51/(s12 - s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 2*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 G[0, s12/s51]*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 G[0, -(s51/s34)]^2*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 
   1] - G[0, 1 - s51/s34]^2*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   1, 1] - 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 2*G[0, s34/(s34 + s51), 1]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 2*G[0, 1 - s51/s34, 1]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] - 
 G[0, s12/s51]*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] + 
 (Pi^2*G[0, (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 1])/
  6 - 2*G[0, -(s45/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] + 2*G[0, s51/(s12 - s34)]*
  G[0, (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, s12/s51]*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] + 
 (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, (s12 - s34)/(s12 - s34 + s51), 
    (s12 - s34)/(s12 - s34 + s51), 1])/2 - 
 G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[0, (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, s34/(s34 + s51), 1]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[0, (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 (2*Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1])/3 + 
 3*G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 (G[0, s12/s51]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1])/2 - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34 + s51)/(s12 - s34), 
   1, 1] - G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 
   1] + G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 
   1] - (G[0, 1 - s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1])/2 - 
 2*G[0, s34/(s34 - s51), 1]*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, (s12 - s34 + s51)/(s12 - s34), 
   1, 1] - 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 (Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34), (s12 - s34 + s51)/(s12 - s34), 1])/
  3 + 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[0, (s12 - s34 + s51)/(s12 - s34), (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1] + 2*G[0, s34/(s34 - s51), 1]*
  G[0, (s12 - s34 + s51)/(s12 - s34), (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34 + s51)/(s12 - s34), (s12 - s34 + s51)/(s12 - s34), 1] - 
 (Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1])/6 - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34 + s51)/(s12 - s34), 
   1 - s51/s34, 1] - G[0, -(s51/(s12 - s34))]^2*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] - 
 (G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1])/2 + 
 G[0, s34/(s34 - s51), 1]*G[0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 
   1] + 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] - 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] + 
 (5*Pi^2*G[0, s34/(s34 + s51), 1, 1])/6 - 
 3*G[0, s12/s51]*G[0, s34/(s34 + s51), 1, 1] - 
 (G[0, s12/s51]^2*G[0, s34/(s34 + s51), 1, 1])/2 + 
 4*G[0, s51/s34]*G[0, s34/(s34 + s51), 1, 1] - 
 (Pi^2*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1])/3 - 
 4*G[0, s12/s51]*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s51/s34]*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s12/s51]*G[0, s51/s34]*G[0, s34/(s34 + s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - 3*G[0, s34/(s34 - s51), 1]*
  G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 (Pi^2*G[0, s34/(s34 + s51), s34/(s34 + s51), 1])/6 + 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, s34/(s34 + s51), 
   s34/(s34 + s51), 1] + (G[0, -(s51/(s12 - s34))]^2*
   G[0, s34/(s34 + s51), s34/(s34 + s51), 1])/2 + 
 2*G[0, s51/s34]*G[0, s34/(s34 + s51), s34/(s34 + s51), 1] - 
 (G[0, s51/s34]^2*G[0, s34/(s34 + s51), s34/(s34 + s51), 1])/2 + 
 G[0, s34/(s34 - s51), 1]*G[0, s34/(s34 + s51), s34/(s34 + s51), 1] - 
 G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, s34/(s34 + s51), 
   s34/(s34 + s51), 1] + G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[0, s34/(s34 + s51), s34/(s34 + s51), 1] + G[0, 1 - s51/s34, 1, 1]/4 - 
 (Pi^2*G[0, 1 - s51/s34, 1, 1])/12 - G[0, s45/s51]*G[0, 1 - s51/s34, 1, 1] + 
 G[0, s45]*G[0, s45/s51]*G[0, 1 - s51/s34, 1, 1] - 
 G[0, s45/s51]^2*G[0, 1 - s51/s34, 1, 1] - 
 3*G[0, s51/s34]*G[0, 1 - s51/s34, 1, 1] + 3*G[0, s12/s51]*G[0, s51/s34]*
  G[0, 1 - s51/s34, 1, 1] + (G[0, s51/s34]^2*G[0, 1 - s51/s34, 1, 1])/2 - 
 G[0, s51/s45]*G[0, 1 - s51/s34, 1, 1] + G[0, s45]*G[0, s51/s45]*
  G[0, 1 - s51/s34, 1, 1] - 2*G[0, s45/s51]*G[0, s51/s45]*
  G[0, 1 - s51/s34, 1, 1] - G[0, s51/s45]^2*G[0, 1 - s51/s34, 1, 1] + 
 2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 1 - s51/s34, 1, 1] + 
 3*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1, 1] - 
 (3*G[0, s12/s51]*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1, 1])/2 + 
 G[0, s45/s51]*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1, 1] + 
 3*G[0, s51/s34]*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1, 1] + 
 G[0, s51/s45]*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1, 1] + 
 3*G[0, s34/(s34 - s51), 1]*G[0, 1 - s51/s34, 1, 1] - 
 (G[0, s12]^2*(-2*Pi^2 + 12*G[0, s12/s34]*G[0, s23/s45] - 
    12*G[0, s12/s45]*G[0, s45/s23] - 6*G[0, s45/s23]^2 + 
    3*Pi^2*G[0, s12/s51] + 3*Pi^2*G[0, -(s51/s34)] - 6*G[0, -(s51/s34)]^2 + 
    3*G[0, s12/s51]*G[0, -(s51/s34)]^2 + 3*G[0, -(s51/s34)]^3 + 
    Pi^2*G[0, s51/s34] - 3*G[0, (s45*(s34 - s51))/(s23*s34)]^2*
     G[0, s51/s34] + 12*G[0, s12/s51]*G[0, s51/s34] + 
    12*G[0, -(s51/s34)]*G[0, s51/s34] - 6*G[0, s12/s51]*G[0, -(s51/s34)]*
     G[0, s51/s34] - 3*G[0, -(s51/s34)]^2*G[0, s51/s34] + 6*G[0, s51/s34]^2 - 
    3*G[0, -(s51/s34)]*G[0, s51/s34]^2 + 3*G[0, s51/s34]*
     G[0, 1 - s51/s34]^2 - 6*G[0, s51/s34]*G[0, 1 - s51/s34, 1] + 
    6*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
      (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 12*G[0, 0, s34/s51, 1] - 
    6*G[0, s34/s51, 1, 1] + 6*G[0, 1 - s51/s34, 1, 1]))/24 - 
 (Pi^2*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1])/3 + 
 3*G[0, s51/s34]*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34, 
   (s12 - s34 + s51)/(s12 - s34), 1] - 3*G[0, s51/s34]*G[0, 1 - s51/s34]*
  G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] - 
 3*G[0, s34/(s34 - s51), 1]*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 
   1] - 3*G[0, s51/s34]*G[0, 1 - s51/s34, 1 - s51/s34, 1] + 
 2*G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34, 1 - s51/s34, 1] + 
 (3*G[0, s51/s34]^2*G[0, 1 - s51/s34, 1 - s51/s34, 1])/2 + 
 (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 1 - s51/s34, 1 - s51/s34, 1])/
  2 + 3*G[0, s51/s34]*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1 - s51/s34, 1] + 
 G[0, 1 - s51/s34]^2*G[0, 1 - s51/s34, 1 - s51/s34, 1] + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1]/4 + 
 (Pi^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/12 + 
 G[0, s12/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[0, s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[0, s12/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[0, s45/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 3*G[0, s12/s51]*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, 1] + (17*G[0, s51/s34]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1, 1])/4 - 3*G[0, s51/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, 1] + G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s23/(s23 - s45), 1] + 2*G[0, s12/s51]*
  G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] - 
 2*G[0, s45/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1] - 2*G[0, s51/s45]*
  G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/4 + 
 3*G[0, s12/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s12/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (5*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (3*G[0, s12/s51]*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (3*G[0, s51/s34]^2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 G[0, s51/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s51/s34]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s51/s34]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s12/s51]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s51/s34]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s51/s34]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s34]*G[s34, s34, s34, s12] + 
 2*G[0, s12/s51]*G[s34/s12, s34/(s34 + s45), 1, 1] + 
 2*G[0, s51/s34]*G[s34/s12, s34/(s34 + s45), 1, 1] - 
 2*G[0, s12/s51]*G[s34/s12, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 2*G[0, s51/s34]*G[s34/s12, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[0, s12/s51]*G[s34/s12, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   1] + 2*G[0, s51/s34]*G[s34/s12, s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s51]*G[s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s51/s34]*G[s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s51/s34]*G[s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s51]*G[s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s51/s34]*G[s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s51/s34]*G[s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + G[s23/(s23 - s45), 0, 1, 1]/4 + 
 (Pi^2*G[s23/(s23 - s45), 0, 1, 1])/3 + 
 4*G[0, s12/s45]*G[s23/(s23 - s45), 0, 1, 1] - 
 2*G[0, s45]*G[s23/(s23 - s45), 0, 1, 1] - 
 4*G[0, s12/s51]*G[s23/(s23 - s45), 0, 1, 1] + 
 4*G[0, s45/s51]*G[s23/(s23 - s45), 0, 1, 1] + 
 4*G[0, s51/s45]*G[s23/(s23 - s45), 0, 1, 1] + 
 (5*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1])/4 - 
 (Pi^2*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1])/12 + 
 (5*G[0, s45]*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1])/2 + 
 (G[0, s45]^2*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1])/4 + 
 3*G[0, s12/s51]*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1] - 
 6*G[0, s45/s51]*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1] - 
 6*G[0, s51/s45]*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45), 0, s34/(s34 + s45), 1] + 
 2*G[0, s12/s51]*G[s23/(s23 - s45), 0, s34/(s34 + s45), 1] - 
 2*G[0, s45/s51]*G[s23/(s23 - s45), 0, s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[s23/(s23 - s45), 0, s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45), 0, 1 - s45/s12, 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45), 0, (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] - 
 2*G[0, s12/s51]*G[s23/(s23 - s45), 0, (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] - 
 2*G[0, s51/s45]*G[s23/(s23 - s45), 0, (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45), 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s45]*G[s23/(s23 - s45), 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 (3*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (Pi^2*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 (3*G[0, s45]*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 - (G[0, s45]^2*G[s23/(s23 - s45), 0, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 G[0, s12/s51]*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 4*G[0, s45/s51]*G[s23/(s23 - s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 6*G[0, s51/s45]*G[s23/(s23 - s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45), 1, s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[s23/(s23 - s45), 1, s34/(s34 + s45), 1] + 
 2*G[0, s45/s51]*G[s23/(s23 - s45), 1, s34/(s34 + s45), 1] + 
 2*G[0, s51/s45]*G[s23/(s23 - s45), 1, s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s45]*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 (Pi^2*G[s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  12 + G[0, s12/s45]*G[s23/(s23 - s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[0, s12/s51]*G[s23/(s23 - s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s45/s51]*G[s23/(s23 - s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 5*G[0, s51/s45]*G[s23/(s23 - s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 (5*G[s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 (Pi^2*G[s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/12 - 
 4*G[0, s12/s45]*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (G[0, s45]^2*G[s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 3*G[0, s12/s51]*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 6*G[0, s45/s51]*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 6*G[0, s51/s45]*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45), 1 - s45/s12, s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[s23/(s23 - s45), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[s23/(s23 - s45), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (Pi^2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1])/6 + 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1] + 2*G[0, s12/s51]*G[s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 2*G[0, s45/s51]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1] - 2*G[0, s51/s45]*G[s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 (Pi^2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 + 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45/s51]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1]/4 - 
 (Pi^2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/
  12 - G[0, s12/s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[0, s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   1] + G[0, s12/s51]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[0, s45/s51]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   1] + 3*G[0, s51/s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s12/s51]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1] + 2*G[0, s45/s51]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] + 
 2*G[0, s51/s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1] + 2*G[0, s12/s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] - 2*G[0, s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/4 - 
 3*G[0, s12/s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s12/s51]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45/s51]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s51/s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s23]*G[(s12 - s45)/(s12 + s23 - s45), 0, 
   (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[0, s12/s23]*G[(s12 - s45)/(s12 + s23 - s45), 0, -(s45/(s23 - s45)), 1] - 
 2*G[0, -(s45/s23)]*G[(s12 - s45)/(s12 + s23 - s45), 1, -(s45/(s23 - s45)), 
   1] - 2*G[0, s12/s23]*G[(s12 - s45)/(s12 + s23 - s45), 
   (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] - 
 2*G[0, -(s45/s23)]*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 
   1] + 4*G[0, s12/s23]*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 
   -(s45/(s23 - s45)), 1] + G[0, s45]*G[s45, 0, 0, s12] + 
 G[0, s45]*G[s45, 0, 0, s23] - 2*G[0, s45]*G[s45, 0, s45, s12] - 
 2*G[0, s45]*G[s45, 0, s45, s23] - 2*G[0, s45]*G[s45, s45, 0, s12] - 
 2*G[0, s45]*G[s45, s45, 0, s23] + 4*G[0, s45]*G[s45, s45, s45, s12] + 
 4*G[0, s45]*G[s45, s45, s45, s23] + 4*G[0, s12/s23]*
  G[-(s45/(s23 - s45)), 0, (s12 - s45)/(s12 + s23 - s45), 1] - 
 2*G[0, -(s45/s23)]*G[-(s45/(s23 - s45)), 0, (s12 - s45)/(s12 + s23 - s45), 
   1] - 4*G[0, s12/s34]*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] - 
 4*G[0, s34/s23]*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] + 
 2*G[0, -(s45/s23)]*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] - 
 4*G[0, s12/s23]*G[-(s45/(s23 - s45)), 0, 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 4*G[0, s12/s34]*G[-(s45/(s23 - s45)), 0, 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 4*G[0, s34/s23]*G[-(s45/(s23 - s45)), 0, 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
 4*G[0, s12/s23]*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), 1] - 2*G[0, -(s45/s23)]*
  G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 
   1] - 4*G[0, s12/s23]*G[-(s45/(s23 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] + 
 4*G[0, s12/s34]*G[-(s45/(s23 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] + 
 4*G[0, s34/s23]*G[-(s45/(s23 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] - 
 2*G[0, s23/s45]*G[s23/(s23 + s45), 0, 1, 1] + 
 2*G[0, s23/s45]*G[s23/(s23 + s45), 0, s23/(s23 + s45), 1] + 
 2*G[0, s23/s45]*G[s23/(s23 + s45), s23/(-s12 + s23 + s45), 1, 1] - 
 2*G[0, s23/s45]*G[s23/(s23 + s45), s23/(-s12 + s23 + s45), s23/(s23 + s45), 
   1] - 2*G[0, s12/s23]*G[s23/(-s12 + s23 + s45), 1, s23/(s23 + s45), 1] - 
 2*G[0, s23/s45]*G[s23/(-s12 + s23 + s45), 1, s23/(s23 + s45), 1] - 
 2*G[0, s12/s23]*G[s23/(-s12 + s23 + s45), s23/(s23 + s45), 1, 1] - 
 2*G[0, s23/s45]*G[s23/(-s12 + s23 + s45), s23/(s23 + s45), 1, 1] - 
 (Pi^2*G[s34/(s34 + s45), 0, 1, 1])/6 - 
 3*G[0, s45/s51]*G[s34/(s34 + s45), 0, 1, 1] + 
 G[0, s45]*G[0, s45/s51]*G[s34/(s34 + s45), 0, 1, 1] - 
 G[0, s45/s51]^2*G[s34/(s34 + s45), 0, 1, 1] - 
 3*G[0, s51/s34]*G[s34/(s34 + s45), 0, 1, 1] + 
 G[0, s45]*G[0, s51/s34]*G[s34/(s34 + s45), 0, 1, 1] - 
 2*G[0, s45/s51]*G[0, s51/s34]*G[s34/(s34 + s45), 0, 1, 1] - 
 G[0, s51/s34]^2*G[s34/(s34 + s45), 0, 1, 1] - 
 2*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), 0, 1, 1] + 
 (Pi^2*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1])/6 + 
 3*G[0, s45/s51]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] - 
 G[0, s45]*G[0, s45/s51]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 G[0, s45/s51]^2*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 5*G[0, s51/s34]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] - 
 G[0, s45]*G[0, s51/s34]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 2*G[0, s45/s51]*G[0, s51/s34]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 G[0, s51/s34]^2*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 2*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[s34/(s34 + s45), 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s51]*G[s34/(s34 + s45), 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s45/s51]*G[s34/(s34 + s45), 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[s34/(s34 + s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]*G[s34/(s34 + s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[s34/(s34 + s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 6*G[0, s45/s51]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 6*G[0, s51/s34]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 (Pi^2*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 - 
 2*G[0, s12/s45]*G[s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45]*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 6*G[0, s45/s51]*G[s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 6*G[0, s51/s34]*G[s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 (Pi^2*G[s34/(s34 + s45), s34/(s34 + s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 - 
 2*G[0, s12/s45]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s45/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[0, s45/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45/s51]^2*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45/s51]*G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s51/s34]^2*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (Pi^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1])/6 - 
 2*G[0, s45]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 5*G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s45]*G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + G[0, s45/s51]^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + 5*G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] - G[0, s45]*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 2*G[0, s45/s51]*G[0, s51/s34]*
  G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s51/s34]^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   1, 1] + 2*G[0, s12/s45]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 (Pi^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 - 
 G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45/s51]^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[0, s51/s34]^2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (Pi^2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/6 - 
 2*G[0, s12/s45]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, 1] + 2*G[0, s45]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, 1] - 2*G[0, s45/s51]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, 1] + 2*G[0, s51/s45]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 4*G[0, s45/s51]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[0, s51/s34]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45/s51]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s51/s45]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s45]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s51/s45]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s45]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s23]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 0, 
   -(s45/(s23 - s45)), 1] + 2*G[0, s12/s34]*
  G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 0, -(s45/(s23 - s45)), 
   1] + 2*G[0, s34/s23]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 0, 
   -(s45/(s23 - s45)), 1] + 2*G[0, s12/s23]*
  G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 0, 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 2*G[0, s12/s34]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 0, 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 2*G[0, s34/s23]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 0, 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
 4*G[0, s12/s23]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] + 
 4*G[0, s12/s34]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] + 
 4*G[0, s34/s23]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] + 
 2*G[0, s12/s23]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] - 
 2*G[0, s12/s34]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] - 
 2*G[0, s34/s23]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
   -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] + 
 2*G[0, s12/s23]*G[s23/(-s12 + s23 + s34 + s45), 1, s23/(s23 + s45), 1] - 
 2*G[0, s12/s34]*G[s23/(-s12 + s23 + s34 + s45), 1, s23/(s23 + s45), 1] - 
 2*G[0, s34/s23]*G[s23/(-s12 + s23 + s34 + s45), 1, s23/(s23 + s45), 1] + 
 2*G[0, s12/s23]*G[s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1, 1] - 
 2*G[0, s12/s34]*G[s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1, 1] - 
 2*G[0, s34/s23]*G[s23/(-s12 + s23 + s34 + s45), s23/(s23 + s45), 1, 1] - 
 2*G[0, s12/s45]*G[1 - s45/s12, 0, 1, 1] - 
 2*G[0, s12/s45]*G[1 - s45/s12, 0, s23/(s23 - s45), 1] + 
 4*G[0, s12/s45]*G[1 - s45/s12, 0, s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[1 - s45/s12, 1, s23/(s23 - s45), 1] - 
 2*G[0, s12/s45]*G[1 - s45/s12, 1, s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[1 - s45/s12, 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[1 - s45/s12, s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s45]*G[1 - s45/s12, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[1 - s45/s12, s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 (Pi^2*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 1])/3 - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[(s12 - s34)/(s12 - s34 - s51), 0, 
   1, 1] - G[0, -(s51/(s12 - s34))]^2*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 
   1] + G[0, s51/s34]^2*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 1] - 
 2*G[0, s34/(s34 - s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), 0, 
   1, 1] - 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 1] - 
 (Pi^2*G[(s12 - s34)/(s12 - s34 - s51), 0, (s12 - s34)/(s12 - s34 - s51), 1])/
  3 + 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(s12 - s34)/(s12 - s34 - s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, -(s51/(s12 - s34))]^2*G[(s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s51/s34]^2*G[(s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 2*G[0, s34/(s34 - s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 (Pi^2*G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1])/2 - 
 G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] + 
 (G[0, s12/s51]^2*G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1])/
  2 - 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] - 
 G[0, -(s51/(s12 - s34))]^2*G[(s12 - s34)/(s12 - s34 - s51), 1, 
   s34/(s34 + s51), 1] + G[0, s51/s34]^2*G[(s12 - s34)/(s12 - s34 - s51), 1, 
   s34/(s34 + s51), 1] - 2*G[0, s34/(s34 - s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), 1, 
   s34/(s34 + s51), 1] - 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   1]*G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] - 
 (Pi^2*G[(s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
    s34/(s34 + s51), 1])/3 + 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] + G[0, -(s51/(s12 - s34))]^2*
  G[(s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] - G[0, s51/s34]^2*G[(s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 2*G[0, s34/(s34 - s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] - 
 (5*Pi^2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1])/6 - 
 G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1] + 
 (G[0, s12/s51]^2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1])/
  2 + (Pi^2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 
    s34/(s34 + s51), 1])/6 - G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), s34/(s34 + s51), 1] - 
 (G[0, -(s51/(s12 - s34))]^2*G[(s12 - s34)/(s12 - s34 - s51), 
    s34/(s34 + s51), s34/(s34 + s51), 1])/2 + 
 (G[0, s51/s34]^2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 
    s34/(s34 + s51), 1])/2 - G[0, s34/(s34 - s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), s34/(s34 + s51), 1] + 
 G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), s34/(s34 + s51), 1] - 
 G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), s34/(s34 + s51), 1] - 
 (5*Pi^2*G[s34/(s34 - s51), 0, 1, 1])/12 + 
 (G[0, -(s45/s34)]^2*G[s34/(s34 - s51), 0, 1, 1])/2 + 
 6*G[0, s45/(s23 - s51)]*G[s34/(s34 - s51), 0, 1, 1] - 
 (3*G[0, s45/(s23 - s51)]^2*G[s34/(s34 - s51), 0, 1, 1])/2 - 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[s34/(s34 - s51), 0, 1, 1] + 
 G[0, s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*G[s34/(s34 - s51), 0, 1, 1] + 
 (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[s34/(s34 - s51), 0, 1, 1])/4 + 
 13*G[0, s12/s51]*G[s34/(s34 - s51), 0, 1, 1] - 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s45/s51]*
  G[s34/(s34 - s51), 0, 1, 1] - 6*G[0, s51/(s12 - s34)]*
  G[s34/(s34 - s51), 0, 1, 1] + 
 (11*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, 1, 1])/2 - 
 (13*G[0, s12/s51]*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, 1, 1])/2 - 
 2*G[0, -(s51/s34)]^2*G[s34/(s34 - s51), 0, 1, 1] - 
 (3*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), 0, 1, 1])/2 + 
 (G[0, 1 - s51/s34]^2*G[s34/(s34 - s51), 0, 1, 1])/4 - 
 G[0, s34/(s34 + s45), 1]*G[s34/(s34 - s51), 0, 1, 1] + 
 3*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[s34/(s34 - s51), 0, 1, 1] + 
 3*G[0, (s23 - s51)/(s23 - s45 - s51), 1]*G[s34/(s34 - s51), 0, 1, 1] + 
 3*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[s34/(s34 - s51), 0, 1, 1] - 
 3*G[0, s34/(s34 + s51), 1]*G[s34/(s34 - s51), 0, 1, 1] - 
 (G[0, 1 - s51/s34, 1]*G[s34/(s34 - s51), 0, 1, 1])/2 - 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[s34/(s34 - s51), 0, 1, 1] - 
 G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[s34/(s34 - s51), 0, 1, 1] + 3*G[(s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1]*G[s34/(s34 - s51), 0, 1, 1] + 
 3*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1]*G[s34/(s34 - s51), 0, 1, 1] + 
 (G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*G[s34/(s34 - s51), 0, 1, 1])/
  2 + 2*G[0, -(s45/s34)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 G[0, -(s45/s34)]^2*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 4*G[0, s45/(s23 - s51)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] + 
 G[0, s45/(s23 - s51)]^2*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 
   1] + (3*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[s34/(s34 - s51), 0, 
    s34/(s34 - s51), 1])/2 - 13*G[0, s12/s51]*G[s34/(s34 - s51), 0, 
   s34/(s34 - s51), 1] + 4*G[0, s51/(s12 - s34)]*
  G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 (11*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1])/2 + 
 (13*G[0, s12/s51]*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 
    1])/2 + 2*G[0, -(s51/s34)]^2*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), 0, s34/(s34 - s51), 
   1] - G[0, 1 - s51/s34]^2*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] + 
 2*G[0, s34/(s34 + s45), 1]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[s34/(s34 - s51), 0, 
   s34/(s34 - s51), 1] - 2*G[0, (s23 - s51)/(s23 - s45 - s51), 1]*
  G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[s34/(s34 - s51), 0, 
   s34/(s34 - s51), 1] + 2*G[0, s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] + 
 2*G[0, 1 - s51/s34, 1]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] + 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 3*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] + 
 (Pi^2*G[s34/(s34 - s51), 0, (s12 - s34)/(s12 - s34 + s51), 1])/6 - 
 2*G[0, -(s45/s34)]*G[s34/(s34 - s51), 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, s51/(s12 - s34)]*G[s34/(s34 - s51), 0, (s12 - s34)/(s12 - s34 + s51), 
   1] + (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), 0, 
    (s12 - s34)/(s12 - s34 + s51), 1])/2 - 
 G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[s34/(s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 + s51), 1] - G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[s34/(s34 - s51), 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, s34/(s34 + s51), 1]*G[s34/(s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 (Pi^2*G[s34/(s34 - s51), 1, (s12 - s34)/(s12 - s34 + s51), 1])/6 - 
 2*G[0, -(s45/s34)]*G[s34/(s34 - s51), 1, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, s51/(s12 - s34)]*G[s34/(s34 - s51), 1, (s12 - s34)/(s12 - s34 + s51), 
   1] + (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), 1, 
    (s12 - s34)/(s12 - s34 + s51), 1])/2 - 
 G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[s34/(s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 + s51), 1] - G[0, (s12 - s34 + s51)/(s12 - s34), 1]*
  G[s34/(s34 - s51), 1, (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, s34/(s34 + s51), 1]*G[s34/(s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), 1, (s12 - s34)/(s12 - s34 + s51), 1] + 
 (Pi^2*G[s34/(s34 - s51), s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1])/
  3 - 4*G[0, -(s45/s34)]*G[s34/(s34 - s51), s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] + 4*G[0, s51/(s12 - s34)]*
  G[s34/(s34 - s51), s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[s34/(s34 - s51), s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[s34/(s34 - s51), s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] + 2*G[0, s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 (Pi^2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1])/3 - 
 2*G[0, -(s45/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 2*G[0, s45/(s23 - s51)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 
   1] - 4*G[0, s12/s51]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 
   1] + 2*G[0, s51/(s12 - s34)]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 G[0, -(s51/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 2*G[0, s12/s51]*G[0, -(s51/s34)]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 (G[0, -(s51/s34)]^2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1])/
  2 + (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), 
    (s12 - s34)/(s12 - s34 + s51), 1, 1])/2 + 
 (G[0, 1 - s51/s34]^2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 
    1])/2 - G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, 1] + G[0, s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 G[0, 1 - s51/s34, 1]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 
   1] - G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 (Pi^2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1])/
  3 - 4*G[0, -(s45/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] - G[0, (s45*(s34 - s51))/(s23*s34)]^2*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 4*G[0, s12/s51]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] + G[0, -(s51/s34)]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] - 
 2*G[0, s12/s51]*G[0, -(s51/s34)]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] - 
 (G[0, -(s51/s34)]^2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
    s34/(s34 - s51), 1])/2 + G[0, 1 - s51/s34]^2*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] - 
 2*G[0, 1 - s51/s34, 1]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] + 2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] - 
 (Pi^2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
    (s12 - s34)/(s12 - s34 + s51), 1])/6 + 
 2*G[0, -(s45/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 2*G[0, s51/(s12 - s34)]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), 
    (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 1])/2 + 
 G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[0, s34/(s34 + s51), 1]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
  G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - G[0, s34]*G[0, s51]*
  G[s34 - s51, 0, 0, s12] + G[0, 0, s34]*G[s34 - s51, 0, 0, s12] + 
 G[0, 0, s51]*G[s34 - s51, 0, 0, s12] - (Pi^2*G[s34 - s51, 0, s34, s12])/3 + 
 2*G[0, s34]*G[0, s51]*G[s34 - s51, 0, s34, s12] - 
 4*G[0, 0, s34]*G[s34 - s51, 0, s34, s12] + (Pi^2*G[s34 - s51, s34, 0, s12])/
  6 - 3*G[0, s34]*G[s34 - s51, s34, 0, s12] + 
 3*G[0, s51]*G[s34 - s51, s34, 0, s12] - G[0, s34]*G[0, s51]*
  G[s34 - s51, s34, 0, s12] + 3*G[0, s51]*G[s51, s34]*
  G[s34 - s51, s34, 0, s12] + G[0, 0, s34]*G[s34 - s51, s34, 0, s12] + 
 G[0, 0, s51]*G[s34 - s51, s34, 0, s12] - 
 3*G[s51, 0, s34]*G[s34 - s51, s34, 0, s12] + 
 (Pi^2*G[s34 - s51, s34, s34, s12])/6 + 
 3*G[0, s34]*G[s34 - s51, s34, s34, s12] - 
 G[0, 0, s34]*G[s34 - s51, s34, s34, s12] - 
 (Pi^2*G[s34 - s51, s34, s34 - s51, s12])/2 - 
 3*G[0, s51]*G[s51, s34]*G[s34 - s51, s34, s34 - s51, s12] + 
 3*G[0, 0, s34]*G[s34 - s51, s34, s34 - s51, s12] - 
 3*G[0, 0, s51]*G[s34 - s51, s34, s34 - s51, s12] + 
 3*G[s51, 0, s34]*G[s34 - s51, s34, s34 - s51, s12] + 
 4*G[0, s34]*G[0, s51]*G[s34 - s51, s34 - s51, 0, s12] - 
 4*G[0, 0, s34]*G[s34 - s51, s34 - s51, 0, s12] - 
 4*G[0, 0, s51]*G[s34 - s51, s34 - s51, 0, s12] + 
 (2*Pi^2*G[s34 - s51, s34 - s51, s34, s12])/3 - 
 4*G[0, s34]*G[0, s51]*G[s34 - s51, s34 - s51, s34, s12] + 
 8*G[0, 0, s34]*G[s34 - s51, s34 - s51, s34, s12] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 0, s23/(s23 - s45), 1] - 
 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 0, s23/(s23 - s45), 1] - 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 0, s23/(s23 - s45), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 0, s34/(s34 + s45), 1] - 
 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 0, s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 0, s34/(s34 + s45), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 0, (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] + 
 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 0, (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] + 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 0, (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), (s23*(s12 - s34))/
    (-(s23*s34) + s12*(s23 - s45) + s45*(s34 - s51)), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1] - 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1] - 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s12/s51]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s51/s45]*G[s23/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - (Pi^2*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1])/6 - 
 G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1] + 
 G[0, s45]*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1] - 
 G[0, s45/s51]^2*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1] - 
 4*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, s23/(s23 - s45), 1] + 
 4*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, s23/(s23 - s45), 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, s34/(s34 + s45), 1] + 
 6*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, s34/(s34 + s45), 1] + 
 (Pi^2*G[(s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1])/
  6 - 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23 - s51)/(s23 - s45 - s51), 1] - G[0, s45]*G[0, s45/s51]*
  G[(s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s45/s51]^2*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 6*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1] + 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1] - 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1] - 
 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1] + 
 (Pi^2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 + 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 6*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[0, s51/s34]^2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s34/(s34 - s51), 1]*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (Pi^2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1])/6 - 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] + 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] + 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] - 
 G[0, s45]*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   1] + G[0, s45/s51]^2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   1] - (G[0, s51/s34]^2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
    1])/2 + 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   1, 1] + G[0, s34/(s34 - s51), 1]*G[(s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1, 1] + 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 (Pi^2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 - 
 5*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45/s51]^2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (G[0, s51/s34]^2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 G[0, s34/(s34 - s51), 1]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] + 
 (Pi^2*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/6 + 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[0, s45]*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + G[0, s45/s51]^2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + (Pi^2*G[(s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/6 + 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[0, s51/s34]^2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[0, s34/(s34 - s51), 1]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 4*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (G[0, s51/s34]^2*G[(s23 - s51)/(s23 - s45 - s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s34/(s34 - s51), 1]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s12/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s12/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s51/s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - (Pi^2*G[s34/s51, 0, 1, 1])/6 + G[0, s12/s51]*G[0, s51/s34]*
  G[s34/s51, 0, 1, 1] + (G[0, s51/s34]^2*G[s34/s51, 0, 1, 1])/2 + 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[s34/s51, 0, 1, 1] - 
 (G[0, -(s51/(s34 - s51))]^2*G[s34/s51, 0, 1, 1])/2 + 
 G[0, 1 - s51/s34, 1]*G[s34/s51, 0, 1, 1] + 
 (Pi^2*G[s34/s51, 0, (-s12 + s34)/s51, 1])/3 + 
 3*G[0, s51/s34]*G[s34/s51, 0, (-s12 + s34)/s51, 1] + 
 2*G[0, s12/s51]*G[0, s51/s34]*G[s34/s51, 0, (-s12 + s34)/s51, 1] + 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[s34/s51, 0, (-s12 + s34)/s51, 1] - 
 (G[0, -(s51/(s34 - s51))]^2*G[s34/s51, 0, (-s12 + s34)/s51, 1])/2 + 
 3*G[0, s34/(s34 - s51), 1]*G[s34/s51, 0, (-s12 + s34)/s51, 1] + 
 G[0, 1 - s51/s34, 1]*G[s34/s51, 0, (-s12 + s34)/s51, 1] - 
 6*G[0, s51/s34]*G[s34/s51, 1, (-s12 + s34)/s51, 1] - 
 (Pi^2*G[s34/s51, (-s12 + s34)/s51, 1, 1])/6 - 
 3*G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, 1, 1] + 
 2*G[0, s12/s51]*G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, 1, 1] + 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[s34/s51, (-s12 + s34)/s51, 1, 1] - 
 (G[0, -(s51/(s34 - s51))]^2*G[s34/s51, (-s12 + s34)/s51, 1, 1])/2 + 
 3*G[0, s34/(s34 - s51), 1]*G[s34/s51, (-s12 + s34)/s51, 1, 1] + 
 G[0, 1 - s51/s34, 1]*G[s34/s51, (-s12 + s34)/s51, 1, 1] + 
 (Pi^2*G[s34/s51, (-s12 + s34)/s51, s34/s51, 1])/2 + 
 (Pi^2*G[(-s12 + s34)/s51, 0, 1, 1])/6 - 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[(-s12 + s34)/s51, 0, 1, 1] - 
 (G[0, -(s51/(s12 - s34))]^2*G[(-s12 + s34)/s51, 0, 1, 1])/2 + 
 (G[0, s51/s34]^2*G[(-s12 + s34)/s51, 0, 1, 1])/2 - 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[(-s12 + s34)/s51, 0, 1, 1] + 
 (G[0, -(s51/(s34 - s51))]^2*G[(-s12 + s34)/s51, 0, 1, 1])/2 - 
 G[0, s34/(s34 - s51), 1]*G[(-s12 + s34)/s51, 0, 1, 1] + 
 G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(-s12 + s34)/s51, 0, 1, 1] - 
 G[0, 1 - s51/s34, 1]*G[(-s12 + s34)/s51, 0, 1, 1] - 
 G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(-s12 + s34)/s51, 0, 1, 1] + (Pi^2*G[(-s12 + s34)/s51, 0, s34/s51, 1])/
  6 - G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[(-s12 + s34)/s51, 0, s34/s51, 
   1] - (G[0, -(s51/(s12 - s34))]^2*G[(-s12 + s34)/s51, 0, s34/s51, 1])/2 + 
 (G[0, s51/s34]^2*G[(-s12 + s34)/s51, 0, s34/s51, 1])/2 - 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[(-s12 + s34)/s51, 0, s34/s51, 1] + 
 (G[0, -(s51/(s34 - s51))]^2*G[(-s12 + s34)/s51, 0, s34/s51, 1])/2 - 
 G[0, s34/(s34 - s51), 1]*G[(-s12 + s34)/s51, 0, s34/s51, 1] + 
 G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(-s12 + s34)/s51, 0, s34/s51, 1] - 
 G[0, 1 - s51/s34, 1]*G[(-s12 + s34)/s51, 0, s34/s51, 1] - 
 G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(-s12 + s34)/s51, 0, s34/s51, 1] + 
 3*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[(-s12 + s34)/s51, 1, s34/s51, 
   1] + (3*G[0, -(s51/(s12 - s34))]^2*G[(-s12 + s34)/s51, 1, s34/s51, 1])/2 - 
 3*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(-s12 + s34)/s51, 1, s34/s51, 
   1] + 3*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(-s12 + s34)/s51, 1, s34/s51, 1] + 
 (Pi^2*G[(-s12 + s34)/s51, s34/s51, 1, 1])/6 + 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[(-s12 + s34)/s51, s34/s51, 1, 
   1] + G[0, -(s51/(s12 - s34))]^2*G[(-s12 + s34)/s51, s34/s51, 1, 1] + 
 (G[0, s51/s34]^2*G[(-s12 + s34)/s51, s34/s51, 1, 1])/2 - 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[(-s12 + s34)/s51, s34/s51, 1, 1] + 
 (G[0, -(s51/(s34 - s51))]^2*G[(-s12 + s34)/s51, s34/s51, 1, 1])/2 - 
 G[0, s34/(s34 - s51), 1]*G[(-s12 + s34)/s51, s34/s51, 1, 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(-s12 + s34)/s51, s34/s51, 1, 
   1] - G[0, 1 - s51/s34, 1]*G[(-s12 + s34)/s51, s34/s51, 1, 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(-s12 + s34)/s51, s34/s51, 1, 1] + (5*G[s51, 0, 0, s34])/4 + 
 (14*Pi^2*G[s51, 0, 0, s34])/3 + 5*G[0, s45]*G[s51, 0, 0, s34] + 
 21*G[0, s51]*G[s51, 0, 0, s34] + 5*G[0, s45]*G[0, s51]*G[s51, 0, 0, s34] + 
 3*G[s34 - s51, s12]*G[s51, 0, 0, s34] - G[0, s51]*G[s34 - s51, s12]*
  G[s51, 0, 0, s34] + 3*G[-s34 + s51, s23]*G[s51, 0, 0, s34] + 
 7*G[0, s51]*G[-s34 + s51, s23]*G[s51, 0, 0, s34] + 
 (3*G[0, 0, s12]*G[s51, 0, 0, s34])/2 + (3*G[0, 0, s23]*G[s51, 0, 0, s34])/
  2 + G[0, 0, s45]*G[s51, 0, 0, s34] + 21*G[0, 0, s51]*G[s51, 0, 0, s34] - 
 3*G[0, s34, s12]*G[s51, 0, 0, s34] - 3*G[0, s34 - s51, s12]*
  G[s51, 0, 0, s34] - 3*G[0, -s34 + s51, s23]*G[s51, 0, 0, s34] - 
 3*G[s34 - s51, 0, s12]*G[s51, 0, 0, s34] + 3*G[s34 - s51, s34, s12]*
  G[s51, 0, 0, s34] + 4*G[s34 - s51, s34 - s51, s12]*G[s51, 0, 0, s34] - 
 3*G[-s34 + s51, 0, s23]*G[s51, 0, 0, s34] + 4*G[-s34 + s51, -s34 + s51, s23]*
  G[s51, 0, 0, s34] - (17*Pi^2*G[s51, 0, s51, s34])/6 - 
 21*G[0, s51]*G[s51, 0, s51, s34] - 4*G[0, s45]*G[0, s51]*
  G[s51, 0, s51, s34] - 3*G[0, s51]*G[s34 - s51, s12]*G[s51, 0, s51, s34] - 
 3*G[0, s51]*G[-s34 + s51, s23]*G[s51, 0, s51, s34] - 
 19*G[0, 0, s51]*G[s51, 0, s51, s34] + 
 (20*Pi^2 - 12*G[0, s12]*G[0, s23] + 6*G[0, s23]^2 - 
   3*G[0, s12]*G[0, s23]^2 + G[0, s23]^3 + 3*G[0, s23]^2*G[0, s34] - 
   12*G[0, s34]^2 + 6*G[0, s12]*G[0, s34]^2 + 3*G[0, s34]^3 + 
   12*G[0, s12]*G[0, s45] + 12*G[0, s23]*G[0, s45] - 24*G[0, s34]*G[0, s45] - 
   6*G[0, s34]^2*G[0, s45] - 6*G[0, s45]^2 - 3*G[0, s12]*G[0, s45]^2 + 
   3*G[0, s23]*G[0, s45]^2 + 9*G[0, s34]*G[0, s45]^2 + 2*G[0, s45]^3 - 
   3*G[0, s23]^2*G[0, s51] + 24*G[0, s34]*G[0, s51] - 
   9*G[0, s34]^2*G[0, s51] - 24*G[0, s45]*G[0, s51] - 
   9*G[0, s45]^2*G[0, s51] - 12*G[0, s51]^2 + 6*G[0, s12]*G[0, s51]^2 + 
   9*G[0, s34]*G[0, s51]^2 - 6*G[0, s45]*G[0, s51]^2 - 3*G[0, s51]^3 + 
   24*G[0, s34]*G[s34, s12] + 12*G[0, s45]*G[s45, s12] + 
   12*G[0, s45]*G[s45, s23] + 24*G[0, s51]*G[s51, s23] + 
   12*G[0, s34]*G[s51, s34] - 6*G[0, s12]*G[0, s34]*G[s51, s34] - 
   6*G[0, s34]^2*G[s51, s34] + 6*G[0, s34]*G[0, s45]*G[s51, s34] + 
   18*G[0, s34]*G[0, s51]*G[s51, s34] - 6*G[0, s51]^2*G[s51, s34] + 
   3*G[0, s34]*G[s51, s34]^2 - 9*G[0, s51]*G[s51, s34]^2 + 24*G[0, 0, s12] + 
   12*G[0, 0, s23] + 6*G[0, s12]*G[0, 0, s23] - 6*G[0, s34]*G[0, 0, s23] + 
   6*G[0, s51]*G[0, 0, s23] - 12*G[0, s12]*G[0, 0, s34] + 
   12*G[0, s45]*G[0, 0, s34] + 18*G[0, s51]*G[0, 0, s34] - 
   6*G[s51, s34]*G[0, 0, s34] + 6*G[0, s12]*G[0, 0, s45] - 
   6*G[0, s23]*G[0, 0, s45] - 18*G[0, s34]*G[0, 0, s45] - 
   6*G[0, s45]*G[0, 0, s45] + 18*G[0, s51]*G[0, 0, s45] - 
   12*G[0, s12]*G[0, 0, s51] - 18*G[0, s34]*G[0, 0, s51] + 
   12*G[0, s45]*G[0, 0, s51] + 12*G[s51, s34]*G[0, 0, s51] - 
   12*G[0, s51, s34] + 6*G[0, s12]*G[0, s51, s34] + 
   6*G[0, s34]*G[0, s51, s34] - 6*G[0, s45]*G[0, s51, s34] - 
   18*G[0, s51]*G[0, s51, s34] - 24*G[s34, 0, s12] - 12*G[s45, 0, s12] - 
   12*G[s45, 0, s23] - 24*G[s51, 0, s23] - 12*G[s51, 0, s34] + 
   6*G[0, s12]*G[s51, 0, s34] - 6*G[0, s45]*G[s51, 0, s34] - 
   18*G[0, s51]*G[s51, 0, s34] + 6*G[s51, s34]*G[s51, 0, s34] - 
   6*G[0, s34]*G[s51, s51, s34] + 18*G[0, s51]*G[s51, s51, s34] - 
   6*G[0, 0, 0, s23] - 18*G[0, 0, 0, s34] + 6*G[0, 0, 0, s45] + 
   18*G[0, 0, 0, s51] + 6*G[0, 0, s51, s34] + 12*G[0, s51, 0, s34] + 
   18*G[s51, 0, 0, s34] - 6*G[s51, 0, s51, s34] - 12*G[s51, s51, 0, s34])/
  (12*ep^2) - G[s51, s51, 0, s34]/2 - 3*Pi^2*G[s51, s51, 0, s34] - 
 2*G[0, s45]*G[s51, s51, 0, s34] - 22*G[0, s51]*G[s51, s51, 0, s34] - 
 2*G[0, s45]*G[0, s51]*G[s51, s51, 0, s34] - 5*G[0, s51]*G[s34 - s51, s12]*
  G[s51, s51, 0, s34] - 5*G[0, s51]*G[-s34 + s51, s23]*G[s51, s51, 0, s34] - 
 19*G[0, 0, s51]*G[s51, s51, 0, s34] - 3*G[0, s34, s12]*G[s51, s51, 0, s34] + 
 3*G[0, s51, s23]*G[s51, s51, 0, s34] + 3*G[s34 - s51, s34, s12]*
  G[s51, s51, 0, s34] - 3*G[-s34 + s51, s51, s23]*G[s51, s51, 0, s34] + 
 2*G[0, s51]*G[s51, s51, s51, s23] - G[0, s51]*G[s51, s51, s51, s34] + 
 19*G[0, 0, s51]*G[s51, s51, s51, s34] - G[0, s34]*G[0, s51]*
  G[-s34 + s51, 0, 0, s23] + G[0, 0, s34]*G[-s34 + s51, 0, 0, s23] + 
 G[0, 0, s51]*G[-s34 + s51, 0, 0, s23] - (Pi^2*G[-s34 + s51, 0, s51, s23])/
  3 + 2*G[0, s34]*G[0, s51]*G[-s34 + s51, 0, s51, s23] - 
 4*G[0, 0, s51]*G[-s34 + s51, 0, s51, s23] - 
 (5*Pi^2*G[-s34 + s51, s51, 0, s23])/6 + 
 3*G[0, s34]*G[-s34 + s51, s51, 0, s23] - 
 3*G[0, s51]*G[-s34 + s51, s51, 0, s23] + 2*G[0, s34]*G[0, s51]*
  G[-s34 + s51, s51, 0, s23] - 3*G[0, s51]*G[s51, s34]*
  G[-s34 + s51, s51, 0, s23] - 2*G[0, 0, s34]*G[-s34 + s51, s51, 0, s23] - 
 2*G[0, 0, s51]*G[-s34 + s51, s51, 0, s23] + 
 3*G[s51, 0, s34]*G[-s34 + s51, s51, 0, s23] + 
 (Pi^2*G[-s34 + s51, s51, s51, s23])/6 + 
 3*G[0, s51]*G[-s34 + s51, s51, s51, s23] - 
 G[0, 0, s51]*G[-s34 + s51, s51, s51, s23] + 
 (Pi^2*G[-s34 + s51, s51, -s34 + s51, s23])/2 - 
 3*G[0, s34]*G[0, s51]*G[-s34 + s51, s51, -s34 + s51, s23] + 
 3*G[0, s51]*G[s51, s34]*G[-s34 + s51, s51, -s34 + s51, s23] + 
 6*G[0, 0, s51]*G[-s34 + s51, s51, -s34 + s51, s23] - 
 3*G[s51, 0, s34]*G[-s34 + s51, s51, -s34 + s51, s23] + 
 4*G[0, s34]*G[0, s51]*G[-s34 + s51, -s34 + s51, 0, s23] - 
 4*G[0, 0, s34]*G[-s34 + s51, -s34 + s51, 0, s23] - 
 4*G[0, 0, s51]*G[-s34 + s51, -s34 + s51, 0, s23] + 
 (2*Pi^2*G[-s34 + s51, -s34 + s51, s51, s23])/3 - 
 4*G[0, s34]*G[0, s51]*G[-s34 + s51, -s34 + s51, s51, s23] + 
 8*G[0, 0, s51]*G[-s34 + s51, -s34 + s51, s51, s23] + 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 + s51), 0, s34/(s34 - s51), 1] - 
 G[0, s12/s51]*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 0, 
   s34/(s34 - s51), 1] - 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 + s51), 0, 
   (s12 - s34)/(s12 - s34 + s51), 1] + G[0, s12/s51]*G[0, -(s51/s34)]*
  G[(s12 - s34)/(s12 - s34 + s51), 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 (Pi^2*G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1])/3 - 
 4*G[0, -(s45/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] - 
 G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[(s12 - s34)/(s12 - s34 + s51), 1, 
   s34/(s34 - s51), 1] + G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 1, 
   s34/(s34 - s51), 1] - (G[0, -(s51/s34)]^2*G[(s12 - s34)/(s12 - s34 + s51), 
    1, s34/(s34 - s51), 1])/2 + G[0, 1 - s51/s34]^2*
  G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] - 
 2*G[0, 1 - s51/s34, 1]*G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 
   1] + 2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] + 
 (Pi^2*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1])/3 - 
 4*G[0, -(s45/s34)]*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1] - 
 G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[(s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1, 1] - 6*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1, 1] + G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1, 1] + 3*G[0, s12/s51]*G[0, -(s51/s34)]*
  G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1] - 
 (G[0, -(s51/s34)]^2*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1])/
  2 + G[0, 1 - s51/s34]^2*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 
   1, 1] - 2*G[0, 1 - s51/s34, 1]*G[(s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1, 1] + 2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*
  G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1] + 
 4*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 
   s34/(s34 - s51), 1] - 2*G[0, s12/s51]*G[0, -(s51/s34)]*
  G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), s34/(s34 - s51), 1] - 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 G[0, s12/s51]*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 (Pi^2*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1])/3 - 
 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[(s12 - s34 + s51)/(s12 - s34), 0, 
   1, 1] - G[0, -(s51/(s12 - s34))]^2*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 
   1] + G[0, s51/s34]^2*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1] - 
 2*G[0, s34/(s34 - s51), 1]*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(s12 - s34 + s51)/(s12 - s34), 0, 
   1, 1] - 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1] - 
 (Pi^2*G[(s12 - s34 + s51)/(s12 - s34), 0, (s12 - s34 + s51)/(s12 - s34), 1])/
  3 + 2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
  G[(s12 - s34 + s51)/(s12 - s34), 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, -(s51/(s12 - s34))]^2*G[(s12 - s34 + s51)/(s12 - s34), 0, 
   (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, s51/s34]^2*G[(s12 - s34 + s51)/(s12 - s34), 0, 
   (s12 - s34 + s51)/(s12 - s34), 1] + 2*G[0, s34/(s34 - s51), 1]*
  G[(s12 - s34 + s51)/(s12 - s34), 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[(s12 - s34 + s51)/(s12 - s34), 0, 
   (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34 + s51)/(s12 - s34), 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 (Pi^2*G[(s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1])/6 + 
 G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[(s12 - s34 + s51)/(s12 - s34), 0, 
   1 - s51/s34, 1] + (G[0, -(s51/(s12 - s34))]^2*
   G[(s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1])/2 - 
 (G[0, s51/s34]^2*G[(s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1])/2 + 
 G[0, s34/(s34 - s51), 1]*G[(s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 
   1] - G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1] + 
 G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1]*
  G[(s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1] - 
 (Pi^2*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1])/3 - 
 G[0, s51/s34]*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s12/s51]*G[0, s51/s34]*G[s34/(s34 + s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] - 3*G[0, s34/(s34 - s51), 1]*
  G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 (Pi^2*G[s34/(s34 + s51), 0, s34/(s34 + s51), 1])/3 + 
 G[0, s51/s34]*G[s34/(s34 + s51), 0, s34/(s34 + s51), 1] + 
 2*G[0, s12/s51]*G[0, s51/s34]*G[s34/(s34 + s51), 0, s34/(s34 + s51), 1] + 
 3*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s51), 0, s34/(s34 + s51), 1] - 
 4*G[0, s12/s51]*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
 4*G[0, s51/s34]*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[0, s12/s51]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 4*G[0, s51/s34]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 4*G[0, s51/s34]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 (Pi^2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/
  3 + G[0, s51/s34]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] - 2*G[0, s12/s51]*G[0, s51/s34]*
  G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 3*G[0, s34/(s34 - s51), 1]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] + 2*G[0, s51/s34]*G[s34/(s34 + s51), s34/(s34 + s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + (Pi^2*G[1 - s51/s34, 0, 1, 1])/6 + 
 3*G[0, s51/s34]*G[1 - s51/s34, 0, 1, 1] + 3*G[0, s12/s51]*G[0, s51/s34]*
  G[1 - s51/s34, 0, 1, 1] + (G[0, s51/s34]^2*G[1 - s51/s34, 0, 1, 1])/2 + 
 3*G[0, s34/(s34 - s51), 1]*G[1 - s51/s34, 0, 1, 1] - 
 (Pi^2*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1])/3 - 
 3*G[0, s51/s34]*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, s12/s51]*G[0, s51/s34]*G[1 - s51/s34, 0, 
   (s12 - s34 + s51)/(s12 - s34), 1] - 3*G[0, s34/(s34 - s51), 1]*
  G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 (Pi^2*G[1 - s51/s34, 0, 1 - s51/s34, 1])/12 + 
 (3*G[0, s51/s34]*G[1 - s51/s34, 0, 1 - s51/s34, 1])/2 - 
 (5*G[0, s12/s51]*G[0, s51/s34]*G[1 - s51/s34, 0, 1 - s51/s34, 1])/2 - 
 (3*G[0, s51/s34]^2*G[1 - s51/s34, 0, 1 - s51/s34, 1])/4 - 
 (3*G[0, s34/(s34 - s51), 1]*G[1 - s51/s34, 0, 1 - s51/s34, 1])/2 + 
 (Pi^2*G[1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 1])/6 + 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[1 - s51/s34, 1, 
   (s12 - s34 + s51)/(s12 - s34), 1] + 
 (G[0, 1 - s51/s34]^2*G[1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 1])/
  2 + (Pi^2*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1])/6 + 
 G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[1 - s51/s34, 
   (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 (G[0, 1 - s51/s34]^2*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1])/
  2 + G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 1, 1] + 
 3*G[0, s12/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   1, 1] + (9*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
    1, 1])/4 + G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   s23/(s23 - s45), 1] - 2*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, s34/(s34 + s45), 1] - 
 3*G[0, s12/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (9*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 - 
 6*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 (15*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (9*G[0, s12/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (9*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   1, 1] - G[0, s45]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, 1] + 2*G[0, s45/s51]*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] + 
 (3*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    s34/(s34 + s45), 1, 1])/2 + 2*G[0, s34/(s34 - s51), 1]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] - 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   s34/(s34 + s45), 1] + 2*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 5*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[0, s34/(s34 - s51), 1]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 5*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + G[0, s45]*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1, 1] - 2*G[0, s45/s51]*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1, 1] - (G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23 - s51)/(s23 - s45 - s51), 1, 1])/2 - 
 2*G[0, s34/(s34 - s51), 1]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[0, s45]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s45/s51]*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 + 2*G[0, s34/(s34 - s51), 1]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (5*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/2 + 
 (3*G[0, s12/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/2 + 
 (5*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/4 - 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] + 
 4*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] - (11*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (7*G[0, s12/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (G[0, s45/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (9*G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/4 + 
 (G[0, s51/s34]*G[0, s51/s45]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 G[0, s34/(s34 - s51), 1]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, 0, 0, 0, s12] + 2*G[0, 0, 0, 0, s23] + 31*G[0, 0, 0, 0, s34] + 
 (37*G[0, s45]*G[0, 0, 0, 0, s34])/2 + (67*G[0, s51]*G[0, 0, 0, 0, s34])/2 - 
 6*G[s34 - s51, s12]*G[0, 0, 0, 0, s34] + G[0, 0, 0, 0, s45] + 
 38*G[0, 0, 0, 0, s51] - 25*G[0, s34]*G[0, 0, 0, 0, s51] + 
 (5*G[0, s45]*G[0, 0, 0, 0, s51])/2 + 24*G[s51, s34]*G[0, 0, 0, 0, s51] + 
 14*G[-s34 + s51, s23]*G[0, 0, 0, 0, s51] - 
 (19*G[0, 0, 0, s23/(s23 - s45), 1])/2 + 
 (9*G[0, s45]*G[0, 0, 0, s23/(s23 - s45), 1])/2 - 
 2*G[0, 0, 0, s23/(s23 + s45), 1] - 6*G[0, 0, 0, s34/(s34 + s45), 1] - 
 3*G[0, s45/s51]*G[0, 0, 0, s34/(s34 + s45), 1] - 
 3*G[0, s51/s34]*G[0, 0, 0, s34/(s34 + s45), 1] - 
 2*G[0, 0, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, 0, 0, s34/(s34 - s51), 1] - 
 18*G[0, 0, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 5*G[0, s45/s51]*G[0, 0, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 9*G[0, 0, 0, s34/s51, 1] + (9*G[0, s12/s51]*G[0, 0, 0, s34/s51, 1])/2 + 
 G[0, s45/s51]*G[0, 0, 0, s34/s51, 1] - 
 G[0, s51/s34]*G[0, 0, 0, s34/s51, 1] + 
 G[0, s51/s45]*G[0, 0, 0, s34/s51, 1] - 28*G[0, s51]*G[0, 0, 0, s51, s34] - 
 12*G[0, 0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 6*G[0, -(s51/s34)]*G[0, 0, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 15*G[0, 0, 0, s34/(s34 + s51), 1] + 7*G[0, s12/s51]*
  G[0, 0, 0, s34/(s34 + s51), 1] + 8*G[0, s51/s34]*
  G[0, 0, 0, 1 - s51/s34, 1] + 
 (27*G[0, 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (5*G[0, s45]*G[0, 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (7*G[0, s51/s34]*G[0, 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 9*G[0, 0, 1, s23/(s23 - s45), 1] - 
 3*G[0, s45]*G[0, 0, 1, s23/(s23 - s45), 1] - 
 2*G[0, 0, 1, -(s45/(s23 - s45)), 1] - 2*G[0, 0, 1, s23/(s23 + s45), 1] + 
 10*G[0, 0, 1, s34/(s34 + s45), 1] - 
 2*G[0, s45]*G[0, 0, 1, s34/(s34 + s45), 1] + 
 6*G[0, s45/s51]*G[0, 0, 1, s34/(s34 + s45), 1] + 
 6*G[0, s51/s34]*G[0, 0, 1, s34/(s34 + s45), 1] + 
 4*G[0, 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
 4*G[0, s51/s34]*G[0, 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
 10*G[0, 0, 1, s34/(s34 - s51), 1] - 5*G[0, -(s51/s34)]*
  G[0, 0, 1, s34/(s34 - s51), 1] - 
 2*G[0, s45]*G[0, 0, 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 6*G[0, s45/s51]*G[0, 0, 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s45/s51]*G[0, 0, 1, s34/s51, 1] - 
 2*G[0, s51/s45]*G[0, 0, 1, s34/s51, 1] + 
 4*G[0, 0, 1, (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, -(s51/s34)]*G[0, 0, 1, (s12 - s34)/(s12 - s34 + s51), 1] - 
 6*G[0, s12/s51]*G[0, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 4*G[0, 0, 1, s34/(s34 + s51), 1] - 2*G[0, s51/s34]*
  G[0, 0, 1, s34/(s34 + s51), 1] + 3*G[0, 0, 1, 1 - s51/s34, 1] + 
 3*G[0, s12/s51]*G[0, 0, 1, 1 - s51/s34, 1] + 
 3*G[0, s45/s51]*G[0, 0, 1, 1 - s51/s34, 1] + 
 3*G[0, s51/s45]*G[0, 0, 1, 1 - s51/s34, 1] + 
 3*G[0, 1 - s51/s34]*G[0, 0, 1, 1 - s51/s34, 1] - 
 G[0, 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 + 
 (G[0, s45]*G[0, 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 6*G[0, s51/s34]*G[0, 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, 0, s34, 0, s12] - G[0, s34]*G[0, 0, s34, 0, s12] + 
 G[0, s51]*G[0, 0, s34, 0, s12] + G[0, s34]*G[0, 0, s34, s34, s12] - 
 2*G[0, 0, s34/s12, 1, 1] + 2*G[0, 0, s34/s12, s34/(s34 + s45), 1] - 
 (31*G[0, 0, s23/(s23 - s45), 1, 1])/2 + 
 (G[0, s45]*G[0, 0, s23/(s23 - s45), 1, 1])/2 + 
 (39*G[0, 0, s23/(s23 - s45), s23/(s23 - s45), 1])/2 + 
 (3*G[0, s45]*G[0, 0, s23/(s23 - s45), s23/(s23 - s45), 1])/2 + 
 4*G[0, 0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 9*G[0, 0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, 0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, 0, (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
 G[0, 0, s45, 0, s12] - G[0, 0, s45, 0, s23] - 
 2*G[0, 0, -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] + 
 4*G[0, 0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
 2*G[0, 0, s23/(s23 + s45), 1, 1] - 2*G[0, 0, s23/(-s12 + s23 + s45), 1, 1] + 
 2*G[0, 0, s23/(-s12 + s23 + s45), s23/(s23 + s45), 1] + 
 11*G[0, 0, s34/(s34 + s45), 1, 1] - 
 3*G[0, s45]*G[0, 0, s34/(s34 + s45), 1, 1] + 
 3*G[0, s45/s51]*G[0, 0, s34/(s34 + s45), 1, 1] + 
 3*G[0, s51/s34]*G[0, 0, s34/(s34 + s45), 1, 1] - 
 10*G[0, 0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[0, s45]*G[0, 0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 5*G[0, s45/s51]*G[0, 0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 5*G[0, s51/s34]*G[0, 0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 4*G[0, 0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, 0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, 0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 4*G[0, 0, 1 - s45/s12, 1, 1] + 
 2*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 3*G[0, s12/s51]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 4*G[0, s51/s34]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 4*G[0, 0, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[0, s12/s51]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[0, s51/s34]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, s12/s51]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 G[0, s51/s34]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 10*G[0, 0, s34/(s34 - s51), 1, 1] + 4*G[0, (s45*(s34 - s51))/(s23*s34)]*
  G[0, 0, s34/(s34 - s51), 1, 1] - 5*G[0, -(s51/s34)]*
  G[0, 0, s34/(s34 - s51), 1, 1] + 
 3*G[0, 0, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 6*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, 0, s34/(s34 - s51), 
   s34/(s34 - s51), 1] - 
 (3*G[0, -(s51/s34)]*G[0, 0, s34/(s34 - s51), s34/(s34 - s51), 1])/2 - 
 14*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, s45]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45/s51]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 4*G[0, 0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s45]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, s45/s51]*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - G[0, s51/s34]*G[0, 0, s34/s51, 1, 1] - 
 (9*G[0, 0, s34/s51, s34/s51, 1])/2 + 
 G[0, s12/s51]*G[0, 0, s34/s51, s34/s51, 1] - 
 G[0, s45/s51]*G[0, 0, s34/s51, s34/s51, 1] - 
 G[0, s51/s34]*G[0, 0, s34/s51, s34/s51, 1] - 
 G[0, s51/s45]*G[0, 0, s34/s51, s34/s51, 1] - 
 4*G[0, s12/s51]*G[0, 0, s34/s51, (-s12 + s34)/s51, 1] - 
 G[0, s51/s34]*G[0, 0, s34/s51, (-s12 + s34)/s51, 1] - 
 G[0, s12/s51]*G[0, 0, (-s12 + s34)/s51, s34/s51, 1] - 
 G[0, s51/s34]*G[0, 0, (-s12 + s34)/s51, s34/s51, 1] + 
 4*G[0, s12/s51]*G[0, 0, (-s12 + s34)/s51, (-s12 + s34)/s51, 1] + 
 4*G[0, s51/s34]*G[0, 0, (-s12 + s34)/s51, (-s12 + s34)/s51, 1] - 
 2*G[0, 0, s51, 0, s23] + G[0, s34]*G[0, 0, s51, 0, s23] - 
 G[0, s51]*G[0, 0, s51, 0, s23] - 19*G[0, 0, s51, 0, s34] - 
 10*G[0, s45]*G[0, 0, s51, 0, s34] - 23*G[0, s51]*G[0, 0, s51, 0, s34] + 
 3*G[s34 - s51, s12]*G[0, 0, s51, 0, s34] - 
 3*G[-s34 + s51, s23]*G[0, 0, s51, 0, s34] + 
 G[0, s51]*G[0, 0, s51, s51, s23] + 17*G[0, s51]*G[0, 0, s51, s51, s34] - 
 8*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 4*G[0, -(s51/s34)]*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 4*G[0, 0, (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, -(s51/s34)]*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[0, s12/s51]*G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 11*G[0, 0, s34/(s34 + s51), 1, 1] + 4*G[0, s12/s51]*
  G[0, 0, s34/(s34 + s51), 1, 1] - 2*G[0, s51/s34]*
  G[0, 0, s34/(s34 + s51), 1, 1] + 4*G[0, s12/s51]*
  G[0, 0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, s51/s34]*G[0, 0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[0, 0, s34/(s34 + s51), s34/(s34 + s51), 1] - 
 G[0, s12/s51]*G[0, 0, s34/(s34 + s51), s34/(s34 + s51), 1] - 
 2*G[0, s51/s34]*G[0, 0, s34/(s34 + s51), s34/(s34 + s51), 1] + 
 9*G[0, 0, 1 - s51/s34, 1, 1] - 3*G[0, s12/s51]*G[0, 0, 1 - s51/s34, 1, 1] + 
 3*G[0, s45/s51]*G[0, 0, 1 - s51/s34, 1, 1] + 
 4*G[0, s51/s34]*G[0, 0, 1 - s51/s34, 1, 1] + 
 3*G[0, s51/s45]*G[0, 0, 1 - s51/s34, 1, 1] - 
 3*G[0, 1 - s51/s34]*G[0, 0, 1 - s51/s34, 1, 1] - 
 4*G[0, s51/s34]*G[0, 0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] + 
 4*G[0, s51/s34]*G[0, 0, 1 - s51/s34, 1 - s51/s34, 1] + 
 3*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 (19*G[0, s51/s34]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/
  2 - 2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s23/(s23 - s45), 
   1] + 4*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   1] - 2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 (G[0, s45]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 7*G[0, s51/s34]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, 0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, 0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, 0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, 0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 (9*G[0, 1, 0, s23/(s23 - s45), 1])/2 - 
 (3*G[0, s45]*G[0, 1, 0, s23/(s23 - s45), 1])/2 - 
 2*G[0, 1, 0, s23/(s23 + s45), 1] + 5*G[0, 1, 0, s34/(s34 + s45), 1] - 
 G[0, s45]*G[0, 1, 0, s34/(s34 + s45), 1] + 
 3*G[0, s45/s51]*G[0, 1, 0, s34/(s34 + s45), 1] + 
 3*G[0, s51/s34]*G[0, 1, 0, s34/(s34 + s45), 1] - 
 G[0, 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s51/s34]*G[0, 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 6*G[0, 1, 0, s34/(s34 - s51), 1] - 3*G[0, -(s51/s34)]*
  G[0, 1, 0, s34/(s34 - s51), 1] - G[0, 1, 0, (s23 - s51)/(s23 - s45 - s51), 
  1] - G[0, s45]*G[0, 1, 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 3*G[0, s45/s51]*G[0, 1, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, 1, 0, s34/s51, 1] + (3*G[0, s12/s51]*G[0, 1, 0, s34/s51, 1])/2 - 
 2*G[0, s45/s51]*G[0, 1, 0, s34/s51, 1] - 
 2*G[0, s51/s45]*G[0, 1, 0, s34/s51, 1] + 
 2*G[0, 1, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 G[0, -(s51/s34)]*G[0, 1, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 3*G[0, s12/s51]*G[0, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, 1, 0, s34/(s34 + s51), 1] + 2*G[0, s12/s51]*
  G[0, 1, 0, s34/(s34 + s51), 1] - 2*G[0, s51/s34]*
  G[0, 1, 0, s34/(s34 + s51), 1] + (15*G[0, 1, 0, 1 - s51/s34, 1])/2 - 
 (3*G[0, s12/s51]*G[0, 1, 0, 1 - s51/s34, 1])/2 + 
 3*G[0, s45/s51]*G[0, 1, 0, 1 - s51/s34, 1] + 
 3*G[0, s51/s45]*G[0, 1, 0, 1 - s51/s34, 1] - 
 (3*G[0, 1 - s51/s34]*G[0, 1, 0, 1 - s51/s34, 1])/2 - 
 (7*G[0, 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (3*G[0, s45]*G[0, 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 3*G[0, s51/s34]*G[0, 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, 1, 1, -(s45/(s23 - s45)), 1] + 
 8*G[0, 1, 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, 1, 1, s34/(s34 - s51), 1] - G[0, -(s51/s34)]*
  G[0, 1, 1, s34/(s34 - s51), 1] + 
 10*G[0, 1, 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 12*G[0, 1, 1, s34/s51, 1] - 6*G[0, s12/s51]*G[0, 1, 1, s34/s51, 1] + 
 3*G[0, s45/s51]*G[0, 1, 1, s34/s51, 1] + 
 3*G[0, s51/s45]*G[0, 1, 1, s34/s51, 1] - 
 6*G[0, 1, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 3*G[0, 1 - s51/s34]*G[0, 1, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, 1, 1, s34/(s34 + s51), 1] - 3*G[0, s12/s51]*
  G[0, 1, 1, s34/(s34 + s51), 1] - (15*G[0, 1, 1, 1 - s51/s34, 1])/2 + 
 (9*G[0, s12/s51]*G[0, 1, 1, 1 - s51/s34, 1])/2 - 
 3*G[0, s45/s51]*G[0, 1, 1, 1 - s51/s34, 1] - 
 3*G[0, s51/s45]*G[0, 1, 1, 1 - s51/s34, 1] + 
 3*G[0, 1 - s51/s34]*G[0, 1, 1, 1 - s51/s34, 1] - 
 G[0, 1, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (9*G[0, s51/s34]*G[0, 1, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 6*G[0, 1, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 (3*G[0, 1, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (3*G[0, s45]*G[0, 1, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + 
      s45*s51), 1])/2 + 2*G[0, 1, -(s45/(s23 - s45)), 1, 1] - 
 4*G[0, 1, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
 2*G[0, 1, s23/(-s12 + s23 + s45), 1, 1] + 
 2*G[0, 1, s23/(-s12 + s23 + s45), s23/(s23 + s45), 1] + 
 3*G[0, s45/s51]*G[0, 1, s34/(s34 + s45), 1, 1] + 
 3*G[0, s51/s34]*G[0, 1, s34/(s34 + s45), 1, 1] - 
 2*G[0, 1, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 3*G[0, 1, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[0, 1, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 8*G[0, 1, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 4*G[0, 1, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 2*G[0, s51/s34]*G[0, 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 8*G[0, 1, s34/(s34 - s51), 1, 1] - 4*G[0, -(s51/s34)]*
  G[0, 1, s34/(s34 - s51), 1, 1] - 
 4*G[0, 1, s34/(s34 - s51), s34/(s34 - s51), 1] + 
 2*G[0, -(s51/s34)]*G[0, 1, s34/(s34 - s51), s34/(s34 - s51), 1] + 
 8*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, s45]*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 3*G[0, s45/s51]*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, 1, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (9*G[0, 1, s34/s51, 1, 1])/2 - (9*G[0, s12/s51]*G[0, 1, s34/s51, 1, 1])/2 - 
 (3*G[0, 1, s34/s51, s34/s51, 1])/2 + 3*G[0, s12/s51]*
  G[0, 1, s34/s51, s34/s51, 1] + G[0, s45/s51]*G[0, 1, s34/s51, s34/s51, 1] + 
 G[0, s51/s45]*G[0, 1, s34/s51, s34/s51, 1] + 
 6*G[0, 1, s34/s51, (-s12 + s34)/s51, 1] + 
 3*G[0, s12/s51]*G[0, 1, (-s12 + s34)/s51, 1, 1] + 
 3*G[0, s51/s34]*G[0, 1, (-s12 + s34)/s51, 1, 1] - 
 3*G[0, s12/s51]*G[0, 1, (-s12 + s34)/s51, s34/s51, 1] - 
 3*G[0, s51/s34]*G[0, 1, (-s12 + s34)/s51, s34/s51, 1] + 
 2*G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 G[0, -(s51/s34)]*G[0, 1, (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 3*G[0, s12/s51]*G[0, 1, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] + 
 G[0, 1, s34/(s34 + s51), 1, 1] - G[0, s12/s51]*
  G[0, 1, s34/(s34 + s51), 1, 1] + 
 2*G[0, 1, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s12/s51]*G[0, 1, s34/(s34 + s51), s34/(s34 + s51), 1] - 
 9*G[0, 1, 1 - s51/s34, 1, 1] + (3*G[0, s12/s51]*G[0, 1, 1 - s51/s34, 1, 1])/
  2 - 2*G[0, s45/s51]*G[0, 1, 1 - s51/s34, 1, 1] - 
 2*G[0, s51/s45]*G[0, 1, 1 - s51/s34, 1, 1] + 
 (9*G[0, 1 - s51/s34]*G[0, 1, 1 - s51/s34, 1, 1])/2 + 
 6*G[0, 1, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] - 
 3*G[0, 1 - s51/s34]*G[0, 1, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] - 
 (3*G[0, 1, 1 - s51/s34, 1 - s51/s34, 1])/2 + 
 3*G[0, s12/s51]*G[0, 1, 1 - s51/s34, 1 - s51/s34, 1] + 
 G[0, s45/s51]*G[0, 1, 1 - s51/s34, 1 - s51/s34, 1] + 
 G[0, s51/s45]*G[0, 1, 1 - s51/s34, 1 - s51/s34, 1] + 
 (3*G[0, 1 - s51/s34]*G[0, 1, 1 - s51/s34, 1 - s51/s34, 1])/2 - 
 3*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 (3*G[0, s51/s34]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/2 + 
 2*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (9*G[0, s51/s34]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[0, 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s34, 0, 0, s12] - G[0, s34]*G[0, s34, 0, 0, s12] + 
 G[0, s51]*G[0, s34, 0, 0, s12] + 2*G[0, s34]*G[0, s34, 0, s34, s12] + 
 3*G[0, s34, s34, 0, s12] - G[0, s34]*G[0, s34, s34, s34, s12] + 
 3*G[0, s34]*G[0, s34, s34 - s51, 0, s12] - 
 3*G[0, s51]*G[0, s34, s34 - s51, 0, s12] - 
 3*G[0, s34]*G[0, s34, s34 - s51, s34, s12] + 2*G[0, s34/s12, 1, 1, 1] - 
 2*G[0, s34/s12, s34/(s34 + s45), 1, 1] + 
 2*G[0, s34/s12, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 2*G[0, s34/s12, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, s34/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 (25*G[0, s23/(s23 - s45), 0, 1, 1])/2 - 
 (G[0, s45]*G[0, s23/(s23 - s45), 0, 1, 1])/2 + 
 14*G[0, s23/(s23 - s45), 0, s23/(s23 - s45), 1] + 
 4*G[0, s23/(s23 - s45), 0, s34/(s34 + s45), 1] - 
 (11*G[0, s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 + (G[0, s45]*G[0, s23/(s23 - s45), 0, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 3*G[0, s23/(s23 - s45), 1, 1, 1] + 
 (5*G[0, s23/(s23 - s45), 1, s23/(s23 - s45), 1])/2 + 
 (3*G[0, s45]*G[0, s23/(s23 - s45), 1, s23/(s23 - s45), 1])/2 - 
 4*G[0, s23/(s23 - s45), 1, s34/(s34 + s45), 1] - 
 2*G[0, s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 (3*G[0, s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (G[0, s45]*G[0, s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 + (23*G[0, s23/(s23 - s45), s23/(s23 - s45), 1, 1])/2 + 
 (G[0, s45]*G[0, s23/(s23 - s45), s23/(s23 - s45), 1, 1])/2 - 
 (13*G[0, s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 1])/2 - 
 (3*G[0, s45]*G[0, s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 1])/2 + 
 4*G[0, s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 6*G[0, s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s23/(s23 - s45), 1 - s45/s12, 1, 1] - 
 5*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45]*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 1] + 
 4*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] + 
 2*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  s23/(s23 - s45), 1] - 4*G[0, s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] - 
 2*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 (3*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (G[0, s45]*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[0, (s12 - s45)/(s12 + s23 - s45), 1, 1, 1] - 
 2*G[0, (s12 - s45)/(s12 + s23 - s45), 1, (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[0, (s12 - s45)/(s12 + s23 - s45), 1, -(s45/(s23 - s45)), 1] - 
 2*G[0, (s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 1, 1] + 
 2*G[0, (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 1] - 
 G[0, s45, 0, 0, s12] - G[0, s45, 0, 0, s23] + 2*G[0, s45, s45, 0, s12] + 
 2*G[0, s45, s45, 0, s23] - 2*G[0, -(s45/(s23 - s45)), 0, 
   (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[0, -(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] + 
 2*G[0, -(s45/(s23 - s45)), 1, 1, 1] + 
 2*G[0, -(s45/(s23 - s45)), 1, (s12 - s45)/(s12 + s23 - s45), 1] - 
 4*G[0, -(s45/(s23 - s45)), 1, -(s45/(s23 - s45)), 1] + 
 2*G[0, -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
 2*G[0, -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
   (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[0, -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), 1] - 4*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1, 
   1] + 4*G[0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 
   (s12 - s45)/(s12 + s23 - s45), 1] - 2*G[0, s23/(s23 + s45), 0, 1, 1] + 
 2*G[0, s23/(s23 + s45), 0, s23/(s23 + s45), 1] + 
 2*G[0, s23/(s23 + s45), s23/(-s12 + s23 + s45), 1, 1] - 
 2*G[0, s23/(s23 + s45), s23/(-s12 + s23 + s45), s23/(s23 + s45), 1] - 
 4*G[0, s23/(-s12 + s23 + s45), 1, 1, 1] + 
 2*G[0, s23/(-s12 + s23 + s45), 1, s23/(s23 + s45), 1] + 
 2*G[0, s23/(-s12 + s23 + s45), s23/(s23 + s45), 1, 1] + 
 3*G[0, s34/(s34 + s45), 0, 1, 1] - 
 G[0, s45]*G[0, s34/(s34 + s45), 0, 1, 1] + 
 2*G[0, s45/s51]*G[0, s34/(s34 + s45), 0, 1, 1] + 
 2*G[0, s51/s34]*G[0, s34/(s34 + s45), 0, 1, 1] - 
 5*G[0, s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 G[0, s45]*G[0, s34/(s34 + s45), 0, s34/(s34 + s45), 1] - 
 2*G[0, s45/s51]*G[0, s34/(s34 + s45), 0, s34/(s34 + s45), 1] - 
 2*G[0, s51/s34]*G[0, s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 2*G[0, s34/(s34 + s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 8*G[0, s34/(s34 + s45), 1, 1, 1] - 
 2*G[0, s45]*G[0, s34/(s34 + s45), 1, 1, 1] + 
 4*G[0, s45/s51]*G[0, s34/(s34 + s45), 1, 1, 1] + 
 4*G[0, s51/s34]*G[0, s34/(s34 + s45), 1, 1, 1] - 
 5*G[0, s34/(s34 + s45), 1, s34/(s34 + s45), 1] + 
 G[0, s45]*G[0, s34/(s34 + s45), 1, s34/(s34 + s45), 1] - 
 3*G[0, s45/s51]*G[0, s34/(s34 + s45), 1, s34/(s34 + s45), 1] - 
 3*G[0, s51/s34]*G[0, s34/(s34 + s45), 1, s34/(s34 + s45), 1] - 
 4*G[0, s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 6*G[0, s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 5*G[0, s34/(s34 + s45), s34/(s34 + s45), 1, 1] + 
 G[0, s45]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1, 1] - 
 5*G[0, s45/s51]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1, 1] - 
 5*G[0, s51/s34]*G[0, s34/(s34 + s45), s34/(s34 + s45), 1, 1] + 
 G[0, s45/s51]*G[0, s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 1] + 
 G[0, s51/s34]*G[0, s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[0, s34/(s34 + s45), s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45]*G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + G[0, s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] - G[0, s45]*G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 4*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[0, s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 6*G[0, 1 - s45/s12, 1, 1, 1] - 2*G[0, 1 - s45/s12, 1, s23/(s23 - s45), 1] + 
 4*G[0, 1 - s45/s12, 1, s34/(s34 + s45), 1] - 
 2*G[0, 1 - s45/s12, s23/(s23 - s45), 1, 1] + 
 4*G[0, 1 - s45/s12, s34/(s34 + s45), 1, 1] + 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 0, 1, 1] + 
 2*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 0, 1, 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 7*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1, 1] + 
 3*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1, 1] - 
 4*G[0, (s12 - s34)/(s12 - s34 - s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] + 
 2*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] - 
 4*G[0, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 2*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 
   s34/(s34 + s51), 1] + G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), s34/(s34 + s51), 1] - 7*G[0, s34/(s34 - s51), 0, 1, 1] + 
 3*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), 0, 1, 1] + 
 (7*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 0, 1, 1])/2 + 
 7*G[0, s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
 6*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), 0, 
   s34/(s34 - s51), 1] - 
 (7*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 0, s34/(s34 - s51), 1])/2 + 
 32*G[0, s34/(s34 - s51), 1, 1, 1] + 2*G[0, (s45*(s34 - s51))/(s23*s34)]*
  G[0, s34/(s34 - s51), 1, 1, 1] - 16*G[0, -(s51/s34)]*
  G[0, s34/(s34 - s51), 1, 1, 1] - 
 10*G[0, s34/(s34 - s51), 1, s34/(s34 - s51), 1] + 
 5*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1, s34/(s34 - s51), 1] + 
 2*G[0, s34/(s34 - s51), s34/(s34 - s51), 1, 1] - 
 4*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s34/(s34 - s51), s34/(s34 - s51), 
   1, 1] - G[0, -(s51/s34)]*G[0, s34/(s34 - s51), s34/(s34 - s51), 1, 1] - 
 9*G[0, s34/(s34 - s51), s34/(s34 - s51), s34/(s34 - s51), 1] + 
 (9*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), s34/(s34 - s51), s34/(s34 - s51), 
    1])/2 - 2*G[0, s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 G[0, -(s51/s34)]*G[0, s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 
   1] + 2*G[0, s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] - G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 6*G[0, s34 - s51, s34, 0, s12] + 3*G[0, s34]*G[0, s34 - s51, s34, 0, s12] - 
 3*G[0, s51]*G[0, s34 - s51, s34, 0, s12] - 
 3*G[0, s34]*G[0, s34 - s51, s34, s34, s12] - 
 G[0, (s23 - s51)/(s23 - s45 - s51), 0, 1, 1] - 
 G[0, s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 0, 1, 1] + 
 G[0, (s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 0, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 12*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] - 
 2*G[0, s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] + 
 4*G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] + 
 2*G[0, (s23 - s51)/(s23 - s45 - s51), 1, s23/(s23 - s45), 1] + 
 4*G[0, (s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1] - 
 5*G[0, (s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, (s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 1, 1] + 
 4*G[0, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] - 
 4*G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 3*G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s45/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[0, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 (3*G[0, s34/s51, 0, 1, 1])/2 + (3*G[0, s12/s51]*G[0, s34/s51, 0, 1, 1])/2 - 
 G[0, s51/s34]*G[0, s34/s51, 0, 1, 1] + (3*G[0, s34/s51, 0, s34/s51, 1])/2 - 
 (5*G[0, s12/s51]*G[0, s34/s51, 0, s34/s51, 1])/2 - 
 3*G[0, s34/s51, 0, (-s12 + s34)/s51, 1] - 
 2*G[0, s12/s51]*G[0, s34/s51, 0, (-s12 + s34)/s51, 1] - 
 G[0, s51/s34]*G[0, s34/s51, 0, (-s12 + s34)/s51, 1] + 
 6*G[0, s34/s51, 1, 1, 1] - 6*G[0, s12/s51]*G[0, s34/s51, 1, 1, 1] - 
 (9*G[0, s34/s51, 1, s34/s51, 1])/2 + 
 (9*G[0, s12/s51]*G[0, s34/s51, 1, s34/s51, 1])/2 + 
 6*G[0, s34/s51, 1, (-s12 + s34)/s51, 1] - 3*G[0, s34/s51, s34/s51, 1, 1] + 
 2*G[0, s12/s51]*G[0, s34/s51, s34/s51, 1, 1] + 
 G[0, s51/s34]*G[0, s34/s51, s34/s51, (-s12 + s34)/s51, 1] + 
 3*G[0, s34/s51, (-s12 + s34)/s51, 1, 1] - 
 2*G[0, s12/s51]*G[0, s34/s51, (-s12 + s34)/s51, 1, 1] - 
 2*G[0, s51/s34]*G[0, s34/s51, (-s12 + s34)/s51, 1, 1] + 
 2*G[0, s51/s34]*G[0, s34/s51, (-s12 + s34)/s51, s34/s51, 1] - 
 2*G[0, s51/s34]*G[0, s34/s51, (-s12 + s34)/s51, (-s12 + s34)/s51, 1] - 
 G[0, s12/s51]*G[0, (-s12 + s34)/s51, 0, 1, 1] - 
 G[0, s51/s34]*G[0, (-s12 + s34)/s51, 0, 1, 1] + 
 G[0, s12/s51]*G[0, (-s12 + s34)/s51, 0, s34/s51, 1] + 
 G[0, s51/s34]*G[0, (-s12 + s34)/s51, 0, s34/s51, 1] + 
 2*G[0, s12/s51]*G[0, (-s12 + s34)/s51, 0, (-s12 + s34)/s51, 1] + 
 2*G[0, s51/s34]*G[0, (-s12 + s34)/s51, 0, (-s12 + s34)/s51, 1] + 
 4*G[0, s12/s51]*G[0, (-s12 + s34)/s51, 1, 1, 1] + 
 4*G[0, s51/s34]*G[0, (-s12 + s34)/s51, 1, 1, 1] - 
 3*G[0, s12/s51]*G[0, (-s12 + s34)/s51, 1, s34/s51, 1] - 
 3*G[0, s51/s34]*G[0, (-s12 + s34)/s51, 1, s34/s51, 1] - 
 2*G[0, s12/s51]*G[0, (-s12 + s34)/s51, s34/s51, 1, 1] - 
 2*G[0, s51/s34]*G[0, (-s12 + s34)/s51, s34/s51, 1, 1] + 
 2*G[0, s12/s51]*G[0, (-s12 + s34)/s51, (-s12 + s34)/s51, 1, 1] + 
 2*G[0, s51/s34]*G[0, (-s12 + s34)/s51, (-s12 + s34)/s51, 1, 1] - 
 2*G[0, s51, 0, 0, s23] + G[0, s34]*G[0, s51, 0, 0, s23] - 
 G[0, s51]*G[0, s51, 0, 0, s23] - 19*G[0, s51, 0, 0, s34] - 
 10*G[0, s45]*G[0, s51, 0, 0, s34] - 23*G[0, s51]*G[0, s51, 0, 0, s34] + 
 3*G[s34 - s51, s12]*G[0, s51, 0, 0, s34] - 
 3*G[-s34 + s51, s23]*G[0, s51, 0, 0, s34] + 
 2*G[0, s51]*G[0, s51, 0, s51, s23] + (39*G[0, s51]*G[0, s51, 0, s51, s34])/
  2 + 5*G[0, s51, s51, 0, s23] + 13*G[0, s51, s51, 0, s34] + 
 4*G[0, s45]*G[0, s51, s51, 0, s34] + 18*G[0, s51]*G[0, s51, s51, 0, s34] + 
 3*G[s34 - s51, s12]*G[0, s51, s51, 0, s34] + 
 3*G[-s34 + s51, s23]*G[0, s51, s51, 0, s34] - 
 G[0, s51]*G[0, s51, s51, s51, s23] - 17*G[0, s51]*G[0, s51, s51, s51, s34] - 
 3*G[0, s34]*G[0, s51, -s34 + s51, 0, s23] + 
 3*G[0, s51]*G[0, s51, -s34 + s51, 0, s23] - 
 3*G[0, s51]*G[0, s51, -s34 + s51, s51, s23] + 
 4*G[0, -s34 + s51, s51, 0, s23] - 
 3*G[0, s34]*G[0, -s34 + s51, s51, 0, s23] + 
 3*G[0, s51]*G[0, -s34 + s51, s51, 0, s23] - 
 3*G[0, s51]*G[0, -s34 + s51, s51, s51, s23] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 0, 1, 1] - 
 G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 0, 1, 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
 G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 0, 
   (s12 - s34)/(s12 - s34 + s51), 1] - 
 12*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1, 1] + 
 6*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1, 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] - 
 G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 
   1] - 2*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 
   (s12 - s34)/(s12 - s34 + s51), 1] + G[0, -(s51/s34)]*
  G[0, (s12 - s34)/(s12 - s34 + s51), 1, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[0, (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1] - 
 G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 
   1] - 4*G[0, (s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 
   1, 1] + 2*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 3*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1, 1] + 
 3*G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1, 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 
   (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1 - s51/s34, 1] - 
 2*G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1, 1] + 
 G[0, s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s12/s51]*G[0, s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, s51/s34]*G[0, s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s34/(s34 + s51), 0, s34/(s34 + s51), 1] - 
 2*G[0, s12/s51]*G[0, s34/(s34 + s51), 0, s34/(s34 + s51), 1] - 
 G[0, s51/s34]*G[0, s34/(s34 + s51), 0, s34/(s34 + s51), 1] - 
 7*G[0, s34/(s34 + s51), 1, 1, 1] + 
 G[0, s12/s51]*G[0, s34/(s34 + s51), 1, 1, 1] - 
 3*G[0, s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s12/s51]*G[0, s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s51/s34]*G[0, s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s34/(s34 + s51), 1, s34/(s34 + s51), 1] - 
 G[0, s12/s51]*G[0, s34/(s34 + s51), 1, s34/(s34 + s51), 1] - 
 3*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[0, s12/s51]*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, s51/s34]*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 4*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s51/s34]*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - G[0, s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 2*G[0, s12/s51]*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] - 2*G[0, s34/(s34 + s51), s34/(s34 + s51), 1, 1] - 
 G[0, s12/s51]*G[0, s34/(s34 + s51), s34/(s34 + s51), 1, 1] - 
 2*G[0, s34/(s34 + s51), s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s51/s34]*G[0, s34/(s34 + s51), s34/(s34 + s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, s51/s34]*G[0, 1 - s51/s34, 0, 1, 1] - 
 G[0, s51/s34]*G[0, 1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 (G[0, s51/s34]*G[0, 1 - s51/s34, 0, 1 - s51/s34, 1])/2 - 
 3*G[0, 1 - s51/s34, 1, 1, 1] - 6*G[0, s12/s51]*G[0, 1 - s51/s34, 1, 1, 1] - 
 G[0, s45/s51]*G[0, 1 - s51/s34, 1, 1, 1] + 
 G[0, s51/s34]*G[0, 1 - s51/s34, 1, 1, 1] - 
 G[0, s51/s45]*G[0, 1 - s51/s34, 1, 1, 1] - 
 (3*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1, 1, 1])/2 + 
 3*G[0, 1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[0, s12/s51]*G[0, 1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, s51/s34]*G[0, 1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 (3*G[0, 1 - s51/s34, 1, 1 - s51/s34, 1])/2 + 
 G[0, s12/s51]*G[0, 1 - s51/s34, 1, 1 - s51/s34, 1] + 
 G[0, s45/s51]*G[0, 1 - s51/s34, 1, 1 - s51/s34, 1] + 
 3*G[0, s51/s34]*G[0, 1 - s51/s34, 1, 1 - s51/s34, 1] + 
 G[0, s51/s45]*G[0, 1 - s51/s34, 1, 1 - s51/s34, 1] - 
 (3*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1, 1 - s51/s34, 1])/2 + 
 3*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 2*G[0, s12/s51]*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 2*G[0, s51/s34]*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 2*G[0, s51/s34]*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, s51/s34]*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 
   1 - s51/s34, 1] + (3*G[0, 1 - s51/s34, 1 - s51/s34, 1, 1])/2 + 
 G[0, s12/s51]*G[0, 1 - s51/s34, 1 - s51/s34, 1, 1] + 
 G[0, s45/s51]*G[0, 1 - s51/s34, 1 - s51/s34, 1, 1] + 
 2*G[0, s51/s34]*G[0, 1 - s51/s34, 1 - s51/s34, 1, 1] + 
 G[0, s51/s45]*G[0, 1 - s51/s34, 1 - s51/s34, 1, 1] - 
 (3*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1 - s51/s34, 1, 1])/2 - 
 G[0, s51/s34]*G[0, 1 - s51/s34, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 
   1] + G[0, s51/s34]*G[0, 1 - s51/s34, 1 - s51/s34, 1 - s51/s34, 1] + 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 1, 1] - 
 4*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 1, 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, s23/(s23 - s45), 1] + 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, s34/(s34 + s45), 1] - 
 3*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] - 
 4*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] + 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] + 
 G[0, s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 
   1] + 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   s34/(s34 + s45), 1] - 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 5*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  1, 1] - G[0, s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 (5*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/2 + 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] - 
 4*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (3*G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 1] + 
 2*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 1] + 
 2*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 1] + 
 2*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 1] + 
 2*G[0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[s34, 0, 0, 0, s12] + 2*G[s34, s34, 0, 0, s12] - 
 2*G[s34, s34, s34, 0, s12] - (9*G[s23/(s23 - s45), 0, 0, 1, 1])/2 - 
 (G[0, s45]*G[s23/(s23 - s45), 0, 0, 1, 1])/2 + 
 (17*G[s23/(s23 - s45), 0, 0, s23/(s23 - s45), 1])/2 - 
 (3*G[0, s45]*G[s23/(s23 - s45), 0, 0, s23/(s23 - s45), 1])/2 + 
 6*G[s23/(s23 - s45), 0, 0, s34/(s34 + s45), 1] - 
 10*G[s23/(s23 - s45), 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45]*G[s23/(s23 - s45), 0, 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[s23/(s23 - s45), 0, 1, 1, 1] + 
 (5*G[s23/(s23 - s45), 0, 1, s23/(s23 - s45), 1])/2 + 
 (3*G[0, s45]*G[s23/(s23 - s45), 0, 1, s23/(s23 - s45), 1])/2 - 
 6*G[s23/(s23 - s45), 0, 1, s34/(s34 + s45), 1] + 
 2*G[s23/(s23 - s45), 0, 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[s23/(s23 - s45), 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 (G[0, s45]*G[s23/(s23 - s45), 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 + (23*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1, 1])/2 + 
 (G[0, s45]*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1, 1])/2 - 
 (13*G[s23/(s23 - s45), 0, s23/(s23 - s45), s23/(s23 - s45), 1])/2 - 
 (3*G[0, s45]*G[s23/(s23 - s45), 0, s23/(s23 - s45), s23/(s23 - s45), 1])/2 - 
 2*G[s23/(s23 - s45), 0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 (13*G[s23/(s23 - s45), 0, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (G[0, s45]*G[s23/(s23 - s45), 0, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 5*G[s23/(s23 - s45), 0, s34/(s34 + s45), 1, 1] + 
 G[0, s45]*G[s23/(s23 - s45), 0, s34/(s34 + s45), 1, 1] + 
 2*G[s23/(s23 - s45), 0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), 0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 5*G[s23/(s23 - s45), 0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[s23/(s23 - s45), 0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), 0, 1 - s45/s12, 1, 1] - 
 2*G[s23/(s23 - s45), 0, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[s23/(s23 - s45), 0, (s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 1] + 
 4*G[s23/(s23 - s45), 0, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 4*G[s23/(s23 - s45), 0, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  s23/(s23 - s45), 1] - 2*G[s23/(s23 - s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] - 
 G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 + 
 (G[0, s45]*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[s23/(s23 - s45), 0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[s23/(s23 - s45), 0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[s23/(s23 - s45), 0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[s23/(s23 - s45), 0, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[s23/(s23 - s45), 1, 0, 1, 1] + 
 (5*G[s23/(s23 - s45), 1, 0, s23/(s23 - s45), 1])/2 + 
 (3*G[0, s45]*G[s23/(s23 - s45), 1, 0, s23/(s23 - s45), 1])/2 - 
 4*G[s23/(s23 - s45), 1, 0, s34/(s34 + s45), 1] + 
 (11*G[s23/(s23 - s45), 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 - (3*G[0, s45]*G[s23/(s23 - s45), 1, 0, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 4*G[s23/(s23 - s45), 1, 1, s34/(s34 + s45), 1] + 
 G[s23/(s23 - s45), 1, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 6*G[s23/(s23 - s45), 1, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 (7*G[s23/(s23 - s45), 1, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (3*G[0, s45]*G[s23/(s23 - s45), 1, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 5*G[s23/(s23 - s45), 1, s34/(s34 + s45), 1, 1] - 
 G[0, s45]*G[s23/(s23 - s45), 1, s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), 1, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[s23/(s23 - s45), 1, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 5*G[s23/(s23 - s45), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[s23/(s23 - s45), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45]*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] + 
 3*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + G[s23/(s23 - s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s23/(s23 - s45), 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[s23/(s23 - s45), 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 (11*G[s23/(s23 - s45), s23/(s23 - s45), 0, 1, 1])/2 + 
 (3*G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), 0, 1, 1])/2 - 
 (13*G[s23/(s23 - s45), s23/(s23 - s45), 0, s23/(s23 - s45), 1])/2 - 
 (3*G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), 0, s23/(s23 - s45), 1])/2 - 
 2*G[s23/(s23 - s45), s23/(s23 - s45), 0, s34/(s34 + s45), 1] + 
 3*G[s23/(s23 - s45), s23/(s23 - s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s23/(s23 - s45), s23/(s23 - s45), 1, s34/(s34 + s45), 1] + 
 6*G[s23/(s23 - s45), s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 (3*G[s23/(s23 - s45), s23/(s23 - s45), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 6*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 (9*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (3*G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 7*G[s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   1, 1] - 2*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 6*G[s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 3*G[s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] + 
 4*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] - (3*G[s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (G[0, s45]*G[s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 2*G[s23/(s23 - s45), 1 - s45/s12, 1, s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), 1 - s45/s12, s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 0, 1, 1] + 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 0, s23/(s23 - s45), 1] + 
 4*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 0, s34/(s34 + s45), 1] - 
 4*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 8*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] - 
 4*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 5*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] + 
 G[0, s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   1, 1] + 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 5*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1] - 
 3*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + G[0, s45]*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 4*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 1, 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
  s23/(s23 - s45), 1] - 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   s34/(s34 + s45), 1] + 
 3*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] - 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] + G[s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, 1] - G[0, s45]*G[s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 5*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] - G[0, s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1] + 
 4*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] - G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 1] - 
 2*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[(s12 - s45)/(s12 + s23 - s45), 0, 1, (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[(s12 - s45)/(s12 + s23 - s45), 0, 1, -(s45/(s23 - s45)), 1] - 
 2*G[(s12 - s45)/(s12 + s23 - s45), 0, (s12 - s45)/(s12 + s23 - s45), 1, 1] + 
 2*G[(s12 - s45)/(s12 + s23 - s45), 0, -(s45/(s23 - s45)), 1, 1] - 
 2*G[(s12 - s45)/(s12 + s23 - s45), 1, 0, (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[(s12 - s45)/(s12 + s23 - s45), 1, 0, -(s45/(s23 - s45)), 1] - 
 2*G[(s12 - s45)/(s12 + s23 - s45), 1, 1, -(s45/(s23 - s45)), 1] - 
 2*G[(s12 - s45)/(s12 + s23 - s45), 1, (s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), 1] - 2*G[(s12 - s45)/(s12 + s23 - s45), 1, 
   -(s45/(s23 - s45)), 1, 1] + 4*G[(s12 - s45)/(s12 + s23 - s45), 1, 
   -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] - 
 2*G[(s12 - s45)/(s12 + s23 - s45), (s12 - s45)/(s12 + s23 - s45), 1, 
   -(s45/(s23 - s45)), 1] - 2*G[(s12 - s45)/(s12 + s23 - s45), 
   (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 1] - 
 2*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 1, 1] + 
 4*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 
   -(s45/(s23 - s45)), 1] + 4*G[(s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1, 1] - G[s45, 0, 0, 0, s12] - 
 G[s45, 0, 0, 0, s23] + 2*G[s45, 0, s45, 0, s12] + 2*G[s45, 0, s45, 0, s23] + 
 2*G[s45, s45, 0, 0, s12] + 2*G[s45, s45, 0, 0, s23] - 
 4*G[s45, s45, s45, 0, s12] - 4*G[s45, s45, s45, 0, s23] - 
 2*G[-(s45/(s23 - s45)), 0, 0, (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[-(s45/(s23 - s45)), 0, 0, -(s45/(s23 - s45)), 1] + 
 2*G[-(s45/(s23 - s45)), 0, 1, (s12 - s45)/(s12 + s23 - s45), 1] - 
 2*G[-(s45/(s23 - s45)), 0, 1, -(s45/(s23 - s45)), 1] + 
 2*G[-(s45/(s23 - s45)), 0, (s12 - s45)/(s12 + s23 - s45), 1, 1] - 
 2*G[-(s45/(s23 - s45)), 0, (s12 - s45)/(s12 + s23 - s45), 
   (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[-(s45/(s23 - s45)), 0, (s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), 1] - 2*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1, 
   1] + 4*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 
   (s12 - s45)/(s12 + s23 - s45), 1] - 
 4*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] + 
 2*G[-(s45/(s23 - s45)), 1, 0, (s12 - s45)/(s12 + s23 - s45), 1] - 
 2*G[-(s45/(s23 - s45)), 1, 0, -(s45/(s23 - s45)), 1] + 
 2*G[-(s45/(s23 - s45)), 1, (s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), 1] - 
 2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 0, 
   (s12 - s45)/(s12 + s23 - s45), 1] + 
 2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 0, 
   -(s45/(s23 - s45)), 1] + 
 2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1, 
   -(s45/(s23 - s45)), 1] - 
 2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
   (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] + 
 2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 
   1, 1] + 4*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), -(s45/(s23 - s45)), 1] + 
 4*G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), 0, 
   (s12 - s45)/(s12 + s23 - s45), 1] - 
 4*G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] + 
 4*G[-(s45/(s23 - s45)), -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 
   -(s45/(s23 - s45)), 1] - 4*G[s23/(s23 + s45), 0, 1, 1, 1] + 
 2*G[s23/(s23 + s45), 0, 1, s23/(s23 + s45), 1] + 
 2*G[s23/(s23 + s45), 0, s23/(s23 + s45), 1, 1] - 
 2*G[s23/(s23 + s45), 1, 0, 1, 1] + 
 2*G[s23/(s23 + s45), 1, 0, s23/(s23 + s45), 1] + 
 2*G[s23/(s23 + s45), 1, s23/(-s12 + s23 + s45), 1, 1] - 
 2*G[s23/(s23 + s45), 1, s23/(-s12 + s23 + s45), s23/(s23 + s45), 1] + 
 4*G[s23/(s23 + s45), s23/(-s12 + s23 + s45), 1, 1, 1] - 
 2*G[s23/(s23 + s45), s23/(-s12 + s23 + s45), 1, s23/(s23 + s45), 1] - 
 2*G[s23/(s23 + s45), s23/(-s12 + s23 + s45), s23/(s23 + s45), 1, 1] - 
 G[0, s45/s51]*G[s34/(s34 + s45), 0, 0, 1, 1] - 
 G[0, s51/s34]*G[s34/(s34 + s45), 0, 0, 1, 1] + 
 G[0, s45/s51]*G[s34/(s34 + s45), 0, 0, s34/(s34 + s45), 1] + 
 G[0, s51/s34]*G[s34/(s34 + s45), 0, 0, s34/(s34 + s45), 1] + 
 6*G[s34/(s34 + s45), 0, 1, 1, 1] - 
 2*G[0, s45]*G[s34/(s34 + s45), 0, 1, 1, 1] + 
 4*G[0, s45/s51]*G[s34/(s34 + s45), 0, 1, 1, 1] + 
 4*G[0, s51/s34]*G[s34/(s34 + s45), 0, 1, 1, 1] - 
 5*G[s34/(s34 + s45), 0, 1, s34/(s34 + s45), 1] + 
 G[0, s45]*G[s34/(s34 + s45), 0, 1, s34/(s34 + s45), 1] - 
 3*G[0, s45/s51]*G[s34/(s34 + s45), 0, 1, s34/(s34 + s45), 1] - 
 3*G[0, s51/s34]*G[s34/(s34 + s45), 0, 1, s34/(s34 + s45), 1] + 
 2*G[s34/(s34 + s45), 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 5*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1, 1] + 
 G[0, s45]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1, 1] - 
 2*G[0, s45/s51]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1, 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1, 1] + 
 G[0, s45/s51]*G[s34/(s34 + s45), 0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 G[0, s51/s34]*G[s34/(s34 + s45), 0, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[s34/(s34 + s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 3*G[s34/(s34 + s45), 1, 0, 1, 1] - 
 G[0, s45]*G[s34/(s34 + s45), 1, 0, 1, 1] + 
 3*G[0, s45/s51]*G[s34/(s34 + s45), 1, 0, 1, 1] + 
 3*G[0, s51/s34]*G[s34/(s34 + s45), 1, 0, 1, 1] - 
 5*G[s34/(s34 + s45), 1, 0, s34/(s34 + s45), 1] + 
 G[0, s45]*G[s34/(s34 + s45), 1, 0, s34/(s34 + s45), 1] - 
 3*G[0, s45/s51]*G[s34/(s34 + s45), 1, 0, s34/(s34 + s45), 1] - 
 3*G[0, s51/s34]*G[s34/(s34 + s45), 1, 0, s34/(s34 + s45), 1] + 
 2*G[s34/(s34 + s45), 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 10*G[s34/(s34 + s45), 1, 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 10*G[s34/(s34 + s45), 1, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s34/(s34 + s45), 1, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[s34/(s34 + s45), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[s34/(s34 + s45), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s45/s51]*G[s34/(s34 + s45), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s51/s34]*G[s34/(s34 + s45), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 9*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 3*G[0, s45/s51]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 3*G[0, s51/s34]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] + G[s34/(s34 + s45), 1, 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] - G[0, s45]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s45/s51]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s51/s34]*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 6*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 4*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s34/(s34 + s45), 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[s34/(s34 + s45), 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[s34/(s34 + s45), 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] - 
 2*G[s34/(s34 + s45), 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, s45/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 0, 1, 1] - 
 G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 0, 1, 1] + 
 G[0, s45/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 2*G[s34/(s34 + s45), s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[s34/(s34 + s45), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45]*G[s34/(s34 + s45), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s45/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45/s51]*G[s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s34/(s34 + s45), s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 3*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[0, s45]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s45/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[0, s45/s51]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s51/s34]*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 8*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] + 
 2*G[0, s45]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] - 
 4*G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] - 
 4*G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] + 
 2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] + G[s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] - G[0, s45]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1, 1] + G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] - 
 G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + G[s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  1] - G[0, s45]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[0, s45/s51]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s51/s34]*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] + 
 4*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s45/s51]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, 1] - 2*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] + 
 2*G[0, s45/s51]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s45/s51]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, s45/s51]*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[0, s51/s34]*G[s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 1] - 
 2*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 1] - 
 2*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 1] - 
 2*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 1] - 
 2*G[s34/(s34 + s45), (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 4*G[1 - s45/s12, 0, 1, 1, 1] - 2*G[1 - s45/s12, 0, 1, s23/(s23 - s45), 1] + 
 4*G[1 - s45/s12, 0, 1, s34/(s34 + s45), 1] - 
 2*G[1 - s45/s12, 0, s23/(s23 - s45), 1, 1] + 
 4*G[1 - s45/s12, 0, s34/(s34 + s45), 1, 1] - 2*G[1 - s45/s12, 1, 0, 1, 1] - 
 2*G[1 - s45/s12, 1, 0, s23/(s23 - s45), 1] + 
 4*G[1 - s45/s12, 1, 0, s34/(s34 + s45), 1] - 
 4*G[1 - s45/s12, 1, 1, s23/(s23 - s45), 1] - 
 6*G[1 - s45/s12, 1, 1, s34/(s34 + s45), 1] + 
 4*G[1 - s45/s12, 1, 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[1 - s45/s12, 1, s23/(s23 - s45), 1, 1] - 
 2*G[1 - s45/s12, 1, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[1 - s45/s12, 1, s34/(s34 + s45), 1, 1] + 
 2*G[1 - s45/s12, 1, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 2*G[1 - s45/s12, 1, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[1 - s45/s12, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[1 - s45/s12, 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[1 - s45/s12, 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[1 - s45/s12, 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[1 - s45/s12, 1, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[1 - s45/s12, s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[1 - s45/s12, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[1 - s45/s12, s34/(s34 + s45), 1, 1, 1] + 
 2*G[1 - s45/s12, s34/(s34 + s45), 1, s34/(s34 + s45), 1] - 
 2*G[1 - s45/s12, s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[1 - s45/s12, s34/(s34 + s45), s34/(s34 + s45), 1, 1] - 
 2*G[1 - s45/s12, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 1] + 
 2*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 1] + 
 2*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 1] + 
 2*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 1] + 
 2*G[1 - s45/s12, (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + 
     s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 4*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 1, 1] - 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 1, 0, 1, 1] - 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 1, 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] - G[(s12 - s34)/(s12 - s34 - s51), 1, 1, 
  s34/(s34 + s51), 1] + 3*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 1, 
   1, s34/(s34 + s51), 1] - 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 
   1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1, 1] + 
 G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1, 1] + 
 G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 
   s34/(s34 + s51), 1] - 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] - 
 2*G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1] - 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1, 1] - 
 G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1, 1] + 
 G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 
   s34/(s34 + s51), 1] + G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), s34/(s34 + s51), 1, 1] - 
 13*G[s34/(s34 - s51), 0, 0, 1, 1] + 3*G[0, (s45*(s34 - s51))/(s23*s34)]*
  G[s34/(s34 - s51), 0, 0, 1, 1] + 
 (13*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, 0, 1, 1])/2 + 
 13*G[s34/(s34 - s51), 0, 0, s34/(s34 - s51), 1] - 
 6*G[0, (s45*(s34 - s51))/(s23*s34)]*G[s34/(s34 - s51), 0, 0, 
   s34/(s34 - s51), 1] - (13*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, 0, 
    s34/(s34 - s51), 1])/2 + 11*G[s34/(s34 - s51), 0, 1, 1, 1] + 
 G[0, (s45*(s34 - s51))/(s23*s34)]*G[s34/(s34 - s51), 0, 1, 1, 1] - 
 (11*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, 1, 1, 1])/2 - 
 8*G[s34/(s34 - s51), 0, 1, s34/(s34 - s51), 1] + 
 4*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, 1, s34/(s34 - s51), 1] + 
 10*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1, 1] - 
 4*G[0, (s45*(s34 - s51))/(s23*s34)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 
   1, 1] - 5*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1, 1] - 
 13*G[s34/(s34 - s51), 0, s34/(s34 - s51), s34/(s34 - s51), 1] + 
 (13*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), s34/(s34 - s51), 
    1])/2 - 2*G[s34/(s34 - s51), 0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, (s12 - s34)/(s12 - s34 + s51), 1, 
   1] + 2*G[s34/(s34 - s51), 0, (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] - G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 8*G[s34/(s34 - s51), 1, 0, 1, 1] - 4*G[0, -(s51/s34)]*
  G[s34/(s34 - s51), 1, 0, 1, 1] - 
 8*G[s34/(s34 - s51), 1, 0, s34/(s34 - s51), 1] + 
 4*G[0, -(s51/s34)]*G[s34/(s34 - s51), 1, 0, s34/(s34 - s51), 1] - 
 2*G[s34/(s34 - s51), 1, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 G[0, -(s51/s34)]*G[s34/(s34 - s51), 1, (s12 - s34)/(s12 - s34 + s51), 1, 
   1] + 2*G[s34/(s34 - s51), 1, (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] - G[0, -(s51/s34)]*G[s34/(s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 13*G[s34/(s34 - s51), s34/(s34 - s51), 0, 1, 1] - 
 2*G[0, (s45*(s34 - s51))/(s23*s34)]*G[s34/(s34 - s51), s34/(s34 - s51), 0, 
   1, 1] - (13*G[0, -(s51/s34)]*G[s34/(s34 - s51), s34/(s34 - s51), 0, 1, 1])/
  2 - 13*G[s34/(s34 - s51), s34/(s34 - s51), 0, s34/(s34 - s51), 1] + 
 (13*G[0, -(s51/s34)]*G[s34/(s34 - s51), s34/(s34 - s51), 0, s34/(s34 - s51), 
    1])/2 - 4*G[s34/(s34 - s51), s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, 1] + 2*G[0, -(s51/s34)]*
  G[s34/(s34 - s51), s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 4*G[s34/(s34 - s51), s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] - 2*G[0, -(s51/s34)]*G[s34/(s34 - s51), 
   s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] - 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 0, 1, 1] + 
 G[0, -(s51/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 0, 1, 
   1] + 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 0, 
   s34/(s34 - s51), 1] - G[0, -(s51/s34)]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 0, s34/(s34 - s51), 1] - 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1, 1] + 
 G[0, -(s51/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1, 
   1] + 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 
   s34/(s34 - s51), 1] - G[0, -(s51/s34)]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] - 
 4*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1] + 
 2*G[0, -(s51/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1, 1] + 
 4*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 
   s34/(s34 - s51), 1] - 2*G[0, -(s51/s34)]*G[s34/(s34 - s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), s34/(s34 - s51), 1] + 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 G[0, -(s51/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
 2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 G[0, -(s51/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
 2*G[0, s34]*G[s34 - s51, 0, s34, 0, s12] - 
 2*G[0, s51]*G[s34 - s51, 0, s34, 0, s12] - 
 2*G[0, s34]*G[s34 - s51, 0, s34, s34, s12] + 
 G[0, s34]*G[s34 - s51, s34, 0, 0, s12] - 
 G[0, s51]*G[s34 - s51, s34, 0, 0, s12] - 
 2*G[0, s34]*G[s34 - s51, s34, 0, s34, s12] - 
 3*G[s34 - s51, s34, s34, 0, s12] + 
 G[0, s34]*G[s34 - s51, s34, s34, s34, s12] - 
 3*G[0, s34]*G[s34 - s51, s34, s34 - s51, 0, s12] + 
 3*G[0, s51]*G[s34 - s51, s34, s34 - s51, 0, s12] + 
 3*G[0, s34]*G[s34 - s51, s34, s34 - s51, s34, s12] - 
 4*G[0, s34]*G[s34 - s51, s34 - s51, s34, 0, s12] + 
 4*G[0, s51]*G[s34 - s51, s34 - s51, s34, 0, s12] + 
 4*G[0, s34]*G[s34 - s51, s34 - s51, s34, s34, s12] - 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 0, 1, 1] + 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 0, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 6*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1, 1] - 
 2*G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1, 1] + 
 4*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1, 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, s23/(s23 - s45), 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, s34/(s34 + s45), 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), 0, 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 0, s23/(s23 - s45), 1, 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), 0, s34/(s34 + s45), 1, 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 
   1, 1] - G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 3*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 1, 1] - 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 1, 1] + 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 1, 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, s23/(s23 - s45), 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, s34/(s34 + s45), 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), 1, 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 
   (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 1, s34/(s34 + s45), 1] - 
 10*G[(s23 - s51)/(s23 - s45 - s51), 1, 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 5*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1, 1] + 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1, 1] - 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1, 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 5*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1] - 3*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 6*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), s34/(s34 + s45), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 6*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1, 1] + 
 2*G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1, 1] - 
 4*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1, 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, s34/(s34 + s45), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 5*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), s34/(s34 + s45), 1, 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   s34/(s34 + s45), 1, 1] - 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 5*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 0, 1, 1] - 
 G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   s34/(s34 + s45), 1] - 3*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 3*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1, 1] - 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[0, s45]*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   1] + G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, 1, 1] - 4*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, (s23 - s51)/(s23 - s45 - s51), 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] - 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + 2*G[0, s45/s51]*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 - Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 - 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 1, s34/(s34 + s45), 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (2*s23*s34)/(s23*s34 - s34*s45 + 
     s12*(s23 - s51) + s45*s51 + Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), s34/(s34 + s45), 1, 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (2*s23*s34)/(s23*s34 - s34*s45 + s12*(s23 - s51) + s45*s51 + 
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s51/s34]*G[s34/s51, 0, 0, 1, 1] + 
 G[0, s51/s34]*G[s34/s51, 0, 0, s34/s51, 1] - 
 G[0, s51/s34]*G[s34/s51, 0, 0, (-s12 + s34)/s51, 1] + 
 G[0, s51/s34]*G[s34/s51, 0, s34/s51, 1, 1] + 
 G[0, s51/s34]*G[s34/s51, 0, s34/s51, (-s12 + s34)/s51, 1] + 
 G[0, s51/s34]*G[s34/s51, 0, (-s12 + s34)/s51, 1, 1] - 
 G[0, s51/s34]*G[s34/s51, 0, (-s12 + s34)/s51, s34/s51, 1] - 
 2*G[0, s51/s34]*G[s34/s51, 0, (-s12 + s34)/s51, (-s12 + s34)/s51, 1] - 
 3*G[0, s51/s34]*G[s34/s51, 1, (-s12 + s34)/s51, 1, 1] + 
 3*G[0, s51/s34]*G[s34/s51, 1, (-s12 + s34)/s51, s34/s51, 1] + 
 G[0, s51/s34]*G[s34/s51, s34/s51, 0, 1, 1] + 
 G[0, s51/s34]*G[s34/s51, s34/s51, 0, (-s12 + s34)/s51, 1] + 
 G[0, s51/s34]*G[s34/s51, s34/s51, (-s12 + s34)/s51, 1, 1] + 
 G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, 0, 1, 1] - 
 G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, 0, s34/s51, 1] - 
 2*G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, 0, (-s12 + s34)/s51, 1] - 
 4*G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, 1, 1, 1] + 
 3*G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, 1, s34/s51, 1] + 
 2*G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, s34/s51, 1, 1] - 
 2*G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, (-s12 + s34)/s51, 1, 1] - 
 2*G[s51, 0, 0, 0, s23] - 28*G[s51, 0, 0, 0, s34] - 
 7*G[0, s45]*G[s51, 0, 0, 0, s34] - 21*G[0, s51]*G[s51, 0, 0, 0, s34] + 
 3*G[s34 - s51, s12]*G[s51, 0, 0, 0, s34] - 
 5*G[-s34 + s51, s23]*G[s51, 0, 0, 0, s34] + 
 17*G[0, s51]*G[s51, 0, 0, s51, s34] + 21*G[s51, 0, s51, 0, s34] + 
 4*G[0, s45]*G[s51, 0, s51, 0, s34] + 18*G[0, s51]*G[s51, 0, s51, 0, s34] + 
 3*G[s34 - s51, s12]*G[s51, 0, s51, 0, s34] + 
 3*G[-s34 + s51, s23]*G[s51, 0, s51, 0, s34] - 
 17*G[0, s51]*G[s51, 0, s51, s51, s34] + 2*G[s51, s51, 0, 0, s23] + 
 28*G[s51, s51, 0, 0, s34] + 2*G[0, s45]*G[s51, s51, 0, 0, s34] + 
 17*G[0, s51]*G[s51, s51, 0, 0, s34] + 5*G[s34 - s51, s12]*
  G[s51, s51, 0, 0, s34] + 5*G[-s34 + s51, s23]*G[s51, s51, 0, 0, s34] - 
 17*G[0, s51]*G[s51, s51, 0, s51, s34] - 2*G[s51, s51, s51, 0, s23] + 
 G[s51, s51, s51, 0, s34] - 19*G[0, s51]*G[s51, s51, s51, 0, s34] - 
 2*G[0, s34]*G[-s34 + s51, 0, s51, 0, s23] + 
 2*G[0, s51]*G[-s34 + s51, 0, s51, 0, s23] - 
 2*G[0, s51]*G[-s34 + s51, 0, s51, s51, s23] - 
 G[0, s34]*G[-s34 + s51, s51, 0, 0, s23] + 
 G[0, s51]*G[-s34 + s51, s51, 0, 0, s23] - 
 2*G[0, s51]*G[-s34 + s51, s51, 0, s51, s23] - 
 3*G[-s34 + s51, s51, s51, 0, s23] + 
 G[0, s51]*G[-s34 + s51, s51, s51, s51, s23] + 
 3*G[0, s34]*G[-s34 + s51, s51, -s34 + s51, 0, s23] - 
 3*G[0, s51]*G[-s34 + s51, s51, -s34 + s51, 0, s23] + 
 3*G[0, s51]*G[-s34 + s51, s51, -s34 + s51, s51, s23] + 
 4*G[0, s34]*G[-s34 + s51, -s34 + s51, s51, 0, s23] - 
 4*G[0, s51]*G[-s34 + s51, -s34 + s51, s51, 0, s23] + 
 4*G[0, s51]*G[-s34 + s51, -s34 + s51, s51, s51, s23] + 
 2*G[(s12 - s34)/(s12 - s34 + s51), 0, 1, s34/(s34 - s51), 1] - 
 G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 0, 1, s34/(s34 - s51), 
   1] - 2*G[(s12 - s34)/(s12 - s34 + s51), 0, 1, 
   (s12 - s34)/(s12 - s34 + s51), 1] + G[0, -(s51/s34)]*
  G[(s12 - s34)/(s12 - s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 + s51), 1] + 
 2*G[(s12 - s34)/(s12 - s34 + s51), 0, s34/(s34 - s51), 1, 1] - 
 G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 0, s34/(s34 - s51), 1, 
   1] - 2*G[(s12 - s34)/(s12 - s34 + s51), 0, (s12 - s34)/(s12 - s34 + s51), 
   1, 1] + G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 0, 
   (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
 2*G[(s12 - s34)/(s12 - s34 + s51), 1, 0, s34/(s34 - s51), 1] - 
 G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 1, 0, s34/(s34 - s51), 
   1] - 2*G[(s12 - s34)/(s12 - s34 + s51), 1, 0, 
   (s12 - s34)/(s12 - s34 + s51), 1] + G[0, -(s51/s34)]*
  G[(s12 - s34)/(s12 - s34 + s51), 1, 0, (s12 - s34)/(s12 - s34 + s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 + s51), 1, 1, s34/(s34 - s51), 1] + 
 G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 1, 1, s34/(s34 - s51), 
   1] - 8*G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1, 1] + 
 4*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1, 
   1] + 4*G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 
   s34/(s34 - s51), 1] - 2*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 
   1, s34/(s34 - s51), s34/(s34 - s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 + s51), 1, (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1] + G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 1, 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] - 
 14*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1, 1] + 
 7*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1, 
   1] + 4*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 
   s34/(s34 - s51), 1] - 2*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1, s34/(s34 - s51), 1] + 
 4*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), s34/(s34 - s51), 1, 1] - 
 2*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 
   s34/(s34 - s51), 1, 1] - 2*G[(s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] + 
 G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 + s51), (s12 - s34)/(s12 - s34 + s51), 
   s34/(s34 - s51), 1, 1] + G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 
   (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1] + 
 4*G[0, s12/s51]*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1, 1] - 
 2*G[0, s12/s51]*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 
   (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, s12/s51]*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1 - s51/s34, 1] - 
 2*G[0, s12/s51]*G[(s12 - s34 + s51)/(s12 - s34), 0, 
   (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 G[0, s12/s51]*G[(s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1, 1] + 
 2*G[0, s12/s51]*G[(s12 - s34 + s51)/(s12 - s34), 1, 0, 1, 1] - 
 2*G[0, s12/s51]*G[(s12 - s34 + s51)/(s12 - s34), 1, 0, 
   (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, s12/s51]*G[(s12 - s34 + s51)/(s12 - s34), 1, 0, 1 - s51/s34, 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s51), 0, 0, 1, 1] + 
 G[0, s51/s34]*G[s34/(s34 + s51), 0, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 3*G[0, s51/s34]*G[s34/(s34 + s51), 0, 0, s34/(s34 + s51), 1] + 
 G[s34/(s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[s34/(s34 + s51), 0, 1, s34/(s34 + s51), 1] - 
 2*G[0, s12/s51]*G[s34/(s34 + s51), 0, 1, s34/(s34 + s51), 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s51), 0, 1, s34/(s34 + s51), 1] + 
 G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - G[s34/(s34 + s51), 0, s34/(s34 + s51), 
  1, 1] - 2*G[0, s12/s51]*G[s34/(s34 + s51), 0, s34/(s34 + s51), 1, 1] - 
 G[0, s51/s34]*G[s34/(s34 + s51), 0, s34/(s34 + s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, s51/s34]*G[s34/(s34 + s51), 0, s34/(s34 + s51), s34/(s34 + s51), 1] + 
 G[s34/(s34 + s51), 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s51), 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s51), 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[s34/(s34 + s51), 1, 0, s34/(s34 + s51), 1] - 
 2*G[0, s12/s51]*G[s34/(s34 + s51), 1, 0, s34/(s34 + s51), 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s51), 1, 0, s34/(s34 + s51), 1] - 
 8*G[s34/(s34 + s51), 1, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 8*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 4*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - G[s34/(s34 + s51), 1, 
  (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] - 2*G[0, s51/s34]*G[s34/(s34 + s51), 1, 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 2*G[s34/(s34 + s51), 1, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[0, s51/s34]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 0, 1, 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 8*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1, 1] + 
 4*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 - s51), 1] - G[s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 
   s34/(s34 + s51), 1] - 2*G[0, s51/s34]*G[s34/(s34 + s51), 
   (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[0, s51/s34]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1] + 
 2*G[0, s12/s51]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1, 1] - G[0, s51/s34]*G[s34/(s34 + s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), s34/(s34 + s51), 1] - 
 G[0, s51/s34]*G[s34/(s34 + s51), s34/(s34 + s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, s51/s34]*G[s34/(s34 + s51), s34/(s34 + s51), 0, s34/(s34 + s51), 1] - 
 2*G[s34/(s34 + s51), s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[s34/(s34 + s51), s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 G[0, s51/s34]*G[s34/(s34 + s51), s34/(s34 + s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 2*G[0, s51/s34]*G[1 - s51/s34, 0, 0, 1, 1] + 
 2*G[0, s51/s34]*G[1 - s51/s34, 0, 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, s51/s34]*G[1 - s51/s34, 0, 0, 1 - s51/s34, 1] - 
 6*G[1 - s51/s34, 0, 1, 1, 1] - 6*G[0, s12/s51]*G[1 - s51/s34, 0, 1, 1, 1] + 
 G[0, s51/s34]*G[1 - s51/s34, 0, 1, 1, 1] + 
 3*G[1 - s51/s34, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[0, s12/s51]*G[1 - s51/s34, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, s51/s34]*G[1 - s51/s34, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1] - 
 (3*G[1 - s51/s34, 0, 1, 1 - s51/s34, 1])/2 + 
 (5*G[0, s12/s51]*G[1 - s51/s34, 0, 1, 1 - s51/s34, 1])/2 + 
 3*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 2*G[0, s12/s51]*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 2*G[0, s51/s34]*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 2*G[0, s51/s34]*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, s51/s34]*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 
   1] - (3*G[1 - s51/s34, 0, 1 - s51/s34, 1, 1])/2 + 
 (5*G[0, s12/s51]*G[1 - s51/s34, 0, 1 - s51/s34, 1, 1])/2 + 
 2*G[0, s51/s34]*G[1 - s51/s34, 0, 1 - s51/s34, 1, 1] - 
 G[0, s51/s34]*G[1 - s51/s34, 0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 
   1] - 2*G[0, s51/s34]*G[1 - s51/s34, 0, 1 - s51/s34, 1 - s51/s34, 1] - 
 3*G[1 - s51/s34, 1, 0, 1, 1] - 3*G[0, s12/s51]*G[1 - s51/s34, 1, 0, 1, 1] + 
 G[0, s51/s34]*G[1 - s51/s34, 1, 0, 1, 1] + 
 3*G[1 - s51/s34, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[0, s12/s51]*G[1 - s51/s34, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 2*G[0, s51/s34]*G[1 - s51/s34, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 (3*G[1 - s51/s34, 1, 0, 1 - s51/s34, 1])/2 + 
 (5*G[0, s12/s51]*G[1 - s51/s34, 1, 0, 1 - s51/s34, 1])/2 - 
 2*G[0, s51/s34]*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 0, 1, 1] + 
 2*G[0, s51/s34]*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 0, 
   (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, s51/s34]*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 
   1] + 2*G[0, s51/s34]*G[1 - s51/s34, 1 - s51/s34, 0, 1, 1] - 
 G[0, s51/s34]*G[1 - s51/s34, 1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 
   1] - 2*G[0, s51/s34]*G[1 - s51/s34, 1 - s51/s34, 0, 1 - s51/s34, 1] - 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 0, 1, 1] + 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 1, 1, 1] + 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 0, 1, 1] + 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (9*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   s34/(s34 + s45), 1, 1] + 3*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - (3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/2 + 
 (9*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 4*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   1, 1, 1] + 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   s34/(s34 + s45), 1, 1] - 2*G[0, s51/s34]*
  G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] - 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] + 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   1] + G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 1, 1] - 
 3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1])/2 + 
 (9*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] - 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/2 - 
 (7*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 48*G[0, 0, 0, 0, 0, s34] + (51*G[0, 0, 0, 0, 0, s51])/2 - 
 (13*G[0, 0, 0, 0, s23/(s23 - s45), 1])/2 + 
 10*G[0, 0, 0, 0, s34/(s34 + s45), 1] + 
 14*G[0, 0, 0, 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 9*G[0, 0, 0, 0, s34/s51, 1] + 10*G[0, 0, 0, 0, s34/(s34 + s51), 1] + 
 (19*G[0, 0, 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 9*G[0, 0, 0, 1, s23/(s23 - s45), 1] - 6*G[0, 0, 0, 1, s34/(s34 + s45), 1] - 
 6*G[0, 0, 0, 1, (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, 0, 0, 1, s34/(s34 + s51), 1] - 
 (5*G[0, 0, 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (9*G[0, 0, 0, s23/(s23 - s45), 1, 1])/2 - 
 (13*G[0, 0, 0, s23/(s23 - s45), s23/(s23 - s45), 1])/2 - 
 2*G[0, 0, 0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 9*G[0, 0, 0, s34/(s34 + s45), 1, 1] + 
 6*G[0, 0, 0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 5*G[0, 0, 0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 8*G[0, 0, 0, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 6*G[0, 0, 0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   1] + (9*G[0, 0, 0, s34/s51, s34/s51, 1])/2 + 28*G[0, 0, 0, s51, 0, s34] + 
 7*G[0, 0, 0, s34/(s34 + s51), 1, 1] + 
 3*G[0, 0, 0, s34/(s34 + s51), s34/(s34 + s51), 1] - 
 8*G[0, 0, 0, 1 - s51/s34, 1, 1] + 
 (5*G[0, 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 6*G[0, 0, 1, 0, s23/(s23 - s45), 1] - G[0, 0, 1, 0, s34/(s34 + s45), 1] + 
 G[0, 0, 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, 0, 1, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, 0, 1, 0, s34/(s34 + s51), 1] - 6*G[0, 0, 1, 0, 1 - s51/s34, 1] - 
 6*G[0, 0, 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 6*G[0, 0, 1, 1, s23/(s23 - s45), 1] - 8*G[0, 0, 1, 1, s34/(s34 + s45), 1] - 
 4*G[0, 0, 1, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 8*G[0, 0, 1, 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 6*G[0, 0, 1, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[0, 0, 1, 1, s34/(s34 + s51), 1] + 9*G[0, 0, 1, 1, 1 - s51/s34, 1] + 
 2*G[0, 0, 1, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, 0, 1, s23/(s23 - s45), 1, 1] + 
 6*G[0, 0, 1, s23/(s23 - s45), s23/(s23 - s45), 1] + 
 3*G[0, 0, 1, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 12*G[0, 0, 1, s34/(s34 + s45), 1, 1] + 
 2*G[0, 0, 1, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 3*G[0, 0, 1, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[0, 0, 1, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 4*G[0, 0, 1, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
   1] - G[0, 0, 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 5*G[0, 0, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, 0, 1, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   1] - 2*G[0, 0, 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, 0, 1, s34/(s34 + s51), 1, 1] - 
 2*G[0, 0, 1, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] + 
 9*G[0, 0, 1, 1 - s51/s34, 1, 1] - 
 6*G[0, 0, 1, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 G[0, 0, s34, s34, 0, s12] + (9*G[0, 0, s23/(s23 - s45), 0, 1, 1])/2 - 
 (7*G[0, 0, s23/(s23 - s45), 0, s23/(s23 - s45), 1])/2 - 
 G[0, 0, s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, 0, s23/(s23 - s45), 1, 1, 1] + 
 3*G[0, 0, s23/(s23 - s45), 1, s23/(s23 - s45), 1] + 
 G[0, 0, s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (3*G[0, 0, s23/(s23 - s45), s23/(s23 - s45), 1, 1])/2 - 
 (7*G[0, 0, s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 1])/2 - 
 2*G[0, 0, s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, 0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, 0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, 0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, 0, s34/(s34 + s45), 0, 1, 1] + G[0, 0, s34/(s34 + s45), 0, 
  s34/(s34 + s45), 1] - 4*G[0, 0, s34/(s34 + s45), 1, 1, 1] + 
 7*G[0, 0, s34/(s34 + s45), 1, s34/(s34 + s45), 1] + 
 G[0, 0, s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 11*G[0, 0, s34/(s34 + s45), s34/(s34 + s45), 1, 1] - 
 2*G[0, 0, s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 1] - 
 3*G[0, 0, s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, 0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, 0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, 0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1, 1, 1] + 
 G[0, 0, (s23 - s51)/(s23 - s45 - s51), 0, 1, 1] - 
 G[0, 0, (s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 
  1] + 5*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1] + 
 4*G[0, 0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + 2*G[0, 0, (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] + 
 G[0, 0, s34/s51, 0, (-s12 + s34)/s51, 1] + 
 G[0, 0, s34/s51, s34/s51, s34/s51, 1]/2 - 
 2*G[0, 0, s34/s51, s34/s51, (-s12 + s34)/s51, 1] - 
 G[0, 0, s34/s51, (-s12 + s34)/s51, s34/s51, 1] + 
 4*G[0, 0, s34/s51, (-s12 + s34)/s51, (-s12 + s34)/s51, 1] + 
 28*G[0, 0, s51, 0, 0, s34] - G[0, 0, s51, s51, 0, s23] - 
 17*G[0, 0, s51, s51, 0, s34] - 2*G[0, 0, (s12 - s34 + s51)/(s12 - s34), 1, 
   1, 1] - G[0, 0, s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, 0, s34/(s34 + s51), 0, s34/(s34 + s51), 1] + 
 6*G[0, 0, s34/(s34 + s51), 1, 1, 1] + 
 3*G[0, 0, s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, 0, s34/(s34 + s51), 1, s34/(s34 + s51), 1] + 
 3*G[0, 0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 4*G[0, 0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + G[0, 0, s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 G[0, 0, s34/(s34 + s51), s34/(s34 + s51), 1, 1] + 
 2*G[0, 0, s34/(s34 + s51), s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   1] - G[0, 0, 1 - s51/s34, 1, 1, 1] - 
 2*G[0, 0, 1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 1] - 
 4*G[0, 0, 1 - s51/s34, 1, 1 - s51/s34, 1] - 
 2*G[0, 0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 4*G[0, 0, 1 - s51/s34, 1 - s51/s34, 1, 1] + 
 2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] - 
 2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] + 
 4*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 + 
 3*G[0, 1, 0, 0, s23/(s23 - s45), 1] + G[0, 1, 0, 0, s34/(s34 + s45), 1] + 
 G[0, 1, 0, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 3*G[0, 1, 0, 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
 3*G[0, 1, 0, 0, s34/(s34 + s51), 1] - 6*G[0, 1, 0, 0, 1 - s51/s34, 1] - 
 6*G[0, 1, 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, 1, 0, 1, s23/(s23 - s45), 1] - 4*G[0, 1, 0, 1, s34/(s34 + s45), 1] - 
 2*G[0, 1, 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[0, 1, 0, 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
 3*G[0, 1, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 4*G[0, 1, 0, 1, s34/(s34 + s51), 1] + 6*G[0, 1, 0, 1, 1 - s51/s34, 1] + 
 (3*G[0, 1, 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 (3*G[0, 1, 0, s23/(s23 - s45), 1, 1])/2 + 
 3*G[0, 1, 0, s23/(s23 - s45), s23/(s23 - s45), 1] + 
 (3*G[0, 1, 0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 - 6*G[0, 1, 0, s34/(s34 + s45), 1, 1] + G[0, 1, 0, s34/(s34 + s45), 
  s34/(s34 + s45), 1] + 3*G[0, 1, 0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, 1, 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[0, 1, 0, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
   1] - G[0, 1, 0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, 1, 0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
  1] - (3*G[0, 1, 0, s34/s51, 1, 1])/2 + (3*G[0, 1, 0, s34/s51, s34/s51, 1])/
  2 + 2*G[0, 1, 0, s34/(s34 + s51), 1, 1] - G[0, 1, 0, s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), 1] + G[0, 1, 0, s34/(s34 + s51), 
  s34/(s34 + s51), 1] + 3*G[0, 1, 0, 1 - s51/s34, 1, 1] - 
 3*G[0, 1, 0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] - 
 3*G[0, 1, 0, 1 - s51/s34, 1 - s51/s34, 1] - 
 (3*G[0, 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 3*G[0, 1, 1, 0, s23/(s23 - s45), 1] - 4*G[0, 1, 1, 0, s34/(s34 + s45), 1] - 
 2*G[0, 1, 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[0, 1, 1, 0, (s23 - s51)/(s23 - s45 - s51), 1] + 
 3*G[0, 1, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 4*G[0, 1, 1, 0, s34/(s34 + s51), 1] + (9*G[0, 1, 1, 0, 1 - s51/s34, 1])/2 + 
 3*G[0, 1, 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, 1, 1, 1, s34/(s34 + s51), 1] - (9*G[0, 1, 1, 1, 1 - s51/s34, 1])/2 - 
 3*G[0, 1, 1, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[0, 1, 1, s34/(s34 + s45), 1, 1] - G[0, 1, 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, 1, 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 5*G[0, 1, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, 1, 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 6*G[0, 1, 1, s34/s51, 1, 1] - 
 6*G[0, 1, 1, s34/s51, s34/s51, 1] + 
 3*G[0, 1, 1, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] - 
 G[0, 1, 1, s34/(s34 + s51), 1, 1] - G[0, 1, 1, s34/(s34 + s51), 
  s34/(s34 + s51), 1] + (3*G[0, 1, 1, 1 - s51/s34, 1, 1])/2 + 
 3*G[0, 1, 1, 1 - s51/s34, 1 - s51/s34, 1] - 
 (9*G[0, 1, s23/(s23 - s45), 0, 1, 1])/2 + 
 3*G[0, 1, s23/(s23 - s45), 0, s23/(s23 - s45), 1] + 
 (3*G[0, 1, s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 - (3*G[0, 1, s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    1])/2 + 3*G[0, 1, s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[0, 1, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 3*G[0, 1, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (3*G[0, 1, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 G[0, 1, s34/(s34 + s45), 0, 1, 1] + G[0, 1, s34/(s34 + s45), 0, 
  s34/(s34 + s45), 1] - 6*G[0, 1, s34/(s34 + s45), 1, 1, 1] - 
 G[0, 1, s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, 1, s34/(s34 + s45), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, 1, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, 1, (s12 - s34)/(s12 - s34 - s51), 0, 1, 1] + 
 2*G[0, 1, (s12 - s34)/(s12 - s34 - s51), 0, (s12 - s34)/(s12 - s34 - s51), 
   1] - 2*G[0, 1, (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] + 
 2*G[0, 1, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] - G[0, 1, (s12 - s34)/(s12 - s34 - s51), 
  s34/(s34 + s51), s34/(s34 + s51), 1] + 
 G[0, 1, (s23 - s51)/(s23 - s45 - s51), 0, 1, 1] - 
 G[0, 1, (s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 
  1] - 6*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] + 
 G[0, 1, (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, 1, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] - 
 G[0, 1, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, 1, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 
  1] - G[0, 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[0, 1, s34/s51, 0, 1, 1])/2 + (3*G[0, 1, s34/s51, 0, s34/s51, 1])/2 + 
 6*G[0, 1, s34/s51, 1, 1, 1] - (9*G[0, 1, s34/s51, 1, s34/s51, 1])/2 - 
 3*G[0, 1, s34/s51, s34/s51, 1, 1] + 
 (3*G[0, 1, s34/s51, s34/s51, s34/s51, 1])/2 + 
 3*G[0, 1, s34/s51, (-s12 + s34)/s51, 1, 1] - 
 3*G[0, 1, s34/s51, (-s12 + s34)/s51, s34/s51, 1] - 
 G[0, 1, s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
 G[0, 1, s34/(s34 + s51), 0, s34/(s34 + s51), 1] + 
 G[0, 1, s34/(s34 + s51), 1, 1, 1] - G[0, 1, s34/(s34 + s51), 1, 
  s34/(s34 + s51), 1] - G[0, 1, s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
 G[0, 1, s34/(s34 + s51), s34/(s34 + s51), 1, 1] + 
 3*G[0, 1, 1 - s51/s34, 0, 1, 1] - 
 3*G[0, 1, 1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 (3*G[0, 1, 1 - s51/s34, 0, 1 - s51/s34, 1])/2 + 
 (3*G[0, 1, 1 - s51/s34, 1, 1, 1])/2 + 
 (9*G[0, 1, 1 - s51/s34, 1, 1 - s51/s34, 1])/2 - 
 3*G[0, 1, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] + 
 (3*G[0, 1, 1 - s51/s34, 1 - s51/s34, 1, 1])/2 + 
 (3*G[0, 1, 1 - s51/s34, 1 - s51/s34, 1 - s51/s34, 1])/2 + 
 G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] - 
 G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] - 2*G[0, s34, 0, s34, 0, s12] - G[0, s34, s34, 0, 0, s12] + 
 G[0, s34, s34, s34, 0, s12] + 3*G[0, s34, s34 - s51, s34, 0, s12] + 
 (3*G[0, s23/(s23 - s45), 0, 0, 1, 1])/2 - 
 G[0, s23/(s23 - s45), 0, 0, s23/(s23 - s45), 1]/2 - 
 G[0, s23/(s23 - s45), 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s23/(s23 - s45), 0, 1, 1, 1] + 
 G[0, s23/(s23 - s45), 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 G[0, s23/(s23 - s45), 0, s23/(s23 - s45), s23/(s23 - s45), 1]/2 - 
 G[0, s23/(s23 - s45), 0, s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 G[0, s23/(s23 - s45), 0, s34/(s34 + s45), 1, 1] + 
 G[0, s23/(s23 - s45), 0, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 (3*G[0, s23/(s23 - s45), 1, 0, 1, 1])/2 + 
 (3*G[0, s23/(s23 - s45), 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 + 3*G[0, s23/(s23 - s45), 1, 1, s23/(s23 - s45), 1] - 
 2*G[0, s23/(s23 - s45), 1, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (3*G[0, s23/(s23 - s45), 1, s23/(s23 - s45), 1, 1])/2 - 
 3*G[0, s23/(s23 - s45), 1, s23/(s23 - s45), s23/(s23 - s45), 1] + 
 (3*G[0, s23/(s23 - s45), 1, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 G[0, s23/(s23 - s45), 1, s34/(s34 + s45), 1, 1] - 
 G[0, s23/(s23 - s45), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 + 
 (3*G[0, s23/(s23 - s45), s23/(s23 - s45), 0, 1, 1])/2 - 
 G[0, s23/(s23 - s45), s23/(s23 - s45), 0, s23/(s23 - s45), 1]/2 - 
 G[0, s23/(s23 - s45), s23/(s23 - s45), 0, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s23/(s23 - s45), s23/(s23 - s45), 1, 1, 1] - 
 3*G[0, s23/(s23 - s45), s23/(s23 - s45), 1, s23/(s23 - s45), 1] + 
 G[0, s23/(s23 - s45), s23/(s23 - s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[0, s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 1, 1])/2 + 
 (7*G[0, s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
    1])/2 - 2*G[0, s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + 2*G[0, s23/(s23 - s45), s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[0, s23/(s23 - s45), s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
  1] + G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] + 
 2*G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  s34/(s34 + s45), 1, 1] - G[0, s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - G[0, s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 + 
 G[0, s34/(s34 + s45), 0, 0, 1, 1] - G[0, s34/(s34 + s45), 0, 0, 
  s34/(s34 + s45), 1] - 4*G[0, s34/(s34 + s45), 0, 1, 1, 1] + 
 3*G[0, s34/(s34 + s45), 0, 1, s34/(s34 + s45), 1] + 
 2*G[0, s34/(s34 + s45), 0, s34/(s34 + s45), 1, 1] - 
 G[0, s34/(s34 + s45), 0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 3*G[0, s34/(s34 + s45), 1, 0, 1, 1] + 
 3*G[0, s34/(s34 + s45), 1, 0, s34/(s34 + s45), 1] - 
 6*G[0, s34/(s34 + s45), 1, 1, 1, 1] + 
 4*G[0, s34/(s34 + s45), 1, 1, s34/(s34 + s45), 1] + 
 6*G[0, s34/(s34 + s45), 1, s34/(s34 + s45), 1, 1] - 
 G[0, s34/(s34 + s45), 1, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 G[0, s34/(s34 + s45), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s34/(s34 + s45), s34/(s34 + s45), 0, 1, 1] - 
 G[0, s34/(s34 + s45), s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 8*G[0, s34/(s34 + s45), s34/(s34 + s45), 1, 1, 1] - 
 G[0, s34/(s34 + s45), s34/(s34 + s45), 1, s34/(s34 + s45), 1] + 
 G[0, s34/(s34 + s45), s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 1, 1] - 
 G[0, s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s34/(s34 + s45), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
  1] + G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, 1] - 
 2*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[0, s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 3*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1, 1, 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1, (s12 - s34)/(s12 - s34 - s51), 
   1] - 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, (s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 1, 1, 
   1] + 3*G[0, s34 - s51, s34, s34, 0, s12] + 
 3*G[0, (s23 - s51)/(s23 - s45 - s51), 0, 0, 1, 1] - 
 3*G[0, (s23 - s51)/(s23 - s45 - s51), 0, 0, (s23 - s51)/(s23 - s45 - s51), 
   1] + G[0, (s23 - s51)/(s23 - s45 - s51), 0, 1, 
  (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[0, (s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + G[0, (s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), 1] - G[0, (s23 - s51)/(s23 - s45 - s51), 1, 
  0, 1, 1] + G[0, (s23 - s51)/(s23 - s45 - s51), 1, 0, 
  (s23 - s51)/(s23 - s45 - s51), 1] - 
 6*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1, 1, 1] + 
 4*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1, (s23 - s51)/(s23 - s45 - s51), 
   1] + 5*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + G[0, (s23 - s51)/(s23 - s45 - s51), 
  1, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] - 
 G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 0, 1, 
  1] + G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 0, 
  (s23 - s51)/(s23 - s45 - s51), 1] + 
 4*G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 1, 
   1] + G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23 - s51)/(s23 - s45 - s51), 1] + 
 2*G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + G[0, s34/s51, 0, 0, 
  (-s12 + s34)/s51, 1] - 2*G[0, s34/s51, 0, 1, 1, 1] + 
 (3*G[0, s34/s51, 0, 1, s34/s51, 1])/2 + (3*G[0, s34/s51, 0, s34/s51, 1, 1])/
  2 - 2*G[0, s34/s51, 0, s34/s51, s34/s51, 1] - 
 G[0, s34/s51, 0, s34/s51, (-s12 + s34)/s51, 1] - 
 G[0, s34/s51, 0, (-s12 + s34)/s51, 1, 1] + 
 G[0, s34/s51, 0, (-s12 + s34)/s51, s34/s51, 1] + 
 2*G[0, s34/s51, 0, (-s12 + s34)/s51, (-s12 + s34)/s51, 1] - 
 (3*G[0, s34/s51, 1, 0, 1, 1])/2 + (3*G[0, s34/s51, 1, 0, s34/s51, 1])/2 + 
 8*G[0, s34/s51, 1, 1, 1, 1] - 6*G[0, s34/s51, 1, 1, s34/s51, 1] - 
 (9*G[0, s34/s51, 1, s34/s51, 1, 1])/2 + 
 3*G[0, s34/s51, 1, s34/s51, s34/s51, 1] + 
 3*G[0, s34/s51, 1, (-s12 + s34)/s51, 1, 1] - 
 3*G[0, s34/s51, 1, (-s12 + s34)/s51, s34/s51, 1] + 
 G[0, s34/s51, s34/s51, 0, 1, 1] - 2*G[0, s34/s51, s34/s51, 0, s34/s51, 1] - 
 G[0, s34/s51, s34/s51, 0, (-s12 + s34)/s51, 1] - 
 4*G[0, s34/s51, s34/s51, 1, 1, 1] + 
 3*G[0, s34/s51, s34/s51, 1, s34/s51, 1] + G[0, s34/s51, s34/s51, s34/s51, 1, 
  1] - G[0, s34/s51, s34/s51, (-s12 + s34)/s51, 1, 1] - 
 G[0, s34/s51, (-s12 + s34)/s51, 0, 1, 1] + G[0, s34/s51, (-s12 + s34)/s51, 
  0, s34/s51, 1] + 2*G[0, s34/s51, (-s12 + s34)/s51, 0, (-s12 + s34)/s51, 
   1] + 4*G[0, s34/s51, (-s12 + s34)/s51, 1, 1, 1] - 
 3*G[0, s34/s51, (-s12 + s34)/s51, 1, s34/s51, 1] - 
 2*G[0, s34/s51, (-s12 + s34)/s51, s34/s51, 1, 1] + 
 2*G[0, s34/s51, (-s12 + s34)/s51, (-s12 + s34)/s51, 1, 1] + 
 28*G[0, s51, 0, 0, 0, s34] - 2*G[0, s51, 0, s51, 0, s23] - 
 (39*G[0, s51, 0, s51, 0, s34])/2 - G[0, s51, s51, 0, 0, s23] - 
 17*G[0, s51, s51, 0, 0, s34] + G[0, s51, s51, s51, 0, s23] + 
 17*G[0, s51, s51, s51, 0, s34] + 3*G[0, s51, -s34 + s51, s51, 0, s23] + 
 3*G[0, -s34 + s51, s51, s51, 0, s23] + 
 3*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1, 1, 1] - 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1, (s12 - s34 + s51)/(s12 - s34), 
   1] - G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1, 1 - s51/s34, 1] - 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1, (s12 - s34 + s51)/(s12 - s34), 1, 
   1] - G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1 - s51/s34, 1, 1] - 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), (s12 - s34 + s51)/(s12 - s34), 1, 1, 
   1] - G[0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1, 1, 1] - 
 2*G[0, s34/(s34 + s51), 0, 0, 1, 1] - G[0, s34/(s34 + s51), 0, 0, 
  (s12 - s34)/(s12 - s34 - s51), 1] + 
 3*G[0, s34/(s34 + s51), 0, 0, s34/(s34 + s51), 1] + 
 G[0, s34/(s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s34/(s34 + s51), 0, 1, s34/(s34 + s51), 1] + 
 G[0, s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + G[0, s34/(s34 + s51), 0, 
  s34/(s34 + s51), 1, 1] + G[0, s34/(s34 + s51), 0, s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), 1] - G[0, s34/(s34 + s51), 0, 
  s34/(s34 + s51), s34/(s34 + s51), 1] + G[0, s34/(s34 + s51), 1, 0, 
  (s12 - s34)/(s12 - s34 - s51), 1] - G[0, s34/(s34 + s51), 1, 0, 
  s34/(s34 + s51), 1] + 3*G[0, s34/(s34 + s51), 1, 1, 1, 1] + 
 4*G[0, s34/(s34 + s51), 1, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[0, s34/(s34 + s51), 1, 1, s34/(s34 + s51), 1] + 
 4*G[0, s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 
   1] - G[0, s34/(s34 + s51), 1, s34/(s34 + s51), 1, 1] + 
 G[0, s34/(s34 + s51), 1, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
  1] + 2*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 0, 1, 1] - 
 2*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 4*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1, 1] - 
 2*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 2*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 
   1] - 2*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 
  s34/(s34 + s51), 1] + G[0, s34/(s34 + s51), s34/(s34 + s51), 0, 
  (s12 - s34)/(s12 - s34 - s51), 1] - G[0, s34/(s34 + s51), s34/(s34 + s51), 
  0, s34/(s34 + s51), 1] - G[0, s34/(s34 + s51), s34/(s34 + s51), 1, 1, 1] + 
 G[0, s34/(s34 + s51), s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 
  1] + G[0, s34/(s34 + s51), s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
  1, 1] + G[0, s34/(s34 + s51), s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 4*G[0, 1 - s51/s34, 0, 1, 1, 1] - 
 2*G[0, 1 - s51/s34, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, 1 - s51/s34, 0, 1, 1 - s51/s34, 1] - 
 2*G[0, 1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 G[0, 1 - s51/s34, 0, 1 - s51/s34, 1, 1] + 2*G[0, 1 - s51/s34, 1, 0, 1, 1] - 
 2*G[0, 1 - s51/s34, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[0, 1 - s51/s34, 1, 0, 1 - s51/s34, 1] - 8*G[0, 1 - s51/s34, 1, 1, 1, 1] + 
 4*G[0, 1 - s51/s34, 1, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 4*G[0, 1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 2*G[0, 1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1] - G[0, 1 - s51/s34, 1, 
  (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] - 
 2*G[0, 1 - s51/s34, 1, 1 - s51/s34, 1, 1] + 
 G[0, 1 - s51/s34, 1, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, 1 - s51/s34, 1, 1 - s51/s34, 1 - s51/s34, 1]/2 + 
 4*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1, 1] - 
 2*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 
   (s12 - s34 + s51)/(s12 - s34), 1] - G[0, 1 - s51/s34, 
  (s12 - s34 + s51)/(s12 - s34), 1, 1 - s51/s34, 1] - 
 2*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1, 1] - 
 4*G[0, 1 - s51/s34, 1 - s51/s34, 1, 1, 1] + G[0, 1 - s51/s34, 1 - s51/s34, 
  1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 G[0, 1 - s51/s34, 1 - s51/s34, 1, 1 - s51/s34, 1]/2 + 
 G[0, 1 - s51/s34, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 G[0, 1 - s51/s34, 1 - s51/s34, 1 - s51/s34, 1, 1]/2 + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, s34/(s34 + s45), 1, 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] - G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   s34/(s34 + s45), 1, 1] + 2*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] + G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  s34/(s34 + s45), 1, 1] - G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 1, 
  1] - G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (9*G[s23/(s23 - s45), 0, 0, 0, 1, 1])/2 + 
 (5*G[s23/(s23 - s45), 0, 0, 0, s23/(s23 - s45), 1])/2 - 
 7*G[s23/(s23 - s45), 0, 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 0, 0, 1, 1, 1] - 
 3*G[s23/(s23 - s45), 0, 0, 1, s23/(s23 - s45), 1] + 
 2*G[s23/(s23 - s45), 0, 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[s23/(s23 - s45), 0, 0, s23/(s23 - s45), 1, 1])/2 + 
 (5*G[s23/(s23 - s45), 0, 0, s23/(s23 - s45), s23/(s23 - s45), 1])/2 + 
 G[s23/(s23 - s45), 0, 0, s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[s23/(s23 - s45), 0, 0, s34/(s34 + s45), 1, 1] + 
 4*G[s23/(s23 - s45), 0, 0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[s23/(s23 - s45), 0, 1, 0, 1, 1])/2 - 
 3*G[s23/(s23 - s45), 0, 1, 0, s23/(s23 - s45), 1] + 
 (9*G[s23/(s23 - s45), 0, 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 + 3*G[s23/(s23 - s45), 0, 1, 1, s23/(s23 - s45), 1] - 
 2*G[s23/(s23 - s45), 0, 1, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (3*G[s23/(s23 - s45), 0, 1, s23/(s23 - s45), 1, 1])/2 - 
 3*G[s23/(s23 - s45), 0, 1, s23/(s23 - s45), s23/(s23 - s45), 1] - 
 (3*G[s23/(s23 - s45), 0, 1, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 2*G[s23/(s23 - s45), 0, 1, s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), 0, 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 0, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[s23/(s23 - s45), 0, 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 3*G[s23/(s23 - s45), 0, s23/(s23 - s45), 0, 1, 1] + 
 (5*G[s23/(s23 - s45), 0, s23/(s23 - s45), 0, s23/(s23 - s45), 1])/2 + 
 G[s23/(s23 - s45), 0, s23/(s23 - s45), 0, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 + 
 2*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1, 1, 1] - 
 3*G[s23/(s23 - s45), 0, s23/(s23 - s45), 1, s23/(s23 - s45), 1] - 
 G[s23/(s23 - s45), 0, s23/(s23 - s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 (3*G[s23/(s23 - s45), 0, s23/(s23 - s45), s23/(s23 - s45), 1, 1])/2 + 
 (7*G[s23/(s23 - s45), 0, s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
    1])/2 + G[s23/(s23 - s45), 0, s23/(s23 - s45), s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  1] - G[s23/(s23 - s45), 0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 0, s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 G[s23/(s23 - s45), 0, s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), 0, s34/(s34 + s45), s34/(s34 + s45), 1, 1] + 
 2*G[s23/(s23 - s45), 0, s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  1] - G[s23/(s23 - s45), 0, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 0, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] + 
 2*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, 1] - 
 3*G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] + G[s23/(s23 - s45), 0, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 3*G[s23/(s23 - s45), 1, 0, 0, 1, 1] - 
 3*G[s23/(s23 - s45), 1, 0, 0, s23/(s23 - s45), 1] + 
 6*G[s23/(s23 - s45), 1, 0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[s23/(s23 - s45), 1, 0, 1, s23/(s23 - s45), 1] - 
 (3*G[s23/(s23 - s45), 1, 0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/
  2 + (3*G[s23/(s23 - s45), 1, 0, s23/(s23 - s45), 1, 1])/2 - 
 3*G[s23/(s23 - s45), 1, 0, s23/(s23 - s45), s23/(s23 - s45), 1] - 
 (3*G[s23/(s23 - s45), 1, 0, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 3*G[s23/(s23 - s45), 1, 0, s34/(s34 + s45), 1, 1] - 
 3*G[s23/(s23 - s45), 1, 0, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (3*G[s23/(s23 - s45), 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 3*G[s23/(s23 - s45), 1, 1, 0, s23/(s23 - s45), 1] - 
 3*G[s23/(s23 - s45), 1, 1, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[s23/(s23 - s45), 1, 1, s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 1, 1, s34/(s34 + s45), 1, 1] + 
 G[s23/(s23 - s45), 1, 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 1, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[s23/(s23 - s45), 1, 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 (9*G[s23/(s23 - s45), 1, s23/(s23 - s45), 0, 1, 1])/2 - 
 3*G[s23/(s23 - s45), 1, s23/(s23 - s45), 0, s23/(s23 - s45), 1] - 
 (3*G[s23/(s23 - s45), 1, s23/(s23 - s45), 0, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (3*G[s23/(s23 - s45), 1, s23/(s23 - s45), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
 3*G[s23/(s23 - s45), 1, s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[s23/(s23 - s45), 1, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + 3*G[s23/(s23 - s45), 1, s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - (3*G[s23/(s23 - s45), 1, s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 G[s23/(s23 - s45), 1, s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s23/(s23 - s45), 1, s34/(s34 + s45), s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), 1, s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 1, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  1] + G[s23/(s23 - s45), 1, s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   1] + 2*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - G[s23/(s23 - s45), 1, 
  (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  s34/(s34 + s45), 1, 1] + G[s23/(s23 - s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - G[s23/(s23 - s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[s23/(s23 - s45), s23/(s23 - s45), 0, 0, 1, 1])/2 + 
 (5*G[s23/(s23 - s45), s23/(s23 - s45), 0, 0, s23/(s23 - s45), 1])/2 - 
 G[s23/(s23 - s45), s23/(s23 - s45), 0, 0, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[s23/(s23 - s45), s23/(s23 - s45), 0, 1, s23/(s23 - s45), 1] - 
 (3*G[s23/(s23 - s45), s23/(s23 - s45), 0, s23/(s23 - s45), 1, 1])/2 + 
 (7*G[s23/(s23 - s45), s23/(s23 - s45), 0, s23/(s23 - s45), s23/(s23 - s45), 
    1])/2 + G[s23/(s23 - s45), s23/(s23 - s45), 0, s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[s23/(s23 - s45), s23/(s23 - s45), 1, 0, 1, 1] - 
 3*G[s23/(s23 - s45), s23/(s23 - s45), 1, 0, s23/(s23 - s45), 1] + 
 2*G[s23/(s23 - s45), s23/(s23 - s45), 1, 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[s23/(s23 - s45), s23/(s23 - s45), 1, s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 
  1] + G[s23/(s23 - s45), s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), s23/(s23 - s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 - 
 (9*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 0, 1, 1])/2 + 
 (7*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 0, s23/(s23 - s45), 
    1])/2 + G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 0, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 (3*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 1, 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 (7*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 3*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 3*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + (3*G[s23/(s23 - s45), s23/(s23 - s45), s23/(s23 - s45), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
    (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
 G[s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - G[s23/(s23 - s45), s23/(s23 - s45), 
  (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] - 
 2*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] + 2*G[s23/(s23 - s45), s23/(s23 - s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]/2 + 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1, 
  1] - G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] + G[s23/(s23 - s45), 
  (s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   s34/(s34 + s45), 1, 1] + 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - G[s23/(s23 - s45), 
  (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] + G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] + 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] + 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] - 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  s34/(s34 + s45), 1, 1] + G[s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - G[s23/(s23 - s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), s34/(s34 + s45), 1, 1] - 
 2*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] - G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] - G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] - 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 1, 
  1] + G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s34/(s34 + s45), 0, 0, 1, 1, 1] - G[s34/(s34 + s45), 0, 0, 1, 
  s34/(s34 + s45), 1] - G[s34/(s34 + s45), 0, 0, s34/(s34 + s45), 1, 1] + 
 G[s34/(s34 + s45), 0, 1, 0, 1, 1] - G[s34/(s34 + s45), 0, 1, 0, 
  s34/(s34 + s45), 1] - 6*G[s34/(s34 + s45), 0, 1, 1, 1, 1] + 
 4*G[s34/(s34 + s45), 0, 1, 1, s34/(s34 + s45), 1] + 
 3*G[s34/(s34 + s45), 0, 1, s34/(s34 + s45), 1, 1] - 
 G[s34/(s34 + s45), 0, 1, s34/(s34 + s45), s34/(s34 + s45), 1] + 
 2*G[s34/(s34 + s45), 0, s34/(s34 + s45), 1, 1, 1] - 
 G[s34/(s34 + s45), 0, s34/(s34 + s45), 1, s34/(s34 + s45), 1] - 
 G[s34/(s34 + s45), 0, s34/(s34 + s45), s34/(s34 + s45), 1, 1] + 
 G[s34/(s34 + s45), 1, 0, 0, 1, 1] - G[s34/(s34 + s45), 1, 0, 0, 
  s34/(s34 + s45), 1] - 6*G[s34/(s34 + s45), 1, 0, 1, 1, 1] + 
 4*G[s34/(s34 + s45), 1, 0, 1, s34/(s34 + s45), 1] + 
 3*G[s34/(s34 + s45), 1, 0, s34/(s34 + s45), 1, 1] - 
 G[s34/(s34 + s45), 1, 0, s34/(s34 + s45), s34/(s34 + s45), 1] - 
 4*G[s34/(s34 + s45), 1, 1, 0, 1, 1] + 
 4*G[s34/(s34 + s45), 1, 1, 0, s34/(s34 + s45), 1] + 
 4*G[s34/(s34 + s45), 1, 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[s34/(s34 + s45), 1, 1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 4*G[s34/(s34 + s45), 1, 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s34/(s34 + s45), 1, s34/(s34 + s45), 0, 1, 1] - 
 G[s34/(s34 + s45), 1, s34/(s34 + s45), 0, s34/(s34 + s45), 1] + 
 4*G[s34/(s34 + s45), 1, s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s34/(s34 + s45), 1, s34/(s34 + s45), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[s34/(s34 + s45), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[s34/(s34 + s45), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 6*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] - 
 4*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
  1] + G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, 1] - 
 2*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[s34/(s34 + s45), s34/(s34 + s45), 0, 1, 1, 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), 0, 1, s34/(s34 + s45), 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), 0, s34/(s34 + s45), 1, 1] + 
 G[s34/(s34 + s45), s34/(s34 + s45), 1, 0, 1, 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), 1, 0, s34/(s34 + s45), 1] + 
 4*G[s34/(s34 + s45), s34/(s34 + s45), 1, 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 3*G[s34/(s34 + s45), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s34/(s34 + s45), s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 6*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1, 1, 1] - 
 4*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1, 
  1] + G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1, 
   1] + G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] + 
 G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   s34/(s34 + s45), 1, 1] - 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 4*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, 1, 1] - 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 4*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] + 
 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] + 2*G[s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
   1] + 6*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 1, 1, 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 1, (s12 - s34)/(s12 - s34 - s51), 
   1] - 2*G[(s12 - s34)/(s12 - s34 - s51), 0, 1, 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 1, 
   1] + 4*G[(s12 - s34)/(s12 - s34 - s51), 1, 0, 1, 1, 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), 1, 0, 1, (s12 - s34)/(s12 - s34 - s51), 
   1] - 2*G[(s12 - s34)/(s12 - s34 - s51), 1, 0, 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[(s12 - s34)/(s12 - s34 - s51), 1, 1, 0, 1, 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), 1, 1, 0, (s12 - s34)/(s12 - s34 - s51), 
   1] + 3*G[(s12 - s34)/(s12 - s34 - s51), 1, 1, 1, s34/(s34 + s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), 1, 1, (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1] + G[(s12 - s34)/(s12 - s34 - s51), 1, 1, 
  s34/(s34 + s51), 1, 1] + G[(s12 - s34)/(s12 - s34 - s51), 1, 1, 
  s34/(s34 + s51), s34/(s34 + s51), 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), 1, (s12 - s34)/(s12 - s34 - s51), 1, 
   s34/(s34 + s51), 1] - 2*G[(s12 - s34)/(s12 - s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1] - 
 G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1, 1, 1] + 
 G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1, s34/(s34 + s51), 
  1] + G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), s34/(s34 + s51), 
  1, 1] - 2*G[(s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
   1, 1, s34/(s34 + s51), 1] - 2*G[(s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1, 1] - 
 2*G[(s12 - s34)/(s12 - s34 - s51), (s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1, 1, 1] - 3*G[(s12 - s34)/(s12 - s34 - s51), 
   s34/(s34 + s51), 1, 1, 1, 1] + G[(s12 - s34)/(s12 - s34 - s51), 
  s34/(s34 + s51), 1, 1, s34/(s34 + s51), 1] + 
 G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, s34/(s34 + s51), 1, 
  1] + G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), s34/(s34 + s51), 1, 
  1, 1] + 2*G[s34 - s51, 0, s34, s34, 0, s12] + 
 2*G[s34 - s51, s34, 0, s34, 0, s12] + G[s34 - s51, s34, s34, 0, 0, s12] - 
 G[s34 - s51, s34, s34, s34, 0, s12] - 
 3*G[s34 - s51, s34, s34 - s51, s34, 0, s12] - 
 4*G[s34 - s51, s34 - s51, s34, s34, 0, s12] + 
 6*G[(s23 - s51)/(s23 - s45 - s51), 0, 0, 1, 1, 1] - 
 3*G[(s23 - s51)/(s23 - s45 - s51), 0, 0, 1, (s23 - s51)/(s23 - s45 - s51), 
   1] - 3*G[(s23 - s51)/(s23 - s45 - s51), 0, 0, 
   (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 3*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 0, 1, 1] - 
 3*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 0, (s23 - s51)/(s23 - s45 - s51), 
   1] - 6*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1, 1, 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 1, (s23 - s51)/(s23 - s45 - s51), 
   1] + G[(s23 - s51)/(s23 - s45 - s51), 0, 1, (s23 - s51)/(s23 - s45 - s51), 
  1, 1] + G[(s23 - s51)/(s23 - s45 - s51), 0, 1, 
  (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1, 1, 
   1] + G[(s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23 - s51)/(s23 - s45 - s51), 1] + G[(s23 - s51)/(s23 - s45 - s51), 0, 
  (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 1] + 
 3*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 0, 1, 1] - 
 3*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 0, (s23 - s51)/(s23 - s45 - s51), 
   1] - 6*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 1, 1, 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 1, (s23 - s51)/(s23 - s45 - s51), 
   1] + G[(s23 - s51)/(s23 - s45 - s51), 1, 0, (s23 - s51)/(s23 - s45 - s51), 
  1, 1] + G[(s23 - s51)/(s23 - s45 - s51), 1, 0, 
  (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 1, 0, 1, 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 1, 0, (s23 - s51)/(s23 - s45 - s51), 
   1] + 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 1, s34/(s34 + s45), 1, 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 6*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1, 1, 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), s34/(s34 + s45), 1, 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - G[(s23 - s51)/(s23 - s45 - s51), 1, 
  s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[(s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 0, 1, 
  1] + G[(s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 0, 
  (s23 - s51)/(s23 - s45 - s51), 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1, 1] - 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] + 3*G[(s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[(s23 - s51)/(s23 - s45 - s51), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   1] - 2*G[(s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 6*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1, 1, 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, s34/(s34 + s45), 1, 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
  (s23 - s51)/(s23 - s45 - s51), 1, 1] - G[(s23 - s51)/(s23 - s45 - s51), 
  s34/(s34 + s45), 1, (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 3*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 4*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), s34/(s34 + s45), 1, 1, 
   1] + 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), s34/(s34 + s45), 
   1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] - G[(s23 - s51)/(s23 - s45 - s51), 
  s34/(s34 + s45), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  1] - 2*G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 0, 1, 1, 
   1] + G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 0, 1, 
  (s23 - s51)/(s23 - s45 - s51), 1] + G[(s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), 0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 0, 1, 
  1] + G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 0, 
  (s23 - s51)/(s23 - s45 - s51), 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   s34/(s34 + s45), 1, 1] - 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] + 3*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), 1, 1, 1] - 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23 - s51)/(s23 - s45 - s51), s34/(s34 + s45), 1, 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  1] + G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  1] + 2*G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1, 1] - 
 G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
 G[(s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
  (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, s34/(s34 + s45), 1, 1] + 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, s34/(s34 + s45), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1, (s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 4*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), s34/(s34 + s45), 1, 1, 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   s34/(s34 + s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 4*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, 1, 1] - 
 2*G[(s23 - s51)/(s23 - s45 - s51), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   (s23 - s51)/(s23 - s45 - s51), 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
   1] - 2*G[(s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), (s23 - s51)/(s23 - s45 - s51), 
   (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] + 
 22*G[s51, 0, 0, 0, 0, s34] - 17*G[s51, 0, 0, s51, 0, s34] - 
 17*G[s51, 0, s51, 0, 0, s34] + 17*G[s51, 0, s51, s51, 0, s34] - 
 15*G[s51, s51, 0, 0, 0, s34] + 17*G[s51, s51, 0, s51, 0, s34] + 
 19*G[s51, s51, s51, 0, 0, s34] + 2*G[-s34 + s51, 0, s51, s51, 0, s23] + 
 2*G[-s34 + s51, s51, 0, s51, 0, s23] + G[-s34 + s51, s51, s51, 0, 0, s23] - 
 G[-s34 + s51, s51, s51, s51, 0, s23] - 
 3*G[-s34 + s51, s51, -s34 + s51, s51, 0, s23] - 
 4*G[-s34 + s51, -s34 + s51, s51, s51, 0, s23] + 
 6*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1, 1, 1] - 
 2*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1, (s12 - s34 + s51)/(s12 - s34), 
   1] - G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1, 1 - s51/s34, 1] - 
 2*G[(s12 - s34 + s51)/(s12 - s34), 0, 1, (s12 - s34 + s51)/(s12 - s34), 1, 
   1] - G[(s12 - s34 + s51)/(s12 - s34), 0, 1, 1 - s51/s34, 1, 1] - 
 2*G[(s12 - s34 + s51)/(s12 - s34), 0, (s12 - s34 + s51)/(s12 - s34), 1, 1, 
   1] - G[(s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1, 1, 1] + 
 4*G[(s12 - s34 + s51)/(s12 - s34), 1, 0, 1, 1, 1] - 
 2*G[(s12 - s34 + s51)/(s12 - s34), 1, 0, 1, (s12 - s34 + s51)/(s12 - s34), 
   1] - G[(s12 - s34 + s51)/(s12 - s34), 1, 0, 1, 1 - s51/s34, 1] - 
 2*G[(s12 - s34 + s51)/(s12 - s34), 1, 0, (s12 - s34 + s51)/(s12 - s34), 1, 
   1] - G[(s12 - s34 + s51)/(s12 - s34), 1, 0, 1 - s51/s34, 1, 1] + 
 2*G[(s12 - s34 + s51)/(s12 - s34), 1, 1, 0, 1, 1] - 
 2*G[(s12 - s34 + s51)/(s12 - s34), 1, 1, 0, (s12 - s34 + s51)/(s12 - s34), 
   1] - G[(s12 - s34 + s51)/(s12 - s34), 1, 1, 0, 1 - s51/s34, 1] - 
 4*G[s34/(s34 + s51), 0, 0, 1, 1, 1] - G[s34/(s34 + s51), 0, 0, 1, 
  (s12 - s34)/(s12 - s34 - s51), 1] + 
 3*G[s34/(s34 + s51), 0, 0, 1, s34/(s34 + s51), 1] - 
 G[s34/(s34 + s51), 0, 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 3*G[s34/(s34 + s51), 0, 0, s34/(s34 + s51), 1, 1] - 
 2*G[s34/(s34 + s51), 0, 1, 0, 1, 1] - G[s34/(s34 + s51), 0, 1, 0, 
  (s12 - s34)/(s12 - s34 - s51), 1] + 
 3*G[s34/(s34 + s51), 0, 1, 0, s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), 0, 1, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[s34/(s34 + s51), 0, 1, 1, s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[s34/(s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[s34/(s34 + s51), 0, 1, s34/(s34 + s51), 1, 1] + 
 G[s34/(s34 + s51), 0, 1, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
  1] - G[s34/(s34 + s51), 0, 1, s34/(s34 + s51), s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 1, 1] - 
 2*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] + G[s34/(s34 + s51), 0, 
  s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 G[s34/(s34 + s51), 0, s34/(s34 + s51), 1, s34/(s34 + s51), 1] + 
 G[s34/(s34 + s51), 0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 
  1] - G[s34/(s34 + s51), 0, s34/(s34 + s51), s34/(s34 + s51), 1, 1] - 
 2*G[s34/(s34 + s51), 1, 0, 0, 1, 1] - G[s34/(s34 + s51), 1, 0, 0, 
  (s12 - s34)/(s12 - s34 - s51), 1] + 
 3*G[s34/(s34 + s51), 1, 0, 0, s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), 1, 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[s34/(s34 + s51), 1, 0, 1, s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), 1, 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
 2*G[s34/(s34 + s51), 1, 0, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[s34/(s34 + s51), 1, 0, s34/(s34 + s51), 1, 1] + 
 G[s34/(s34 + s51), 1, 0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
  1] - G[s34/(s34 + s51), 1, 0, s34/(s34 + s51), s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), 1, 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
 4*G[s34/(s34 + s51), 1, 1, 0, s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), 1, 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 
   1] + 2*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 0, 1, 1] - 
 2*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 4*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 
   1] - 2*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 2*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 
   1] + G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 
  s34/(s34 + s51), 1] + G[s34/(s34 + s51), 1, s34/(s34 + s51), 0, 
  (s12 - s34)/(s12 - s34 - s51), 1] - G[s34/(s34 + s51), 1, s34/(s34 + s51), 
  0, s34/(s34 + s51), 1] + G[s34/(s34 + s51), 1, s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 4*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 0, 1, 1, 1] - 
 2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 0, 1, 
   (s12 - s34)/(s12 - s34 - s51), 1] - 
 2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 0, 
   (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
 2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 0, 1, 1] - 
 2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 0, 
   (s12 - s34)/(s12 - s34 - s51), 1] + 
 4*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1, s34/(s34 + s51), 
   1] - 2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
 2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1, 
   1] + G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 
  s34/(s34 + s51), 1] - 2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] - 
 2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
   (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1] + 
 G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 
  s34/(s34 + s51), 1] + G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
  s34/(s34 + s51), s34/(s34 + s51), 1, 1] + 
 G[s34/(s34 + s51), s34/(s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 - s51), 
  1] - G[s34/(s34 + s51), s34/(s34 + s51), 0, 1, s34/(s34 + s51), 1] + 
 G[s34/(s34 + s51), s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 
  1] - G[s34/(s34 + s51), s34/(s34 + s51), 0, s34/(s34 + s51), 1, 1] + 
 G[s34/(s34 + s51), s34/(s34 + s51), 1, 0, (s12 - s34)/(s12 - s34 - s51), 
  1] - G[s34/(s34 + s51), s34/(s34 + s51), 1, 0, s34/(s34 + s51), 1] + 
 G[s34/(s34 + s51), s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 
  s34/(s34 + s51), 1] + G[s34/(s34 + s51), s34/(s34 + s51), 
  (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] + 
 G[s34/(s34 + s51), s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
  s34/(s34 + s51), 1, 1] + 4*G[1 - s51/s34, 0, 0, 1, 1, 1] - 
 2*G[1 - s51/s34, 0, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[1 - s51/s34, 0, 0, 1, 1 - s51/s34, 1] - 
 2*G[1 - s51/s34, 0, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 G[1 - s51/s34, 0, 0, 1 - s51/s34, 1, 1] + 2*G[1 - s51/s34, 0, 1, 0, 1, 1] - 
 2*G[1 - s51/s34, 0, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[1 - s51/s34, 0, 1, 0, 1 - s51/s34, 1] - 6*G[1 - s51/s34, 0, 1, 1, 1, 1] + 
 4*G[1 - s51/s34, 0, 1, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 (3*G[1 - s51/s34, 0, 1, 1, 1 - s51/s34, 1])/2 + 
 4*G[1 - s51/s34, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 2*G[1 - s51/s34, 0, 1, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1] - G[1 - s51/s34, 0, 1, 
  (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] - 
 G[1 - s51/s34, 0, 1, 1 - s51/s34, 1, 1]/2 + 
 G[1 - s51/s34, 0, 1, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[1 - s51/s34, 0, 1, 1 - s51/s34, 1 - s51/s34, 1] + 
 4*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1, 1] - 
 2*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1, 
   (s12 - s34 + s51)/(s12 - s34), 1] - G[1 - s51/s34, 0, 
  (s12 - s34 + s51)/(s12 - s34), 1, 1 - s51/s34, 1] - 
 2*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1, 1] - 
 (5*G[1 - s51/s34, 0, 1 - s51/s34, 1, 1, 1])/2 + 
 G[1 - s51/s34, 0, 1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[1 - s51/s34, 0, 1 - s51/s34, 1, 1 - s51/s34, 1] + 
 G[1 - s51/s34, 0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 2*G[1 - s51/s34, 0, 1 - s51/s34, 1 - s51/s34, 1, 1] + 
 2*G[1 - s51/s34, 1, 0, 0, 1, 1] - 
 2*G[1 - s51/s34, 1, 0, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[1 - s51/s34, 1, 0, 0, 1 - s51/s34, 1] - 5*G[1 - s51/s34, 1, 0, 1, 1, 1] + 
 4*G[1 - s51/s34, 1, 0, 1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 (3*G[1 - s51/s34, 1, 0, 1, 1 - s51/s34, 1])/2 + 
 4*G[1 - s51/s34, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 2*G[1 - s51/s34, 1, 0, (s12 - s34 + s51)/(s12 - s34), 
   (s12 - s34 + s51)/(s12 - s34), 1] - G[1 - s51/s34, 1, 0, 
  (s12 - s34 + s51)/(s12 - s34), 1 - s51/s34, 1] - 
 G[1 - s51/s34, 1, 0, 1 - s51/s34, 1, 1]/2 + 
 G[1 - s51/s34, 1, 0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[1 - s51/s34, 1, 0, 1 - s51/s34, 1 - s51/s34, 1] - 
 3*G[1 - s51/s34, 1, 1, 0, 1, 1] + 
 4*G[1 - s51/s34, 1, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 (3*G[1 - s51/s34, 1, 1, 0, 1 - s51/s34, 1])/2 + 
 2*G[1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 0, 1, 1] - 
 2*G[1 - s51/s34, 1, (s12 - s34 + s51)/(s12 - s34), 0, 
   (s12 - s34 + s51)/(s12 - s34), 1] - G[1 - s51/s34, 1, 
  (s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1] - 
 2*G[1 - s51/s34, 1, 1 - s51/s34, 0, 1, 1] + G[1 - s51/s34, 1, 1 - s51/s34, 
  0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[1 - s51/s34, 1, 1 - s51/s34, 0, 1 - s51/s34, 1] + 
 4*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 0, 1, 1, 1] - 
 2*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 0, 1, 
   (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 0, 1, 1 - s51/s34, 1] - 
 2*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 0, 
   (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
 G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 0, 1 - s51/s34, 1, 1] + 
 2*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 0, 1, 1] - 
 2*G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 0, 
   (s12 - s34 + s51)/(s12 - s34), 1] - 
 G[1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 0, 1 - s51/s34, 1] - 
 4*G[1 - s51/s34, 1 - s51/s34, 0, 1, 1, 1] + G[1 - s51/s34, 1 - s51/s34, 0, 
  1, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[1 - s51/s34, 1 - s51/s34, 0, 1, 1 - s51/s34, 1] + 
 G[1 - s51/s34, 1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
 2*G[1 - s51/s34, 1 - s51/s34, 0, 1 - s51/s34, 1, 1] - 
 2*G[1 - s51/s34, 1 - s51/s34, 1, 0, 1, 1] + G[1 - s51/s34, 1 - s51/s34, 1, 
  0, (s12 - s34 + s51)/(s12 - s34), 1] + 
 2*G[1 - s51/s34, 1 - s51/s34, 1, 0, 1 - s51/s34, 1] + Zeta[3]/4 - 
 (25*Pi^2*Zeta[3])/12 - 2*G[0, s12/s34]*Zeta[3] - 16*G[0, s23/s34]*Zeta[3] - 
 (7*G[0, s34]*Zeta[3])/3 - 22*G[0, s34/s23]*Zeta[3] + 
 2*G[0, s12/s45]*Zeta[3] - 6*G[0, s23/s45]*Zeta[3] - 
 (39*G[0, s45]*Zeta[3])/2 + 5*G[0, s34]*G[0, s45]*Zeta[3] + 
 (G[0, s45]^2*Zeta[3])/4 + 2*G[0, -(s45/s23)]*Zeta[3] - 
 3*G[0, s45/s23]*Zeta[3] - 3*G[0, s45]*G[0, s45/s23]*Zeta[3] + 
 3*G[0, s45/s23]^2*Zeta[3] - (5*G[0, -(s45/s34)]^2*Zeta[3])/2 + 
 8*G[0, s45/(s23 - s51)]*Zeta[3] - (7*G[0, s45/(s23 - s51)]^2*Zeta[3])/2 - 
 (23*G[0, s12/s51]*Zeta[3])/2 - (9*G[0, s12/s51]^2*Zeta[3])/4 + 
 17*G[0, s45/s51]*Zeta[3] - 3*G[0, s45]*G[0, s45/s51]*Zeta[3] + 
 2*G[0, -(s45/s34)]*G[0, s45/s51]*Zeta[3] + 2*G[0, s45/(s23 - s51)]*
  G[0, s45/s51]*Zeta[3] + 3*G[0, s45/s51]^2*Zeta[3] - 
 (70*G[0, s51]*Zeta[3])/3 - G[0, s34]*G[0, s51]*Zeta[3] + 
 G[0, s45]*G[0, s51]*Zeta[3] + (7*G[0, -(s51/s34)]*Zeta[3])/2 - 
 4*G[0, s12/s51]*G[0, -(s51/s34)]*Zeta[3] - G[0, s45/s51]*G[0, -(s51/s34)]*
  Zeta[3] - (5*G[0, -(s51/s34)]^2*Zeta[3])/4 + 3*G[0, s51/s34]*Zeta[3] + 
 2*G[0, -(s45/s34)]*G[0, s51/s34]*Zeta[3] - 
 3*G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]*Zeta[3] - 
 G[0, -(s51/s34)]*G[0, s51/s34]*Zeta[3] - (9*G[0, s51/s34]^2*Zeta[3])/2 + 
 19*G[0, s51/s45]*Zeta[3] - 3*G[0, s45]*G[0, s51/s45]*Zeta[3] + 
 6*G[0, s45/s51]*G[0, s51/s45]*Zeta[3] - G[0, -(s51/s34)]*G[0, s51/s45]*
  Zeta[3] + 3*G[0, s51/s45]^2*Zeta[3] - 
 G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*Zeta[3] + 
 (G[0, -(s51/(s34 - s51))]^2*Zeta[3])/2 - 
 6*G[0, (s12 - s34 + s51)/(s12 - s34)]*Zeta[3] - 
 (5*G[0, (s12 - s34 + s51)/(s12 - s34)]^2*Zeta[3])/2 + 
 (9*G[0, 1 - s51/s34]*Zeta[3])/2 - 
 (3*G[0, s12/s51]*G[0, 1 - s51/s34]*Zeta[3])/2 + 
 2*G[0, s51/s34]*G[0, 1 - s51/s34]*Zeta[3] - (9*G[0, 1 - s51/s34]^2*Zeta[3])/
  4 + 4*G[s34, s12]*Zeta[3] + 2*G[s45, s12]*Zeta[3] + 2*G[s45, s23]*Zeta[3] + 
 3*G[s34 - s51, s12]*Zeta[3] - 2*G[0, s34]*G[s34 - s51, s12]*Zeta[3] - 
 2*G[0, s51]*G[s34 - s51, s12]*Zeta[3] + 4*G[s51, s23]*Zeta[3] - 
 15*G[s51, s34]*Zeta[3] - 6*G[0, s45]*G[s51, s34]*Zeta[3] - 
 G[s34 - s51, s12]*G[s51, s34]*Zeta[3] + 3*G[-s34 + s51, s23]*Zeta[3] - 
 4*G[0, s34]*G[-s34 + s51, s23]*Zeta[3] - G[s51, s34]*G[-s34 + s51, s23]*
  Zeta[3] - (3*G[0, 0, s12]*Zeta[3])/2 - (3*G[0, 0, s23]*Zeta[3])/2 - 
 4*G[0, 0, s34]*Zeta[3] - 3*G[0, 0, s45]*Zeta[3] + 2*G[0, s34, s12]*Zeta[3] - 
 G[0, s23/(s23 - s45), 1]*Zeta[3] + 2*G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
  Zeta[3] + 9*G[0, s34/(s34 - s51), 1]*Zeta[3] - 
 3*G[0, s34 - s51, s12]*Zeta[3] - 3*G[0, s34/s51, 1]*Zeta[3] + 
 3*G[0, (-s12 + s34)/s51, 1]*Zeta[3] - G[0, s51, s23]*Zeta[3] + 
 5*G[0, s51, s34]*Zeta[3] - 3*G[0, -s34 + s51, s23]*Zeta[3] + 
 2*G[0, (s12 - s34 + s51)/(s12 - s34), 1]*Zeta[3] - 
 2*G[0, s34/(s34 + s51), 1]*Zeta[3] + 2*G[0, 1 - s51/s34, 1]*Zeta[3] + 
 G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*Zeta[3] - 
 G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1]*Zeta[3] + 
 2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*Zeta[3] + 
 3*G[s34 - s51, 0, s12]*Zeta[3] - 2*G[s34 - s51, s34, s12]*Zeta[3] + 
 4*G[s34 - s51, s34 - s51, s12]*Zeta[3] + 3*G[(-s12 + s34)/s51, s34/s51, 1]*
  Zeta[3] - 15*G[s51, s51, s34]*Zeta[3] + 3*G[-s34 + s51, 0, s23]*Zeta[3] + 
 G[-s34 + s51, s51, s23]*Zeta[3] + 4*G[-s34 + s51, -s34 + s51, s23]*Zeta[3] + 
 (16*Pi^2*G[0, s12] + (96*I)*Pi*G[0, s12]^2 + 16*Pi^2*G[0, s23] + 
   24*G[0, s12]^2*G[0, s23] - (96*I)*Pi*G[0, s23]^2 + 4*Pi^2*G[0, s23]^2 - 
   33*G[0, s12]*G[0, s23]^2 + 27*G[0, s23]^3 - 16*Pi^2*G[0, s34] - 
   12*G[0, s12]^2*G[0, s34] + 3*G[0, s23]^2*G[0, s34] - 
   (6*I)*Pi*G[0, s23]^2*G[0, s34] - 12*G[0, s12]*G[0, s23]^2*G[0, s34] - 
   2*G[0, s23]^3*G[0, s34] + 36*G[0, s34]^2 + (150*I)*Pi*G[0, s34]^2 - 
   54*Pi^2*G[0, s34]^2 + 27*G[0, s12]*G[0, s34]^2 - 
   (12*I)*Pi*G[0, s12]*G[0, s34]^2 - 3*G[0, s12]^2*G[0, s34]^2 - 
   12*G[0, s23]*G[0, s34]^2 - (18*I)*Pi*G[0, s23]*G[0, s34]^2 + 
   12*G[0, s23]^2*G[0, s34]^2 - 5*G[0, s34]^3 + (56*I)*Pi*G[0, s34]^3 - 
   18*G[0, s12]*G[0, s34]^3 - 14*G[0, s23]*G[0, s34]^3 + 4*G[0, s34]^4 - 
   32*Pi^2*G[0, s45] - 24*G[0, s12]^2*G[0, s45] - 
   24*G[0, s12]*G[0, s23]*G[0, s45] + 3*G[0, s23]^2*G[0, s45] - 
   2*G[0, s23]^3*G[0, s45] + 6*G[0, s23]^2*G[0, s34]*G[0, s45] + 
   84*G[0, s34]^2*G[0, s45] + (24*I)*Pi*G[0, s34]^2*G[0, s45] + 
   12*G[0, s34]^3*G[0, s45] - (96*I)*Pi*G[0, s45]^2 - 28*Pi^2*G[0, s45]^2 - 
   33*G[0, s12]*G[0, s45]^2 + 69*G[0, s23]*G[0, s45]^2 + 
   6*G[0, s23]^2*G[0, s45]^2 + 27*G[0, s34]*G[0, s45]^2 - 
   (30*I)*Pi*G[0, s34]*G[0, s45]^2 - 12*G[0, s12]*G[0, s34]*G[0, s45]^2 - 
   6*G[0, s23]*G[0, s34]*G[0, s45]^2 - 6*G[0, s34]^2*G[0, s45]^2 - 
   3*G[0, s45]^3 - 6*G[0, s23]*G[0, s45]^3 + 6*G[0, s34]*G[0, s45]^3 - 
   24*Pi^2*G[0, s51] + 12*G[0, s12]^2*G[0, s51] - 18*G[0, s23]^2*G[0, s51] + 
   (6*I)*Pi*G[0, s23]^2*G[0, s51] + 12*G[0, s12]*G[0, s23]^2*G[0, s51] + 
   2*G[0, s23]^3*G[0, s51] + 6*G[0, s12]^2*G[0, s34]*G[0, s51] - 
   6*G[0, s23]^2*G[0, s34]*G[0, s51] - 24*G[0, s34]^2*G[0, s51] - 
   (60*I)*Pi*G[0, s34]^2*G[0, s51] + 18*G[0, s12]*G[0, s34]^2*G[0, s51] + 
   6*G[0, s23]*G[0, s34]^2*G[0, s51] + 28*G[0, s34]^3*G[0, s51] - 
   6*G[0, s23]^2*G[0, s45]*G[0, s51] - 48*G[0, s34]*G[0, s45]*G[0, s51] + 
   6*G[0, s45]^2*G[0, s51] - (18*I)*Pi*G[0, s45]^2*G[0, s51] + 
   12*G[0, s12]*G[0, s45]^2*G[0, s51] + 6*G[0, s23]*G[0, s45]^2*G[0, s51] + 
   18*G[0, s34]*G[0, s45]^2*G[0, s51] + 2*G[0, s45]^3*G[0, s51] + 
   (198*I)*Pi*G[0, s51]^2 - 54*Pi^2*G[0, s51]^2 + 27*G[0, s12]*G[0, s51]^2 - 
   (12*I)*Pi*G[0, s12]*G[0, s51]^2 - 3*G[0, s12]^2*G[0, s51]^2 + 
   18*G[0, s23]*G[0, s51]^2 - (18*I)*Pi*G[0, s23]*G[0, s51]^2 - 
   6*G[0, s23]^2*G[0, s51]^2 - 3*G[0, s34]*G[0, s51]^2 + 
   (24*I)*Pi*G[0, s34]*G[0, s51]^2 - 18*G[0, s12]*G[0, s34]*G[0, s51]^2 - 
   30*G[0, s23]*G[0, s34]*G[0, s51]^2 + 15*G[0, s34]^2*G[0, s51]^2 + 
   6*G[0, s45]*G[0, s51]^2 + (24*I)*Pi*G[0, s45]*G[0, s51]^2 - 
   12*G[0, s34]*G[0, s45]*G[0, s51]^2 - 24*G[0, s45]^2*G[0, s51]^2 + 
   14*G[0, s51]^3 - (20*I)*Pi*G[0, s51]^3 + 18*G[0, s12]*G[0, s51]^3 + 
   14*G[0, s23]*G[0, s51]^3 - 14*G[0, s34]*G[0, s51]^3 + 
   8*G[0, s45]*G[0, s51]^3 - 11*G[0, s51]^4 - 8*Pi^2*G[s34, s12] + 
   48*G[0, s12]*G[0, s34]*G[s34, s12] + 24*G[0, s34]^2*G[s34, s12] + 
   (24*I)*Pi*G[0, s34]^2*G[s34, s12] - 12*G[0, s12]*G[0, s34]^2*G[s34, s12] + 
   36*G[0, s34]^3*G[s34, s12] - 48*G[0, s12]*G[0, s51]*G[s34, s12] + 
   48*G[0, s34]*G[0, s51]*G[s34, s12] - 24*G[0, s34]^2*G[0, s51]*
    G[s34, s12] + 72*G[0, s51]^2*G[s34, s12] + (24*I)*Pi*G[0, s51]^2*
    G[s34, s12] - 12*G[0, s12]*G[0, s51]^2*G[s34, s12] + 
   36*G[0, s34]*G[0, s51]^2*G[s34, s12] - 24*G[0, s51]^3*G[s34, s12] - 
   (24*I)*Pi*G[s34, s12]^2 + 24*Pi^2*G[s34, s12]^2 + 
   24*G[0, s12]*G[s34, s12]^2 + (12*I)*Pi*G[0, s12]*G[s34, s12]^2 - 
   (24*I)*Pi*G[0, s34]*G[s34, s12]^2 - 24*G[0, s12]*G[0, s34]*G[s34, s12]^2 + 
   30*G[0, s34]^2*G[s34, s12]^2 - 24*G[0, s45]*G[s34, s12]^2 + 
   (12*I)*Pi*G[0, s51]*G[s34, s12]^2 + 24*G[0, s12]*G[0, s51]*G[s34, s12]^2 - 
   36*G[0, s34]*G[0, s51]*G[s34, s12]^2 + 6*G[0, s51]^2*G[s34, s12]^2 - 
   (8*I)*Pi*G[s34, s12]^3 - 12*G[0, s12]*G[s34, s12]^3 + 
   20*G[0, s34]*G[s34, s12]^3 - 8*G[0, s51]*G[s34, s12]^3 + 6*G[s34, s12]^4 + 
   24*Pi^2*G[-s45, s34] - (48*I)*Pi*G[0, s34]*G[-s45, s34] - 
   48*G[0, s34]*G[0, s45]*G[-s45, s34] + 48*G[0, s45]^2*G[-s45, s34] - 
   8*Pi^2*G[s45, s12] - (192*I)*Pi*G[0, s12]*G[s45, s12] - 
   48*G[0, s12]*G[0, s23]*G[s45, s12] + 48*G[0, s23]^2*G[s45, s12] + 
   48*G[0, s12]*G[0, s45]*G[s45, s12] + 24*G[0, s23]*G[0, s45]*G[s45, s12] - 
   8*Pi^2*G[s45, s23] + 24*G[0, s12]*G[0, s45]*G[s45, s23] - 
   48*G[0, s45]^2*G[s45, s23] + 24*Pi^2*G[s34 + s45, s12] + 
   (96*I)*Pi*G[0, s12]*G[s34 + s45, s12] + 48*G[0, s34]^2*G[s34 + s45, s12] - 
   48*G[0, s34]*G[0, s45]*G[s34 + s45, s12] + 
   48*G[0, s45]^2*G[s34 + s45, s12] - (48*I)*Pi*G[0, s34]^2*
    G[s34 - s51, s12] + 24*G[0, s12]*G[0, s34]^2*G[s34 - s51, s12] - 
   24*G[0, s12]*G[0, s34]*G[0, s51]*G[s34 - s51, s12] - 
   (48*I)*Pi*G[0, s51]^2*G[s34 - s51, s12] + 24*G[0, s12]*G[0, s51]^2*
    G[s34 - s51, s12] - 24*G[0, s51]^3*G[s34 - s51, s12] + 
   4*Pi^2*G[s34, s12]*G[s34 - s51, s12] - (24*I)*Pi*G[0, s12]*G[s34, s12]*
    G[s34 - s51, s12] + (24*I)*Pi*G[0, s34]*G[s34, s12]*G[s34 - s51, s12] + 
   48*G[0, s12]*G[0, s34]*G[s34, s12]*G[s34 - s51, s12] - 
   24*G[0, s34]^2*G[s34, s12]*G[s34 - s51, s12] - 
   48*G[0, s12]*G[0, s51]*G[s34, s12]*G[s34 - s51, s12] + 
   24*G[0, s34]*G[0, s51]*G[s34, s12]*G[s34 - s51, s12] + 
   24*G[0, s51]^2*G[s34, s12]*G[s34 - s51, s12] + 
   (12*I)*Pi*G[s34, s12]^2*G[s34 - s51, s12] + 24*G[0, s12]*G[s34, s12]^2*
    G[s34 - s51, s12] - 36*G[0, s34]*G[s34, s12]^2*G[s34 - s51, s12] + 
   12*G[0, s51]*G[s34, s12]^2*G[s34 - s51, s12] - 
   12*G[s34, s12]^3*G[s34 - s51, s12] - 2*Pi^2*G[s34 - s51, s12]^2 - 
   12*G[0, s12]*G[0, s34]*G[s34 - s51, s12]^2 + 12*G[0, s12]*G[0, s51]*
    G[s34 - s51, s12]^2 - 12*G[0, s51]^2*G[s34 - s51, s12]^2 - 
   12*G[0, s12]*G[s34, s12]*G[s34 - s51, s12]^2 + 
   12*G[0, s34]*G[s34, s12]*G[s34 - s51, s12]^2 + 
   6*G[s34, s12]^2*G[s34 - s51, s12]^2 + 24*Pi^2*G[-s51, s45] + 
   (48*I)*Pi*G[0, s45]*G[-s51, s45] - 48*G[0, s45]*G[0, s51]*G[-s51, s45] + 
   48*G[0, s51]^2*G[-s51, s45] - 8*Pi^2*G[s51, s23] - 
   24*G[0, s34]^2*G[s51, s23] - (36*I)*Pi*G[0, s45]^2*G[s51, s23] + 
   48*G[0, s34]*G[0, s51]*G[s51, s23] + 24*G[0, s45]^2*G[0, s51]*
    G[s51, s23] - 120*G[0, s51]^2*G[s51, s23] - (36*I)*Pi*G[0, s51]^2*
    G[s51, s23] - 24*G[0, s45]*G[0, s51]^2*G[s51, s23] - 
   (24*I)*Pi*G[s51, s23]^2 - 14*Pi^2*G[s51, s23]^2 - 
   6*G[0, s34]^2*G[s51, s23]^2 + (24*I)*Pi*G[0, s45]*G[s51, s23]^2 + 
   6*G[0, s45]^2*G[s51, s23]^2 - (24*I)*Pi*G[0, s51]*G[s51, s23]^2 - 
   12*G[0, s45]*G[0, s51]*G[s51, s23]^2 + 8*G[s51, s23]^3 - 
   (12*I)*Pi*G[s51, s23]^3 - 8*G[0, s45]*G[s51, s23]^3 + 
   8*G[0, s51]*G[s51, s23]^3 + 3*G[s51, s23]^4 - 
   (102*I)*Pi*G[0, s34]*G[s51, s34] + 66*Pi^2*G[0, s34]*G[s51, s34] - 
   18*G[0, s12]*G[0, s34]*G[s51, s34] + 6*G[0, s23]^2*G[0, s34]*G[s51, s34] + 
   24*G[0, s34]^2*G[s51, s34] - (90*I)*Pi*G[0, s34]^2*G[s51, s34] + 
   24*G[0, s12]*G[0, s34]^2*G[s51, s34] + 18*G[0, s23]*G[0, s34]^2*
    G[s51, s34] + 20*G[0, s34]^3*G[s51, s34] - 12*G[0, s34]^2*G[0, s45]*
    G[s51, s34] + 6*G[0, s34]*G[0, s45]^2*G[s51, s34] - 
   6*G[0, s23]^2*G[0, s51]*G[s51, s34] + 144*G[0, s34]*G[0, s51]*
    G[s51, s34] + (48*I)*Pi*G[0, s34]*G[0, s51]*G[s51, s34] - 
   60*G[0, s12]*G[0, s34]*G[0, s51]*G[s51, s34] - 
   24*G[0, s23]*G[0, s34]*G[0, s51]*G[s51, s34] - 
   96*G[0, s34]^2*G[0, s51]*G[s51, s34] + 12*G[0, s34]*G[0, s45]*G[0, s51]*
    G[s51, s34] - 6*G[0, s45]^2*G[0, s51]*G[s51, s34] + 
   18*G[0, s51]^2*G[s51, s34] - (66*I)*Pi*G[0, s51]^2*G[s51, s34] + 
   36*G[0, s12]*G[0, s51]^2*G[s51, s34] + 6*G[0, s23]*G[0, s51]^2*
    G[s51, s34] + 60*G[0, s34]*G[0, s51]^2*G[s51, s34] - 
   56*G[0, s51]^3*G[s51, s34] - (48*I)*Pi*G[0, s34]*G[s34, s12]*G[s51, s34] + 
   24*G[0, s12]*G[0, s34]*G[s34, s12]*G[s51, s34] - 
   24*G[0, s34]*G[0, s51]*G[s34, s12]*G[s51, s34] + 
   (12*I)*Pi*G[s34, s12]^2*G[s51, s34] + (72*I)*Pi*G[0, s34]*
    G[s34 - s51, s12]*G[s51, s34] - 24*G[0, s34]^2*G[s34 - s51, s12]*
    G[s51, s34] + 48*G[0, s34]*G[0, s51]*G[s34 - s51, s12]*G[s51, s34] - 
   24*G[0, s51]^2*G[s34 - s51, s12]*G[s51, s34] - 
   24*G[0, s34]*G[s34, s12]*G[s34 - s51, s12]*G[s51, s34] + 
   24*G[0, s51]*G[s34, s12]*G[s34 - s51, s12]*G[s51, s34] + 
   12*G[0, s34]*G[s34 - s51, s12]^2*G[s51, s34] - 
   12*G[0, s51]*G[s34 - s51, s12]^2*G[s51, s34] + 
   48*G[0, s34]*G[s51, s23]*G[s51, s34] + 12*G[0, s51]*G[s51, s23]^2*
    G[s51, s34] + 8*Pi^2*G[s51, s34]^2 - 24*G[0, s34]*G[s51, s34]^2 + 
   (6*I)*Pi*G[0, s34]*G[s51, s34]^2 - 12*G[0, s12]*G[0, s34]*G[s51, s34]^2 - 
   6*G[0, s23]*G[0, s34]*G[s51, s34]^2 - 51*G[0, s34]^2*G[s51, s34]^2 + 
   6*G[0, s34]*G[0, s45]*G[s51, s34]^2 - 42*G[0, s51]*G[s51, s34]^2 - 
   (6*I)*Pi*G[0, s51]*G[s51, s34]^2 + 12*G[0, s12]*G[0, s51]*G[s51, s34]^2 + 
   6*G[0, s23]*G[0, s51]*G[s51, s34]^2 + 102*G[0, s34]*G[0, s51]*
    G[s51, s34]^2 - 6*G[0, s45]*G[0, s51]*G[s51, s34]^2 - 
   39*G[0, s51]^2*G[s51, s34]^2 - (12*I)*Pi*G[s34, s12]*G[s51, s34]^2 - 
   12*G[0, s12]*G[s34, s12]*G[s51, s34]^2 - 24*G[0, s34]*G[s34, s12]*
    G[s51, s34]^2 + 36*G[0, s51]*G[s34, s12]*G[s51, s34]^2 + 
   (12*I)*Pi*G[s34 - s51, s12]*G[s51, s34]^2 + 36*G[0, s34]*G[s34 - s51, s12]*
    G[s51, s34]^2 - 36*G[0, s51]*G[s34 - s51, s12]*G[s51, s34]^2 + 
   12*G[s34, s12]*G[s34 - s51, s12]*G[s51, s34]^2 - 
   6*G[s34 - s51, s12]^2*G[s51, s34]^2 + (18*I)*Pi*G[s51, s34]^3 + 
   40*G[0, s34]*G[s51, s34]^3 - 40*G[0, s51]*G[s51, s34]^3 + 
   12*G[s34, s12]*G[s51, s34]^3 - 12*G[s34 - s51, s12]*G[s51, s34]^3 - 
   9*G[s51, s34]^4 + (24*I)*Pi*G[0, s34]^2*G[-s34 + s51, s23] + 
   12*G[0, s34]^3*G[-s34 + s51, s23] - 24*G[0, s34]^2*G[0, s51]*
    G[-s34 + s51, s23] + (24*I)*Pi*G[0, s51]^2*G[-s34 + s51, s23] + 
   60*G[0, s34]*G[0, s51]^2*G[-s34 + s51, s23] - 
   24*G[0, s51]^3*G[-s34 + s51, s23] - 12*G[0, s34]^2*G[s51, s34]*
    G[-s34 + s51, s23] + 24*G[0, s34]*G[0, s51]*G[s51, s34]*
    G[-s34 + s51, s23] - 12*G[0, s51]^2*G[s51, s34]*G[-s34 + s51, s23] + 
   24*Pi^2*G[s45 + s51, s23] + 48*G[0, s45]^2*G[s45 + s51, s23] - 
   48*G[0, s45]*G[0, s51]*G[s45 + s51, s23] + 
   48*G[0, s51]^2*G[s45 + s51, s23] - (192*I)*Pi*G[0, 0, s12] - 
   24*G[0, s23]*G[0, 0, s12] + 24*G[0, s34]*G[0, 0, s12] + 
   24*G[0, s45]*G[0, 0, s12] - 24*G[0, s51]*G[0, 0, s12] - 
   12*G[0, s34]*G[0, s51]*G[0, 0, s12] + (192*I)*Pi*G[0, 0, s23] - 
   8*Pi^2*G[0, 0, s23] + 90*G[0, s12]*G[0, 0, s23] - 
   48*G[0, s23]*G[0, 0, s23] - 6*G[0, s34]*G[0, 0, s23] + 
   (12*I)*Pi*G[0, s34]*G[0, 0, s23] + 24*G[0, s12]*G[0, s34]*G[0, 0, s23] - 
   30*G[0, s34]^2*G[0, 0, s23] - 30*G[0, s45]*G[0, 0, s23] - 
   12*G[0, s34]*G[0, s45]*G[0, 0, s23] - 12*G[0, s45]^2*G[0, 0, s23] + 
   36*G[0, s51]*G[0, 0, s23] - (12*I)*Pi*G[0, s51]*G[0, 0, s23] - 
   24*G[0, s12]*G[0, s51]*G[0, 0, s23] + 12*G[0, s34]*G[0, s51]*
    G[0, 0, s23] + 12*G[0, s45]*G[0, s51]*G[0, 0, s23] + 
   6*G[0, s51]^2*G[0, 0, s23] - 96*G[s45, s12]*G[0, 0, s23] - 
   12*G[0, s34]*G[s51, s34]*G[0, 0, s23] + 12*G[0, s51]*G[s51, s34]*
    G[0, 0, s23] - 72*G[0, 0, s34] - (300*I)*Pi*G[0, 0, s34] + 
   108*Pi^2*G[0, 0, s34] - 54*G[0, s12]*G[0, 0, s34] + 
   (24*I)*Pi*G[0, s12]*G[0, 0, s34] + 24*G[0, s23]*G[0, 0, s34] + 
   (36*I)*Pi*G[0, s23]*G[0, 0, s34] - 12*G[0, s34]*G[0, 0, s34] - 
   (96*I)*Pi*G[0, s34]*G[0, 0, s34] + 36*G[0, s12]*G[0, s34]*G[0, 0, s34] + 
   36*G[0, s23]*G[0, s34]*G[0, 0, s34] - 24*G[0, s34]^2*G[0, 0, s34] - 
   72*G[0, s45]*G[0, 0, s34] - (48*I)*Pi*G[0, s45]*G[0, 0, s34] - 
   36*G[0, s34]*G[0, s45]*G[0, 0, s34] + 24*G[0, s45]^2*G[0, 0, s34] + 
   (120*I)*Pi*G[0, s51]*G[0, 0, s34] - 36*G[0, s12]*G[0, s51]*G[0, 0, s34] - 
   12*G[0, s23]*G[0, s51]*G[0, 0, s34] - 12*G[0, s34]*G[0, s51]*
    G[0, 0, s34] - 96*G[0, s51]^2*G[0, 0, s34] - 
   192*G[s34, s12]*G[0, 0, s34] - (48*I)*Pi*G[s34, s12]*G[0, 0, s34] + 
   24*G[0, s12]*G[s34, s12]*G[0, 0, s34] - 72*G[0, s34]*G[s34, s12]*
    G[0, 0, s34] + 48*G[0, s51]*G[s34, s12]*G[0, 0, s34] - 
   48*G[s34 + s45, s12]*G[0, 0, s34] + (96*I)*Pi*G[s34 - s51, s12]*
    G[0, 0, s34] - 24*G[0, s12]*G[s34 - s51, s12]*G[0, 0, s34] - 
   24*G[0, s34]*G[s34 - s51, s12]*G[0, 0, s34] - 
   24*G[s34, s12]*G[s34 - s51, s12]*G[0, 0, s34] + 
   12*G[s34 - s51, s12]^2*G[0, 0, s34] + 48*G[s51, s23]*G[0, 0, s34] + 
   12*G[s51, s23]^2*G[0, 0, s34] - 66*G[s51, s34]*G[0, 0, s34] + 
   (96*I)*Pi*G[s51, s34]*G[0, 0, s34] - 24*G[0, s34]*G[s51, s34]*
    G[0, 0, s34] + 24*G[0, s51]*G[s51, s34]*G[0, 0, s34] + 
   12*G[s51, s34]^2*G[0, 0, s34] - (48*I)*Pi*G[-s34 + s51, s23]*
    G[0, 0, s34] - 24*G[0, s34]*G[-s34 + s51, s23]*G[0, 0, s34] + 
   48*G[0, s51]*G[-s34 + s51, s23]*G[0, 0, s34] + 
   12*G[0, 0, s12]*G[0, 0, s34] + 12*G[0, 0, s23]*G[0, 0, s34] + 
   24*G[0, 0, s34]^2 + (192*I)*Pi*G[0, 0, s45] + 56*Pi^2*G[0, 0, s45] + 
   90*G[0, s12]*G[0, 0, s45] - 114*G[0, s23]*G[0, 0, s45] - 
   54*G[0, s34]*G[0, 0, s45] + (60*I)*Pi*G[0, s34]*G[0, 0, s45] + 
   24*G[0, s12]*G[0, s34]*G[0, 0, s45] + 12*G[0, s23]*G[0, s34]*
    G[0, 0, s45] + 18*G[0, s34]^2*G[0, 0, s45] - 48*G[0, s45]*G[0, 0, s45] + 
   (48*I)*Pi*G[0, s45]*G[0, 0, s45] + 12*G[0, s23]*G[0, s45]*G[0, 0, s45] - 
   24*G[0, s34]*G[0, s45]*G[0, 0, s45] + 36*G[0, s51]*G[0, 0, s45] + 
   (36*I)*Pi*G[0, s51]*G[0, 0, s45] - 24*G[0, s12]*G[0, s51]*G[0, 0, s45] - 
   12*G[0, s23]*G[0, s51]*G[0, 0, s45] - 36*G[0, s34]*G[0, s51]*
    G[0, 0, s45] - 24*G[0, s45]*G[0, s51]*G[0, 0, s45] + 
   54*G[0, s51]^2*G[0, 0, s45] - 48*G[-s45, s34]*G[0, 0, s45] - 
   72*G[s45, s12]*G[0, 0, s45] + 24*G[s45, s23]*G[0, 0, s45] - 
   48*G[s34 + s45, s12]*G[0, 0, s45] + (72*I)*Pi*G[s51, s23]*G[0, 0, s45] - 
   24*G[0, s45]*G[s51, s23]*G[0, 0, s45] - 48*G[0, s51]*G[s51, s23]*
    G[0, 0, s45] - 12*G[0, s34]*G[s51, s34]*G[0, 0, s45] + 
   12*G[0, s51]*G[s51, s34]*G[0, 0, s45] - 48*G[s45 + s51, s23]*
    G[0, 0, s45] - 60*G[0, 0, s34]*G[0, 0, s45] - (396*I)*Pi*G[0, 0, s51] + 
   108*Pi^2*G[0, 0, s51] - 54*G[0, s12]*G[0, 0, s51] + 
   (24*I)*Pi*G[0, s12]*G[0, 0, s51] - 36*G[0, s23]*G[0, 0, s51] + 
   (36*I)*Pi*G[0, s23]*G[0, 0, s51] + 54*G[0, s34]*G[0, 0, s51] - 
   (48*I)*Pi*G[0, s34]*G[0, 0, s51] + 36*G[0, s12]*G[0, s34]*G[0, 0, s51] + 
   60*G[0, s23]*G[0, s34]*G[0, 0, s51] - 108*G[0, s34]^2*G[0, 0, s51] + 
   36*G[0, s45]*G[0, 0, s51] - (48*I)*Pi*G[0, s45]*G[0, 0, s51] + 
   24*G[0, s34]*G[0, s45]*G[0, 0, s51] + 24*G[0, s45]^2*G[0, 0, s51] - 
   66*G[0, s51]*G[0, 0, s51] + (48*I)*Pi*G[0, s51]*G[0, 0, s51] - 
   36*G[0, s12]*G[0, s51]*G[0, 0, s51] - 12*G[0, s23]*G[0, s51]*
    G[0, 0, s51] + 144*G[0, s34]*G[0, s51]*G[0, 0, s51] - 
   12*G[0, s45]*G[0, s51]*G[0, 0, s51] + 24*G[0, s51]^2*G[0, 0, s51] - 
   144*G[s34, s12]*G[0, 0, s51] - (48*I)*Pi*G[s34, s12]*G[0, 0, s51] + 
   24*G[0, s12]*G[s34, s12]*G[0, 0, s51] - 72*G[0, s34]*G[s34, s12]*
    G[0, 0, s51] + 48*G[0, s51]*G[s34, s12]*G[0, 0, s51] + 
   (96*I)*Pi*G[s34 - s51, s12]*G[0, 0, s51] - 24*G[0, s12]*G[s34 - s51, s12]*
    G[0, 0, s51] + 48*G[0, s51]*G[s34 - s51, s12]*G[0, 0, s51] - 
   24*G[s34, s12]*G[s34 - s51, s12]*G[0, 0, s51] + 
   12*G[s34 - s51, s12]^2*G[0, 0, s51] - 48*G[-s51, s45]*G[0, 0, s51] + 
   96*G[s51, s23]*G[0, 0, s51] + (72*I)*Pi*G[s51, s23]*G[0, 0, s51] + 
   48*G[0, s45]*G[s51, s23]*G[0, 0, s51] + 24*G[0, s51]*G[s51, s23]*
    G[0, 0, s51] + 12*G[s51, s23]^2*G[0, 0, s51] - 
   36*G[s51, s34]*G[0, 0, s51] + (132*I)*Pi*G[s51, s34]*G[0, 0, s51] - 
   72*G[0, s12]*G[s51, s34]*G[0, 0, s51] - 12*G[0, s23]*G[s51, s34]*
    G[0, 0, s51] + 72*G[0, s34]*G[s51, s34]*G[0, 0, s51] + 
   72*G[0, s51]*G[s51, s34]*G[0, 0, s51] + 48*G[s34 - s51, s12]*G[s51, s34]*
    G[0, 0, s51] - 12*G[s51, s34]^2*G[0, 0, s51] - 
   (48*I)*Pi*G[-s34 + s51, s23]*G[0, 0, s51] - 
   120*G[0, s34]*G[-s34 + s51, s23]*G[0, 0, s51] + 
   24*G[s51, s34]*G[-s34 + s51, s23]*G[0, 0, s51] - 
   48*G[s45 + s51, s23]*G[0, 0, s51] + 12*G[0, 0, s12]*G[0, 0, s51] + 
   12*G[0, 0, s23]*G[0, 0, s51] + 348*G[0, 0, s34]*G[0, 0, s51] - 
   60*G[0, 0, s45]*G[0, 0, s51] + 24*G[0, 0, s51]^2 - 
   48*G[0, s12]*G[0, s34, s12] - 48*G[0, s34]*G[0, s34, s12] - 
   24*G[0, s12]*G[0, s34]*G[0, s34, s12] + 36*G[0, s34]^2*G[0, s34, s12] + 
   48*G[0, s51]*G[0, s34, s12] + 24*G[0, s12]*G[0, s51]*G[0, s34, s12] + 
   12*G[0, s51]^2*G[0, s34, s12] - 48*G[s34, s12]*G[0, s34, s12] - 
   24*G[0, s12]*G[s34, s12]*G[0, s34, s12] + 24*G[0, s34]*G[s34, s12]*
    G[0, s34, s12] + 24*G[s34, s12]^2*G[0, s34, s12] + 
   (24*I)*Pi*G[s34 - s51, s12]*G[0, s34, s12] - 
   24*G[0, s34]*G[s34 - s51, s12]*G[0, s34, s12] + 
   24*G[0, s51]*G[s34 - s51, s12]*G[0, s34, s12] - 
   24*G[s34, s12]*G[s34 - s51, s12]*G[0, s34, s12] + 
   12*G[s34 - s51, s12]^2*G[0, s34, s12] - 24*G[0, s34]*G[s51, s34]*
    G[0, s34, s12] + 12*G[s51, s34]^2*G[0, s34, s12] - 
   72*G[0, 0, s34]*G[0, s34, s12] - 24*G[0, 0, s51]*G[0, s34, s12] + 
   24*G[0, s34, s12]^2 + (48*I)*Pi*G[0, -s45, s34] + 
   48*G[0, s45]*G[0, -s45, s34] + (192*I)*Pi*G[0, s45, s12] - 
   48*G[0, s12]*G[0, s45, s12] + 48*G[0, s23]*G[0, s45, s12] - 
   24*G[0, s45]*G[0, s45, s12] + 24*G[0, s45]*G[0, s45, s23] - 
   (96*I)*Pi*G[0, s34 + s45, s12] - 24*G[0, s34]^2*G[0, s34 - s51, s12] + 
   24*G[0, s34]*G[0, s51]*G[0, s34 - s51, s12] - 
   24*G[0, s51]^2*G[0, s34 - s51, s12] + 24*G[0, 0, s34]*
    G[0, s34 - s51, s12] + 24*G[0, 0, s51]*G[0, s34 - s51, s12] - 
   (48*I)*Pi*G[0, -s51, s45] + 48*G[0, s51]*G[0, -s51, s45] + 
   12*G[0, s34]^2*G[0, s51, s23] + 60*G[0, s51]^2*G[0, s51, s23] - 
   24*G[0, s34]*G[s51, s34]*G[0, s51, s23] - 24*G[0, 0, s34]*G[0, s51, s23] - 
   120*G[0, 0, s51]*G[0, s51, s23] + (102*I)*Pi*G[0, s51, s34] - 
   66*Pi^2*G[0, s51, s34] + 18*G[0, s12]*G[0, s51, s34] + 
   (36*I)*Pi*G[0, s34]*G[0, s51, s34] - 24*G[0, s12]*G[0, s34]*
    G[0, s51, s34] - 12*G[0, s23]*G[0, s34]*G[0, s51, s34] - 
   36*G[0, s34]^2*G[0, s51, s34] + 12*G[0, s34]*G[0, s45]*G[0, s51, s34] - 
   48*G[0, s51]*G[0, s51, s34] - (48*I)*Pi*G[0, s51]*G[0, s51, s34] + 
   60*G[0, s12]*G[0, s51]*G[0, s51, s34] + 24*G[0, s23]*G[0, s51]*
    G[0, s51, s34] + 36*G[0, s34]*G[0, s51]*G[0, s51, s34] - 
   12*G[0, s45]*G[0, s51]*G[0, s51, s34] + 12*G[0, s51]^2*G[0, s51, s34] + 
   (48*I)*Pi*G[s34, s12]*G[0, s51, s34] - 24*G[0, s12]*G[s34, s12]*
    G[0, s51, s34] - 24*G[0, s34]*G[s34, s12]*G[0, s51, s34] + 
   24*G[0, s51]*G[s34, s12]*G[0, s51, s34] - (72*I)*Pi*G[s34 - s51, s12]*
    G[0, s51, s34] + 48*G[0, s34]*G[s34 - s51, s12]*G[0, s51, s34] - 
   48*G[0, s51]*G[s34 - s51, s12]*G[0, s51, s34] + 
   24*G[s34, s12]*G[s34 - s51, s12]*G[0, s51, s34] - 
   12*G[s34 - s51, s12]^2*G[0, s51, s34] - 48*G[s51, s23]*G[0, s51, s34] - 
   (36*I)*Pi*G[s51, s34]*G[0, s51, s34] + 72*G[0, s34]*G[s51, s34]*
    G[0, s51, s34] - 48*G[0, s51]*G[s51, s34]*G[0, s51, s34] + 
   24*G[s34, s12]*G[s51, s34]*G[0, s51, s34] - 24*G[s34 - s51, s12]*
    G[s51, s34]*G[0, s51, s34] - 18*G[s51, s34]^2*G[0, s51, s34] - 
   24*G[0, s51]*G[-s34 + s51, s23]*G[0, s51, s34] - 
   216*G[0, 0, s51]*G[0, s51, s34] + 24*G[0, s34, s12]*G[0, s51, s34] + 
   24*G[0, s51, s23]*G[0, s51, s34] + (48*I)*Pi*G[s34, s34, s12] - 
   48*Pi^2*G[s34, s34, s12] + 48*G[0, s12]*G[s34, s34, s12] - 
   (24*I)*Pi*G[0, s12]*G[s34, s34, s12] - 48*G[0, s34]*G[s34, s34, s12] + 
   (48*I)*Pi*G[0, s34]*G[s34, s34, s12] + 48*G[0, s12]*G[0, s34]*
    G[s34, s34, s12] - 60*G[0, s34]^2*G[s34, s34, s12] + 
   48*G[0, s45]*G[s34, s34, s12] - (24*I)*Pi*G[0, s51]*G[s34, s34, s12] - 
   48*G[0, s12]*G[0, s51]*G[s34, s34, s12] + 72*G[0, s34]*G[0, s51]*
    G[s34, s34, s12] - 12*G[0, s51]^2*G[s34, s34, s12] + 
   48*G[s34, s12]*G[s34, s34, s12] + 24*G[0, s12]*G[s34, s12]*
    G[s34, s34, s12] - 24*G[0, s34]*G[s34, s12]*G[s34, s34, s12] - 
   24*G[s34, s12]^2*G[s34, s34, s12] - (24*I)*Pi*G[s34 - s51, s12]*
    G[s34, s34, s12] + 24*G[0, s34]*G[s34 - s51, s12]*G[s34, s34, s12] - 
   24*G[0, s51]*G[s34 - s51, s12]*G[s34, s34, s12] + 
   24*G[s34, s12]*G[s34 - s51, s12]*G[s34, s34, s12] - 
   12*G[s34 - s51, s12]^2*G[s34, s34, s12] - (24*I)*Pi*G[s51, s34]*
    G[s34, s34, s12] - 12*G[s51, s34]^2*G[s34, s34, s12] - 
   48*G[0, s34, s12]*G[s34, s34, s12] + 24*G[s34, s34, s12]^2 - 
   4*Pi^2*G[s34, s34 - s51, s12] + (24*I)*Pi*G[0, s12]*
    G[s34, s34 - s51, s12] - (24*I)*Pi*G[0, s34]*G[s34, s34 - s51, s12] - 
   48*G[0, s12]*G[0, s34]*G[s34, s34 - s51, s12] + 
   24*G[0, s34]^2*G[s34, s34 - s51, s12] + 48*G[0, s12]*G[0, s51]*
    G[s34, s34 - s51, s12] - 24*G[0, s34]*G[0, s51]*G[s34, s34 - s51, s12] - 
   24*G[0, s51]^2*G[s34, s34 - s51, s12] - 24*G[0, s12]*G[s34, s12]*
    G[s34, s34 - s51, s12] + 24*G[0, s34]*G[s34, s12]*
    G[s34, s34 - s51, s12] + 12*G[s34, s12]^2*G[s34, s34 - s51, s12] + 
   24*G[0, s34]*G[s51, s34]*G[s34, s34 - s51, s12] - 
   24*G[0, s51]*G[s51, s34]*G[s34, s34 - s51, s12] + 
   24*G[0, 0, s34]*G[s34, s34 - s51, s12] + 24*G[0, 0, s51]*
    G[s34, s34 - s51, s12] + 24*G[0, s34, s12]*G[s34, s34 - s51, s12] - 
   24*G[0, s51, s34]*G[s34, s34 - s51, s12] - 24*G[s34, s34, s12]*
    G[s34, s34 - s51, s12] + (48*I)*Pi*G[-s45, 0, s34] + 
   48*G[0, s34]*G[-s45, 0, s34] + (192*I)*Pi*G[s45, 0, s12] + 
   24*G[0, s23]*G[s45, 0, s12] - 24*G[0, s45]*G[s45, 0, s12] - 
   24*G[0, s12]*G[s45, 0, s23] + 24*G[0, s45]*G[s45, 0, s23] + 
   96*G[0, s12]*G[s45, s45, s12] - 48*G[0, s45]*G[s45, s45, s12] - 
   48*G[0, s45]*G[s45, s45, s23] - (96*I)*Pi*G[s34 + s45, 0, s12] - 
   48*G[0, s12]*G[s34 + s45, s34, s12] + 
   48*G[0, s34]*G[s34 + s45, s34, s12] - 
   48*G[0, s12]*G[s34 + s45, s45, s12] + 
   48*G[0, s45]*G[s34 + s45, s45, s12] + 24*G[0, s34]*G[0, s51]*
    G[s34 - s51, 0, s12] - 24*G[0, 0, s34]*G[s34 - s51, 0, s12] - 
   24*G[0, 0, s51]*G[s34 - s51, 0, s12] - 4*Pi^2*G[s34 - s51, s34, s12] + 
   (24*I)*Pi*G[0, s12]*G[s34 - s51, s34, s12] - 
   (24*I)*Pi*G[0, s34]*G[s34 - s51, s34, s12] - 24*G[0, s12]*G[0, s34]*
    G[s34 - s51, s34, s12] + 24*G[0, s12]*G[0, s51]*G[s34 - s51, s34, s12] - 
   24*G[0, s34]*G[0, s51]*G[s34 - s51, s34, s12] - 
   24*G[0, s51]^2*G[s34 - s51, s34, s12] + 24*G[0, s34]*G[s51, s34]*
    G[s34 - s51, s34, s12] - 24*G[0, s51]*G[s51, s34]*
    G[s34 - s51, s34, s12] + 72*G[0, 0, s34]*G[s34 - s51, s34, s12] + 
   24*G[0, 0, s51]*G[s34 - s51, s34, s12] - 24*G[0, s51, s34]*
    G[s34 - s51, s34, s12] + 4*Pi^2*G[s34 - s51, s34 - s51, s12] + 
   24*G[0, s12]*G[0, s34]*G[s34 - s51, s34 - s51, s12] - 
   24*G[0, s12]*G[0, s51]*G[s34 - s51, s34 - s51, s12] + 
   24*G[0, s51]^2*G[s34 - s51, s34 - s51, s12] + 
   24*G[0, s12]*G[s34, s12]*G[s34 - s51, s34 - s51, s12] - 
   24*G[0, s34]*G[s34, s12]*G[s34 - s51, s34 - s51, s12] - 
   12*G[s34, s12]^2*G[s34 - s51, s34 - s51, s12] - 
   24*G[0, s34]*G[s51, s34]*G[s34 - s51, s34 - s51, s12] + 
   24*G[0, s51]*G[s51, s34]*G[s34 - s51, s34 - s51, s12] - 
   24*G[0, 0, s34]*G[s34 - s51, s34 - s51, s12] - 
   24*G[0, 0, s51]*G[s34 - s51, s34 - s51, s12] - 
   24*G[0, s34, s12]*G[s34 - s51, s34 - s51, s12] + 
   24*G[0, s51, s34]*G[s34 - s51, s34 - s51, s12] + 
   24*G[s34, s34, s12]*G[s34 - s51, s34 - s51, s12] - 
   (48*I)*Pi*G[-s51, 0, s45] + 48*G[0, s45]*G[-s51, 0, s45] - 
   48*G[0, s34]*G[s51, 0, s23] + 48*G[0, s51]*G[s51, 0, s23] + 
   (102*I)*Pi*G[s51, 0, s34] - 66*Pi^2*G[s51, 0, s34] + 
   18*G[0, s12]*G[s51, 0, s34] - 132*G[0, s34]*G[s51, 0, s34] + 
   (24*I)*Pi*G[0, s34]*G[s51, 0, s34] + 12*G[0, s12]*G[0, s34]*
    G[s51, 0, s34] - 12*G[0, s23]*G[0, s34]*G[s51, 0, s34] + 
   36*G[0, s34]^2*G[s51, 0, s34] + 12*G[0, s34]*G[0, s45]*G[s51, 0, s34] - 
   144*G[0, s51]*G[s51, 0, s34] - (48*I)*Pi*G[0, s51]*G[s51, 0, s34] + 
   60*G[0, s12]*G[0, s51]*G[s51, 0, s34] + 24*G[0, s23]*G[0, s51]*
    G[s51, 0, s34] + 24*G[0, s34]*G[0, s51]*G[s51, 0, s34] - 
   12*G[0, s45]*G[0, s51]*G[s51, 0, s34] + 12*G[0, s51]^2*G[s51, 0, s34] + 
   (48*I)*Pi*G[s34, s12]*G[s51, 0, s34] - 24*G[0, s12]*G[s34, s12]*
    G[s51, 0, s34] + 24*G[0, s51]*G[s34, s12]*G[s51, 0, s34] - 
   (72*I)*Pi*G[s34 - s51, s12]*G[s51, 0, s34] - 
   48*G[0, s51]*G[s34 - s51, s12]*G[s51, 0, s34] - 
   48*G[s51, s23]*G[s51, 0, s34] - 12*G[s51, s23]^2*G[s51, 0, s34] + 
   66*G[s51, s34]*G[s51, 0, s34] - 24*G[0, s51]*G[s51, s34]*G[s51, 0, s34] - 
   24*G[0, s51]*G[-s34 + s51, s23]*G[s51, 0, s34] - 
   72*G[0, 0, s34]*G[s51, 0, s34] - 216*G[0, 0, s51]*G[s51, 0, s34] + 
   24*G[0, s34, s12]*G[s51, 0, s34] + 24*G[0, s51, s23]*G[s51, 0, s34] + 
   24*G[0, s51, s34]*G[s51, 0, s34] + 24*G[s51, 0, s34]^2 + 
   (48*I)*Pi*G[s51, s51, s23] + 28*Pi^2*G[s51, s51, s23] + 
   12*G[0, s34]^2*G[s51, s51, s23] - (48*I)*Pi*G[0, s45]*G[s51, s51, s23] + 
   24*G[0, s45]^2*G[s51, s51, s23] - 48*G[0, s51]*G[s51, s51, s23] + 
   (48*I)*Pi*G[0, s51]*G[s51, s51, s23] + 24*G[0, s45]*G[0, s51]*
    G[s51, s51, s23] + 36*G[0, s51]^2*G[s51, s51, s23] - 
   24*G[0, s51]*G[s51, s34]*G[s51, s51, s23] - 
   24*G[0, 0, s34]*G[s51, s51, s23] - 72*G[0, 0, s45]*G[s51, s51, s23] - 
   96*G[0, 0, s51]*G[s51, s51, s23] + 24*G[s51, 0, s34]*G[s51, s51, s23] - 
   16*Pi^2*G[s51, s51, s34] + 48*G[0, s34]*G[s51, s51, s34] + 
   (84*I)*Pi*G[0, s34]*G[s51, s51, s34] + 24*G[0, s12]*G[0, s34]*
    G[s51, s51, s34] + 12*G[0, s23]*G[0, s34]*G[s51, s51, s34] + 
   36*G[0, s34]^2*G[s51, s51, s34] - 12*G[0, s34]*G[0, s45]*
    G[s51, s51, s34] + 84*G[0, s51]*G[s51, s51, s34] + 
   (12*I)*Pi*G[0, s51]*G[s51, s51, s34] - 24*G[0, s12]*G[0, s51]*
    G[s51, s51, s34] - 12*G[0, s23]*G[0, s51]*G[s51, s51, s34] - 
   24*G[0, s34]*G[0, s51]*G[s51, s51, s34] + 12*G[0, s45]*G[0, s51]*
    G[s51, s51, s34] + 12*G[0, s51]^2*G[s51, s51, s34] + 
   (24*I)*Pi*G[s34, s12]*G[s51, s51, s34] + 24*G[0, s12]*G[s34, s12]*
    G[s51, s51, s34] + 48*G[0, s34]*G[s34, s12]*G[s51, s51, s34] - 
   72*G[0, s51]*G[s34, s12]*G[s51, s51, s34] - (24*I)*Pi*G[s34 - s51, s12]*
    G[s51, s51, s34] - 72*G[0, s34]*G[s34 - s51, s12]*G[s51, s51, s34] + 
   72*G[0, s51]*G[s34 - s51, s12]*G[s51, s51, s34] - 
   24*G[s34, s12]*G[s34 - s51, s12]*G[s51, s51, s34] + 
   12*G[s34 - s51, s12]^2*G[s51, s51, s34] - (36*I)*Pi*G[s51, s34]*
    G[s51, s51, s34] - 72*G[0, s34]*G[s51, s34]*G[s51, s51, s34] + 
   72*G[0, s51]*G[s51, s34]*G[s51, s51, s34] - 24*G[s34, s12]*G[s51, s34]*
    G[s51, s51, s34] + 24*G[s34 - s51, s12]*G[s51, s34]*G[s51, s51, s34] + 
   18*G[s51, s34]^2*G[s51, s51, s34] - 24*G[0, 0, s34]*G[s51, s51, s34] + 
   156*G[0, 0, s51]*G[s51, s51, s34] - 24*G[0, s34, s12]*G[s51, s51, s34] + 
   24*G[s34, s34, s12]*G[s51, s51, s34] + 12*G[0, s34]^2*
    G[-s34 + s51, 0, s23] + 12*G[0, s51]^2*G[-s34 + s51, 0, s23] - 
   24*G[0, 0, s34]*G[-s34 + s51, 0, s23] - 24*G[0, 0, s51]*
    G[-s34 + s51, 0, s23] - 12*G[0, s34]^2*G[-s34 + s51, s51, s23] - 
   60*G[0, s51]^2*G[-s34 + s51, s51, s23] + 24*G[0, s34]*G[s51, s34]*
    G[-s34 + s51, s51, s23] + 24*G[0, 0, s34]*G[-s34 + s51, s51, s23] + 
   120*G[0, 0, s51]*G[-s34 + s51, s51, s23] - 
   24*G[0, s51, s34]*G[-s34 + s51, s51, s23] - 
   24*G[s51, 0, s34]*G[-s34 + s51, s51, s23] + 
   48*G[0, s45]*G[s45 + s51, s45, s23] + 
   48*G[0, s51]*G[s45 + s51, s51, s23] - 48*G[0, 0, 0, s12] - 
   66*G[0, 0, 0, s23] + 12*G[0, s34]*G[0, 0, 0, s23] + 
   12*G[0, s45]*G[0, 0, 0, s23] - 12*G[0, s51]*G[0, 0, 0, s23] + 
   66*G[0, 0, 0, s34] - (48*I)*Pi*G[0, 0, 0, s34] - 
   24*G[0, s23]*G[0, 0, 0, s34] - 36*G[0, s34]*G[0, 0, 0, s34] + 
   36*G[0, s45]*G[0, 0, 0, s34] - 132*G[0, s51]*G[0, 0, 0, s34] + 
   72*G[s34 - s51, s12]*G[0, 0, 0, s34] + 72*G[s51, s34]*G[0, 0, 0, s34] + 
   90*G[0, 0, 0, s45] - (144*I)*Pi*G[0, 0, 0, s45] + 
   36*G[0, s34]*G[0, 0, 0, s45] + 36*G[0, s45]*G[0, 0, 0, s45] + 
   60*G[0, s51]*G[0, 0, 0, s45] + 72*G[s51, s23]*G[0, 0, 0, s45] + 
   66*G[0, 0, 0, s51] - (24*I)*Pi*G[0, 0, 0, s51] - 
   48*G[0, s23]*G[0, 0, 0, s51] - 348*G[0, s34]*G[0, 0, 0, s51] - 
   12*G[0, s45]*G[0, 0, 0, s51] - 168*G[0, s51]*G[0, 0, 0, s51] - 
   72*G[s51, s23]*G[0, 0, 0, s51] + 120*G[s51, s34]*G[0, 0, 0, s51] + 
   144*G[-s34 + s51, s23]*G[0, 0, 0, s51] + 96*G[0, 0, s34, s12] + 
   48*G[0, s34]*G[0, 0, s34, s12] - 48*G[0, s51]*G[0, 0, s34, s12] + 
   96*G[0, 0, s45, s12] + 18*G[0, 0, s51, s34] + 
   (12*I)*Pi*G[0, 0, s51, s34] - 12*G[0, s23]*G[0, 0, s51, s34] + 
   48*G[0, s34]*G[0, 0, s51, s34] + 96*G[0, s51]*G[0, 0, s51, s34] + 
   48*G[s34, s12]*G[0, 0, s51, s34] - 48*G[s34 - s51, s12]*
    G[0, 0, s51, s34] - 36*G[s51, s34]*G[0, 0, s51, s34] + 
   24*G[-s34 + s51, s23]*G[0, 0, s51, s34] + 48*G[0, s34, 0, s12] + 
   24*G[0, s34]*G[0, s34, 0, s12] - 24*G[0, s51]*G[0, s34, 0, s12] + 
   24*G[0, s12]*G[0, s34, s34, s12] - 48*G[0, s34]*G[0, s34, s34, s12] - 
   (24*I)*Pi*G[0, s34, s34 - s51, s12] + 
   24*G[0, s34]*G[0, s34, s34 - s51, s12] - 
   24*G[0, s51]*G[0, s34, s34 - s51, s12] - 48*G[0, -s45, 0, s34] + 
   24*G[0, s45, 0, s12] - 24*G[0, s45, 0, s23] - 96*G[0, s45, s45, s12] + 
   48*G[0, s34 + s45, s34, s12] + 48*G[0, s34 + s45, s45, s12] - 
   (24*I)*Pi*G[0, s34 - s51, s34, s12] - 48*G[0, -s51, 0, s45] + 
   54*G[0, s51, 0, s34] + (24*I)*Pi*G[0, s51, 0, s34] - 
   36*G[0, s12]*G[0, s51, 0, s34] - 12*G[0, s23]*G[0, s51, 0, s34] + 
   60*G[0, s34]*G[0, s51, 0, s34] + 108*G[0, s51]*G[0, s51, 0, s34] + 
   24*G[s34, s12]*G[0, s51, 0, s34] - 48*G[s51, s34]*G[0, s51, 0, s34] + 
   24*G[-s34 + s51, s23]*G[0, s51, 0, s34] - (24*I)*Pi*G[0, s51, s51, s34] - 
   48*G[0, s34]*G[0, s51, s51, s34] - 84*G[0, s51]*G[0, s51, s51, s34] - 
   48*G[s34, s12]*G[0, s51, s51, s34] + 48*G[s34 - s51, s12]*
    G[0, s51, s51, s34] + 36*G[s51, s34]*G[0, s51, s51, s34] + 
   48*G[s34, 0, 0, s12] - 48*G[s34, 0, s34, s12] + 
   24*G[0, s12]*G[s34, 0, s34, s12] - 24*G[0, s34]*G[s34, 0, s34, s12] - 
   48*G[s34, s34, 0, s12] - 144*G[s34, s34, s34, s12] + 
   (48*I)*Pi*G[s34, s34, s34, s12] - 48*G[0, s34]*G[s34, s34, s34, s12] + 
   48*G[0, s51]*G[s34, s34, s34, s12] - 
   24*G[0, s12]*G[s34, s34 - s51, s34, s12] + 
   24*G[0, s34]*G[s34, s34 - s51, s34, s12] - 48*G[-s45, 0, 0, s34] + 
   24*G[s45, 0, 0, s12] + 24*G[s45, 0, 0, s23] - 96*G[s45, 0, s45, s12] - 
   48*G[s45, s45, 0, s12] + 48*G[s45, s45, 0, s23] + 
   48*G[s34 + s45, 0, s34, s12] + 48*G[s34 + s45, 0, s45, s12] - 
   (24*I)*Pi*G[s34 - s51, 0, s34, s12] - 
   24*G[0, s34]*G[s34 - s51, s34, 0, s12] + 
   24*G[0, s51]*G[s34 - s51, s34, 0, s12] - 
   24*G[0, s12]*G[s34 - s51, s34, s34, s12] + 
   48*G[0, s34]*G[s34 - s51, s34, s34, s12] - 48*G[-s51, 0, 0, s45] + 
   48*G[s51, 0, 0, s23] + 282*G[s51, 0, 0, s34] + 
   (36*I)*Pi*G[s51, 0, 0, s34] - 72*G[0, s12]*G[s51, 0, 0, s34] - 
   12*G[0, s23]*G[s51, 0, 0, s34] - 24*G[0, s34]*G[s51, 0, 0, s34] + 
   120*G[0, s51]*G[s51, 0, 0, s34] + 48*G[s34 - s51, s12]*G[s51, 0, 0, s34] - 
   24*G[s51, s34]*G[s51, 0, 0, s34] + 24*G[-s34 + s51, s23]*
    G[s51, 0, 0, s34] - 66*G[s51, 0, s51, s34] - 
   (60*I)*Pi*G[s51, 0, s51, s34] - 108*G[0, s51]*G[s51, 0, s51, s34] - 
   24*G[s34, s12]*G[s51, 0, s51, s34] + 24*G[s34 - s51, s12]*
    G[s51, 0, s51, s34] + 48*G[s51, s51, 0, s23] - 132*G[s51, s51, 0, s34] - 
   (96*I)*Pi*G[s51, s51, 0, s34] - 48*G[0, s34]*G[s51, s51, 0, s34] - 
   132*G[0, s51]*G[s51, s51, 0, s34] - 48*G[s51, s51, s51, s23] + 
   (72*I)*Pi*G[s51, s51, s51, s23] + 48*G[0, s45]*G[s51, s51, s51, s23] - 
   48*G[0, s51]*G[s51, s51, s51, s23] - 24*G[0, s34]*G[s51, s51, s51, s34] + 
   24*G[0, s51]*G[s51, s51, s51, s34] - 48*G[s45 + s51, s45, 0, s23] - 
   48*G[s45 + s51, s51, 0, s23] + 192*G[0, 0, 0, 0, s34] - 
   144*G[0, 0, 0, 0, s45] + 504*G[0, 0, 0, 0, s51] - 
   48*G[0, 0, 0, s51, s34] - 48*G[0, 0, s34, s34, s12] - 
   144*G[0, 0, s51, 0, s34] + 12*G[0, 0, s51, s51, s34] - 
   24*G[0, s34, 0, s34, s12] + 24*G[0, s34, s34, 0, s12] + 
   24*G[0, s34, s34 - s51, s34, s12] + 24*G[0, s34 - s51, s34, s34, s12] - 
   144*G[0, s51, 0, 0, s34] + 24*G[0, s51, 0, s51, s34] + 
   132*G[0, s51, s51, 0, s34] + 24*G[s34 - s51, 0, s34, s34, s12] - 
   24*G[s34 - s51, s34, s34, 0, s12] - 48*G[s51, 0, 0, 0, s34] + 
   108*G[s51, 0, s51, 0, s34] + 36*G[s51, 0, s51, s51, s34] + 
   180*G[s51, s51, 0, 0, s34] + 36*G[s51, s51, 0, s51, s34] - 
   72*G[s51, s51, s51, s51, s23] + 336*Zeta[3])/(24*ep) + 
 G[0, s23]*(-1/24*Pi^2 - (121*Pi^4)/720 - (5*Pi^2*G[0, s34/s23])/6 - 
   4*G[0, s34/s23]^2*G[0, s23/s45] - (9*G[0, s34/s23]*G[0, s23/s45]^2)/2 + 
   (Pi^2*G[0, s45])/6 - 2*G[0, s34/s23]*G[0, s23/s45]*G[0, -(s45/s23)] - 
   G[0, s34/s23]*G[0, -(s45/s23)]^2 - 
   (G[0, s23/s34]*(5*Pi^2 + 24*G[0, s34/s23]*G[0, s23/s45] + 
      27*G[0, s23/s45]^2 + 12*G[0, s23/s45]*G[0, -(s45/s23)] + 
      6*G[0, -(s45/s23)]^2))/6 - (23*Pi^2*G[0, s51])/12 - 
   (3*G[0, s45]*G[0, s51])/2 - (Pi^2*G[0, s45]*G[0, s51])/12 - 
   (Pi^2*G[s45, s12])/3 - Pi^2*G[s51, s34] - (G[0, s51]*G[s51, s34])/4 - 
   (4*Pi^2*G[0, s51]*G[s51, s34])/3 + 2*G[0, s45]*G[0, s51]*G[s51, s34] - 
   G[0, s45]*G[0, 0, s12] - (5*G[0, 0, s34])/4 - (5*Pi^2*G[0, 0, s34])/3 + 
   G[0, s45]*G[0, 0, s34] - (17*G[0, s51]*G[0, 0, s34])/2 - 
   G[0, s51]*G[0, 0, s45] - G[s45, s12]*G[0, 0, s45] + (5*G[0, 0, s51])/4 - 
   (5*Pi^2*G[0, 0, s51])/3 + 2*G[0, s45]*G[0, 0, s51] - 
   (21*G[s51, s34]*G[0, 0, s51])/2 - (19*G[0, 0, s34]*G[0, 0, s51])/2 + 
   G[0, s45]*G[0, s45, s12] + (3*Pi^2*G[0, s51, s34])/4 + 
   (13*G[0, s51]*G[0, s51, s34])/2 + (15*G[0, 0, s51]*G[0, s51, s34])/2 + 
   G[0, s45]*G[s45, 0, s12] - 2*G[0, s45]*G[s45, s45, s12] + 
   G[s51, 0, s34]/4 + (4*Pi^2*G[s51, 0, s34])/3 - 
   2*G[0, s45]*G[s51, 0, s34] + (17*G[0, s51]*G[s51, 0, s34])/2 + 
   (15*G[0, 0, s51]*G[s51, 0, s34])/2 - 6*G[0, s51]*G[s51, s51, s34] - 
   (9*G[0, 0, s51]*G[s51, s51, s34])/2 + G[0, 0, 0, s12] + 
   (15*G[0, 0, 0, s34])/2 + (19*G[0, s51]*G[0, 0, 0, s34])/2 - 
   (23*G[0, 0, 0, s51])/2 - (15*G[s51, s34]*G[0, 0, 0, s51])/2 + 
   (G[0, s34]*(6 + 19*Pi^2 + G[0, s45]*(18 + Pi^2 - 12*G[0, s51]) + 
      20*Pi^2*G[0, s51] + 114*G[0, 0, s51] + 114*G[0, 0, 0, s51]))/12 - 
   (15*G[0, s51]*G[0, 0, s51, s34])/2 - G[0, s45, 0, s12] - 
   (13*G[0, s51, 0, s34])/2 - (15*G[0, s51]*G[0, s51, 0, s34])/2 + 
   (9*G[0, s51]*G[0, s51, s51, s34])/2 - G[s45, 0, 0, s12] + 
   2*G[s45, s45, 0, s12] - (13*G[s51, 0, 0, s34])/2 - 
   (15*G[0, s51]*G[s51, 0, 0, s34])/2 + (9*G[0, s51]*G[s51, 0, s51, s34])/2 + 
   6*G[s51, s51, 0, s34] + (9*G[0, s51]*G[s51, s51, 0, s34])/2 - 
   (19*G[0, 0, 0, 0, s34])/2 - (19*G[0, 0, 0, 0, s51])/2 + 
   (15*G[0, 0, s51, 0, s34])/2 + (15*G[0, s51, 0, 0, s34])/2 - 
   (9*G[0, s51, s51, 0, s34])/2 + (15*G[s51, 0, 0, 0, s34])/2 - 
   (9*G[s51, 0, s51, 0, s34])/2 - (9*G[s51, s51, 0, 0, s34])/2 + 
   (17*Zeta[3])/6 + (9*G[s51, s34]*Zeta[3])/2) + 
 G[0, s12]*(-1/24*Pi^2 - (89*Pi^4)/720 + G[0, s34]/2 + (Pi^2*G[0, s34])/12 - 
   (Pi^2*G[0, s34/s23])/3 - (Pi^2*G[0, s12/s45])/3 - 
   (2*Pi^2*G[0, s23/s45])/3 + (G[0, s12/s34]^2*G[0, s23/s45])/2 - 
   G[0, s34/s23]^2*G[0, s23/s45] - G[0, s34/s23]*G[0, s23/s45]^2 + 
   G[0, s45]/2 - (Pi^2*G[0, s45])/6 + (G[0, s34]*G[0, s45])/4 + 
   (Pi^2*G[0, s34]*G[0, s45])/12 + (5*Pi^2*G[0, s45/s23])/6 - 
   (G[0, s12/s45]^2*G[0, s45/s23])/2 - (G[0, s12/s45]*G[0, s45/s23]^2)/2 + 
   G[0, s45/s23]^3/3 + (2*Pi^2*G[0, -(s45/s34)])/3 - 
   G[0, s12/s45]*G[0, -(s45/s34)]^2 + (2*G[0, -(s45/s34)]^3)/3 - 
   (2*Pi^2*G[0, s45/(s23 - s51)])/3 + G[0, s12/s45]*G[0, s45/(s23 - s51)]^2 + 
   G[0, s45/(s23 - s51)]^3/3 + (Pi^2*G[0, s12/s51])/12 - 
   G[0, 1 - s12/s34]^2*G[0, s12/s51] + G[0, -(s45/s34)]^2*G[0, s12/s51] - 
   G[0, s45/(s23 - s51)]^2*G[0, s12/s51] + (Pi^2*G[0, s12/s51]^2)/8 - 
   G[0, s51]/2 - (Pi^2*G[0, s51])/12 + (Pi^2*G[0, s34]*G[0, s51])/6 - 
   (G[0, s45]*G[0, s51])/4 - (Pi^2*G[0, s45]*G[0, s51])/12 + 
   (2*Pi^2*G[0, -(s51/(s12 - s34))])/3 - 
   (Pi^2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))])/6 + 
   2*G[0, -(s45/s34)]*G[0, s12/s51]*G[0, -(s51/(s12 - s34))] - 
   (Pi^2*G[0, -(s51/(s12 - s34))]^2)/12 + G[0, -(s45/s34)]*
    G[0, -(s51/(s12 - s34))]^2 + G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2 + 
   (2*G[0, -(s51/(s12 - s34))]^3)/3 + (2*Pi^2*G[0, s51/(s12 - s34)])/3 - 
   2*G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, s51/(s12 - s34)] - 
   G[0, -(s51/(s12 - s34))]^2*G[0, s51/(s12 - s34)] + 
   G[0, s12/s51]*G[0, s51/(s12 - s34)]^2 + G[0, s51/(s12 - s34)]^3/3 - 
   (Pi^2*G[0, -(s51/s34)])/4 - (Pi^2*G[0, s12/s51]*G[0, -(s51/s34)])/6 - 
   (Pi^2*G[0, -(s51/(s12 - s34))]*G[0, -(s51/s34)])/3 - 
   (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]^2*G[0, -(s51/s34)])/2 - 
   (G[0, -(s51/(s12 - s34))]^3*G[0, -(s51/s34)])/3 - 
   (Pi^2*G[0, -(s51/s34)]^2)/6 - (3*G[0, s12/s51]*G[0, -(s51/s34)]^2)/4 + 
   (G[0, s12/s51]^2*G[0, -(s51/s34)]^2)/8 - (3*G[0, -(s51/s34)]^3)/4 + 
   (G[0, s12/s51]*G[0, -(s51/s34)]^3)/4 + G[0, -(s51/s34)]^4/8 - 
   (17*Pi^2*G[0, s51/s34])/12 - G[0, 1 - s12/s34]^2*G[0, s51/s34] - 
   G[0, -(s45/s34)]^2*G[0, s51/s34] + (Pi^2*G[0, (s45*(s34 - s51))/(s23*s34)]*
     G[0, s51/s34])/4 + G[0, s12/s45]*G[0, (s45*(s34 - s51))/(s23*s34)]*
    G[0, s51/s34] - (3*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34])/4 + 
   (G[0, (s45*(s34 - s51))/(s23*s34)]^3*G[0, s51/s34])/12 + 
   (Pi^2*G[0, s12/s51]*G[0, s51/s34])/4 - 2*G[0, -(s45/s34)]*G[0, s12/s51]*
    G[0, s51/s34] - G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s12/s51]*
    G[0, s51/s34] - (3*G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s12/s51]*
     G[0, s51/s34])/4 + (G[0, s12/s51]^2*G[0, s51/s34])/2 + 
   (Pi^2*G[0, -(s51/s34)]*G[0, s51/s34])/3 + 
   (3*G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s51/s34])/2 - 
   (G[0, s12/s51]^2*G[0, -(s51/s34)]*G[0, s51/s34])/4 + 
   (5*G[0, -(s51/s34)]^2*G[0, s51/s34])/4 - 
   (G[0, s12/s51]*G[0, -(s51/s34)]^2*G[0, s51/s34])/2 - 
   (G[0, -(s51/s34)]^3*G[0, s51/s34])/4 + (Pi^2*G[0, s51/s34]^2)/4 - 
   2*G[0, -(s45/s34)]*G[0, s51/s34]^2 - 
   (G[0, (s45*(s34 - s51))/(s23*s34)]*G[0, s51/s34]^2)/2 - 
   (G[0, (s45*(s34 - s51))/(s23*s34)]^2*G[0, s51/s34]^2)/2 - 
   (G[0, s12/s51]*G[0, s51/s34]^2)/2 + G[0, s51/(s12 - s34)]*
    G[0, s51/s34]^2 - (G[0, -(s51/s34)]*G[0, s51/s34]^2)/4 + 
   (G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s51/s34]^2)/4 - G[0, s51/s34]^3/2 + 
   (G[0, -(s51/s34)]*G[0, s51/s34]^3)/4 + 2*G[0, s12/s45]*
    G[0, s45/(s23 - s51)]*G[0, -(s51/s45)] - 2*G[0, s45/(s23 - s51)]*
    G[0, s12/s51]*G[0, -(s51/s45)] - G[0, s45/(s23 - s51)]*
    G[0, -(s51/s45)]^2 + (Pi^2*G[0, s51/s45])/3 - 
   2*G[0, s12/s45]*G[0, -(s45/s34)]*G[0, s51/s45] + 
   2*G[0, -(s45/s34)]^2*G[0, s51/s45] + 2*G[0, -(s45/s34)]*G[0, s12/s51]*
    G[0, s51/s45] + 2*G[0, -(s45/s34)]*G[0, s51/s45]^2 - 
   (Pi^2*G[0, s51/s34]*G[0, -(s51/(s34 - s51))])/12 + 
   (Pi^2*G[0, -(s51/(s34 - s51))]^2)/24 + 
   (Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/12 - 
   (G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*
     G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 - 
   (G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 + 
   (G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 - 
   (G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*
     G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/2 + 
   (G[0, -(s51/(s34 - s51))]^2*G[0, (s12 - s34 + s51)/(s12 - s34)]^2)/4 + 
   2*G[0, s12/s45]*G[0, -(s45/s34)]*G[0, s51/(s45 + s51)] - 
   2*G[0, -(s45/s34)]*G[0, s12/s51]*G[0, s51/(s45 + s51)] - 
   2*G[0, -(s45/s34)]*G[0, s51/s45]*G[0, s51/(s45 + s51)] + 
   2*G[0, s12/s45]*G[0, -(s45/s34)]*G[0, -((s45 + s51)/(s12 - s34 - s45))] - 
   2*G[0, -(s45/s34)]*G[0, s12/s51]*G[0, -((s45 + s51)/(s12 - s34 - s45))] - 
   2*G[0, -(s45/s34)]*G[0, s51/s45]*G[0, -((s45 + s51)/(s12 - s34 - s45))] - 
   (Pi^2*G[0, 1 - s51/s34])/2 + (Pi^2*G[0, s12/s51]*G[0, 1 - s51/s34])/4 - 
   (Pi^2*G[0, s51/s34]*G[0, 1 - s51/s34])/12 + (Pi^2*G[0, 1 - s51/s34]^2)/6 - 
   (3*G[0, s51/s34]*G[0, 1 - s51/s34]^2)/4 + 
   (3*G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34]^2)/4 + 
   (G[0, s51/s34]^2*G[0, 1 - s51/s34]^2)/2 - 
   (G[0, s51/s34]*G[0, -(s51/(s34 - s51))]*G[0, 1 - s51/s34]^2)/4 + 
   (G[0, -(s51/(s34 - s51))]^2*G[0, 1 - s51/s34]^2)/8 + 
   (G[0, s51/s34]*G[0, 1 - s51/s34]^3)/12 - (Pi^2*G[s45, s23])/3 + 
   (3*Pi^2*G[s51, s34])/2 - (G[0, s51]*G[s51, s34])/4 - 
   (Pi^2*G[0, s51]*G[s51, s34])/3 - G[0, s45]*G[0, 0, s23] - 
   (Pi^2*G[0, 0, s34])/6 - (G[0, s51]*G[0, 0, s34])/2 - 
   G[s45, s23]*G[0, 0, s45] - 
   (G[0, s23]*((3 + Pi^2)*G[0, s34] - (3 + Pi^2)*G[0, s51] - 
      2*(-3 + Pi^2 + 6*G[0, 0, s45])))/12 - (Pi^2*G[0, 0, s51])/6 + 
   (G[0, s34]*G[0, 0, s51])/2 - (3*G[s51, s34]*G[0, 0, s51])/2 - 
   (G[0, 0, s34]*G[0, 0, s51])/2 + 2*G[0, s12/s51]*G[0, s34/s12, 1] + 
   2*G[0, s51/s34]*G[0, s34/s12, 1] - G[0, s12/s45]*
    G[0, s23/(s23 - s45), 1] - G[0, s12/s51]*G[0, s23/(s23 - s45), 1] - 
   2*G[0, s12/s23]*G[0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   G[0, s45]*G[0, s45, s23] + 2*G[0, s34/s23]*G[0, -(s45/(s23 - s45)), 1] + 
   2*G[0, s12/s45]*G[0, s34/(s34 + s45), 1] - 
   2*G[0, s12/s51]*G[0, s34/(s34 + s45), 1] - 
   2*G[0, s51/s34]*G[0, s34/(s34 + s45), 1] + 
   2*G[0, s12/s23]*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
   2*G[0, s34/s23]*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] - 
   2*G[0, s12/s45]*G[0, 1 - s45/s12, 1] - 
   (Pi^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/6 + 
   G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34)/(s12 - s34 - s51), 
     1] + (G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/
    2 + 2*G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), 1] - 
   (G[0, s51/s34]^2*G[0, (s12 - s34)/(s12 - s34 - s51), 1])/2 - 
   (Pi^2*G[0, s34/(s34 - s51), 1])/6 + 2*G[0, -(s45/s34)]*
    G[0, s34/(s34 - s51), 1] + 5*G[0, s12/s51]*G[0, s34/(s34 - s51), 1] - 
   2*G[0, s51/(s12 - s34)]*G[0, s34/(s34 - s51), 1] + 
   3*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1] - 
   (5*G[0, s12/s51]*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), 1])/2 - 
   (3*G[0, -(s51/s34)]^2*G[0, s34/(s34 - s51), 1])/4 - 
   (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, s34/(s34 - s51), 1])/2 + 
   G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[0, s34/(s34 - s51), 1] + 
   2*G[0, s12/s45]*G[0, (s23 - s51)/(s23 - s45 - s51), 1] - 
   2*G[0, s12/s51]*G[0, (s23 - s51)/(s23 - s45 - s51), 1] + 
   (Pi^2*G[0, s34/s51, 1])/4 + (3*Pi^2*G[0, s51, s34])/4 + 
   (3*G[0, s51]*G[0, s51, s34])/2 + (3*G[0, 0, s51]*G[0, s51, s34])/2 + 
   (Pi^2*G[0, (s12 - s34)/(s12 - s34 + s51), 1])/6 - 
   2*G[0, -(s45/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1] - 
   2*G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 + s51), 1] + 
   2*G[0, s51/(s12 - s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1] + 
   G[0, s12/s51]*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1] + 
   (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, (s12 - s34)/(s12 - s34 + s51), 
      1])/2 - G[0, (s12 - s34)/(s12 - s34 - s51), 1]*
    G[0, (s12 - s34)/(s12 - s34 + s51), 1] - 
   (Pi^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/6 + 
   G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, (s12 - s34 + s51)/(s12 - s34), 
     1] + (G[0, -(s51/(s12 - s34))]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/
    2 - (G[0, s51/s34]^2*G[0, (s12 - s34 + s51)/(s12 - s34), 1])/2 + 
   G[0, s34/(s34 - s51), 1]*G[0, (s12 - s34 + s51)/(s12 - s34), 1] - 
   G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, (s12 - s34 + s51)/(s12 - s34), 
     1] + (Pi^2*G[0, s34/(s34 + s51), 1])/6 - 
   G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[0, s34/(s34 + s51), 1] - 
   (G[0, -(s51/(s12 - s34))]^2*G[0, s34/(s34 + s51), 1])/2 - 
   2*G[0, s51/s34]*G[0, s34/(s34 + s51), 1] + 
   (G[0, s51/s34]^2*G[0, s34/(s34 + s51), 1])/2 - 
   G[0, s34/(s34 - s51), 1]*G[0, s34/(s34 + s51), 1] + 
   G[0, (s12 - s34)/(s12 - s34 + s51), 1]*G[0, s34/(s34 + s51), 1] - 
   (5*Pi^2*G[0, 1 - s51/s34, 1])/12 + (3*G[0, s51/s34]*G[0, 1 - s51/s34, 1])/
    2 - (3*G[0, s12/s51]*G[0, s51/s34]*G[0, 1 - s51/s34, 1])/2 - 
   G[0, s51/s34]^2*G[0, 1 - s51/s34, 1] - 
   (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[0, 1 - s51/s34, 1])/2 - 
   (3*G[0, s51/s34]*G[0, 1 - s51/s34]*G[0, 1 - s51/s34, 1])/2 - 
   (G[0, 1 - s51/s34]^2*G[0, 1 - s51/s34, 1])/4 - 
   G[0, s12/s45]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
   G[0, s12/s51]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + 
   2*G[0, s12/s51]*G[s34/s12, s34/(s34 + s45), 1] + 
   2*G[0, s51/s34]*G[s34/s12, s34/(s34 + s45), 1] + 
   G[0, s12/s45]*G[s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
     1] - G[0, s12/s51]*G[s23/(s23 - s45), 
     (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
   2*G[0, s12/s23]*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1] + 
   G[0, s45]*G[s45, 0, s23] - 2*G[0, s45]*G[s45, s45, s23] + 
   2*G[0, s12/s23]*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 
     -(s45/(s23 - s45)), 1] - 2*G[0, s34/s23]*
    G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 1] - 
   (G[0, s12/s34]*(Pi^2 - G[0, s23/s45]^2 + 2*G[0, s23/s45]*
       G[0, -(s45/s23)] + G[0, -(s45/s23)]^2 - 
      4*G[0, -(s45/(s23 - s45)), 1] + 
      4*G[0, -((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), 1] + 
      4*G[-((-s12 + s34 + s45)/(s12 + s23 - s34 - s45)), -(s45/(s23 - s45)), 
        1]))/2 - 2*G[0, s12/s45]*G[1 - s45/s12, s34/(s34 + s45), 1] - 
   (Pi^2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/6 + 
   G[0, s12/s51]*G[0, -(s51/(s12 - s34))]*G[(s12 - s34)/(s12 - s34 - s51), 
     s34/(s34 + s51), 1] + (G[0, -(s51/(s12 - s34))]^2*
     G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/2 - 
   (G[0, s51/s34]^2*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1])/2 + 
   G[0, s34/(s34 - s51), 1]*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 
     1] - G[0, (s12 - s34)/(s12 - s34 + s51), 1]*
    G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
   (Pi^2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1])/6 + 
   2*G[0, -(s45/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] - 
   2*G[0, s51/(s12 - s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
     1] - (G[0, (s12 - s34 + s51)/(s12 - s34)]^2*G[s34/(s34 - s51), 
      (s12 - s34)/(s12 - s34 + s51), 1])/2 + 
   G[0, (s12 - s34)/(s12 - s34 - s51), 1]*G[s34/(s34 - s51), 
     (s12 - s34)/(s12 - s34 + s51), 1] + 
   G[0, (s12 - s34 + s51)/(s12 - s34), 1]*G[s34/(s34 - s51), 
     (s12 - s34)/(s12 - s34 + s51), 1] - G[0, s34/(s34 + s51), 1]*
    G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + 
   G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1]*
    G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1] + G[s51, 0, s34]/4 + 
   (Pi^2*G[s51, 0, s34])/3 + (3*G[0, s51]*G[s51, 0, s34])/2 + 
   (3*G[0, 0, s51]*G[s51, 0, s34])/2 + 9*G[0, s51]*G[s51, s51, s34] - 
   (9*G[0, 0, s51]*G[s51, s51, s34])/2 - 2*G[0, s12/s51]*
    G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
   G[0, s12/s51]*G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 
     s34/(s34 - s51), 1] - 2*G[0, s51/s34]*G[s34/(s34 + s51), 
     (s12 - s34)/(s12 - s34 - s51), 1] + 
   (3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
      (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
   (3*G[0, s12/s51]*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
      (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
   G[0, s51/s34]^2*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
     (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] + G[0, 0, 0, s23] + 
   G[0, 0, 0, s34]/2 + (G[0, s51]*G[0, 0, 0, s34])/2 - G[0, 0, 0, s45] - 
   G[0, 0, 0, s51]/2 + (G[0, s34]*G[0, 0, 0, s51])/2 - 
   (3*G[s51, s34]*G[0, 0, 0, s51])/2 - G[0, 0, s23/(s23 - s45), 1] - 
   2*G[0, 0, -(s45/(s23 - s45)), 1] + 4*G[0, 0, s34/(s34 + s45), 1] - 
   2*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
   2*G[0, s12/s51]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
   2*G[0, s51/s34]*G[0, 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
   (3*G[0, s12/s51]*G[0, 0, s34/s51, 1])/2 + 
   2*G[0, s12/s51]*G[0, 0, (-s12 + s34)/s51, 1] + 
   2*G[0, s51/s34]*G[0, 0, (-s12 + s34)/s51, 1] - 
   (3*G[0, s51]*G[0, 0, s51, s34])/2 - 
   4*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
   2*G[0, -(s51/s34)]*G[0, 0, (s12 - s34)/(s12 - s34 + s51), 1] + 
   4*G[0, 0, s34/(s34 + s51), 1] + G[0, s12/s51]*G[0, 0, s34/(s34 + s51), 
     1] + 2*G[0, s51/s34]*G[0, 0, s34/(s34 + s51), 1] - 
   2*G[0, s51/s34]*G[0, 0, 1 - s51/s34, 1] + 
   G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
   (5*G[0, s51/s34]*G[0, 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
   2*G[0, 1, -(s45/(s23 - s45)), 1] - 
   2*G[0, 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
   2*G[0, 1, s34/(s34 - s51), 1] - G[0, -(s51/s34)]*
    G[0, 1, s34/(s34 - s51), 1] + 2*G[0, 1, (s23 - s51)/(s23 - s45 - s51), 
     1] + 3*G[0, 1, s34/s51, 1] - (3*G[0, s12/s51]*G[0, 1, s34/s51, 1])/2 + 
   G[0, s12/s51]*G[0, 1, s34/(s34 + s51), 1] + 3*G[0, 1, 1 - s51/s34, 1] - 
   (3*G[0, s12/s51]*G[0, 1, 1 - s51/s34, 1])/2 - 
   (3*G[0, 1 - s51/s34]*G[0, 1, 1 - s51/s34, 1])/2 + 
   (3*G[0, s51/s34]*G[0, 1, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 + 
   2*G[0, s34/s12, 1, 1] - 2*G[0, s34/s12, s34/(s34 + s45), 1] - 
   4*G[0, s23/(s23 - s45), 1, 1] - G[0, s23/(s23 - s45), s23/(s23 - s45), 
    1] + 2*G[0, s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1] - 
   G[0, s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
   2*G[0, (s12 - s45)/(s12 + s23 - s45), 1, 1] - G[0, s45, 0, s23] + 
   2*G[0, -(s45/(s23 - s45)), 1, 1] - 
   2*G[0, -(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), 1] + 
   2*G[0, s34/(s34 + s45), 1, 1] - 2*G[0, 1 - s45/s12, 1, 1] - 
   2*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
   G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1] - 
   G[0, s12/s51]*G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
   G[0, s51/s34]*G[0, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
   2*G[0, s34/(s34 - s51), 1, 1] - G[0, -(s51/s34)]*
    G[0, s34/(s34 - s51), 1, 1] + 3*G[0, s34/(s34 - s51), s34/(s34 - s51), 
     1] - (3*G[0, -(s51/s34)]*G[0, s34/(s34 - s51), s34/(s34 - s51), 1])/2 + 
   4*G[0, (s23 - s51)/(s23 - s45 - s51), 1, 1] - 
   2*G[0, (s23 - s51)/(s23 - s45 - s51), (s23 - s51)/(s23 - s45 - s51), 1] + 
   (3*G[0, s34/s51, 1, 1])/2 - (3*G[0, s12/s51]*G[0, s34/s51, 1, 1])/2 - 
   G[0, s51/s34]*G[0, s34/s51, (-s12 + s34)/s51, 1] + 
   G[0, s12/s51]*G[0, (-s12 + s34)/s51, 1, 1] + 
   G[0, s51/s34]*G[0, (-s12 + s34)/s51, 1, 1] - (3*G[0, s51, 0, s34])/2 - 
   (3*G[0, s51]*G[0, s51, 0, s34])/2 + (9*G[0, s51]*G[0, s51, s51, s34])/2 - 
   4*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] + 
   2*G[0, -(s51/s34)]*G[0, (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
   G[0, s12/s51]*G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1] + 
   2*G[0, s34/(s34 + s51), 1, 1] + G[0, s12/s51]*G[0, s34/(s34 + s51), 1, 
     1] + 2*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] + 
   G[0, s51/s34]*G[0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] + 
   (3*G[0, 1 - s51/s34, 1, 1])/2 - G[0, s51/s34]*G[0, 1 - s51/s34, 1, 1] + 
   G[0, s51/s34]*G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1] - 
   G[0, s51/s34]*G[0, 1 - s51/s34, 1 - s51/s34, 1] - 
   G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1] - 
   (G[0, s51/s34]*G[0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
      (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
   G[s23/(s23 - s45), 0, s23/(s23 - s45), 1] + 
   2*G[s23/(s23 - s45), 0, (s23 - s51)/(s23 - s45 - s51), 1] - 
   G[s23/(s23 - s45), 0, (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
   2*G[s23/(s23 - s45), 1, (s23 - s51)/(s23 - s45 - s51), 1] + 
   G[s23/(s23 - s45), s23/(s23 - s45), (s23*s34)/(s23*s34 - s34*s45 + 
      s45*s51), 1] - 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 1, 
     1] + 2*G[s23/(s23 - s45), (s23 - s51)/(s23 - s45 - s51), 
     (s23 - s51)/(s23 - s45 - s51), 1] - 
   2*G[(s12 - s45)/(s12 + s23 - s45), 1, -(s45/(s23 - s45)), 1] - 
   2*G[(s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 1, 1] - 
   G[s45, 0, 0, s23] + 2*G[s45, s45, 0, s23] - 
   2*G[-(s45/(s23 - s45)), 0, (s12 - s45)/(s12 + s23 - s45), 1] + 
   2*G[-(s45/(s23 - s45)), 0, -(s45/(s23 - s45)), 1] - 
   2*G[-(s45/(s23 - s45)), (s12 - s45)/(s12 + s23 - s45), -(s45/(s23 - s45)), 
     1] - 2*G[1 - s45/s12, 1, s34/(s34 + s45), 1] - 
   2*G[1 - s45/s12, s34/(s34 + s45), 1, 1] - 
   G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] - 
   G[0, s12/s51]*G[(s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1] - 
   5*G[s34/(s34 - s51), 0, 1, 1] + 
   (5*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, 1, 1])/2 + 
   5*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1] - 
   (5*G[0, -(s51/s34)]*G[s34/(s34 - s51), 0, s34/(s34 - s51), 1])/2 + 
   2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
   G[0, -(s51/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 1, 1] - 
   2*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1] + 
   G[0, -(s51/s34)]*G[s34/(s34 - s51), (s12 - s34)/(s12 - s34 + s51), 
     s34/(s34 - s51), 1] - G[0, s51/s34]*G[s34/s51, 0, (-s12 + s34)/s51, 1] - 
   G[0, s51/s34]*G[s34/s51, (-s12 + s34)/s51, 1, 1] - 
   (3*G[s51, 0, 0, s34])/2 - (3*G[0, s51]*G[s51, 0, 0, s34])/2 + 
   (9*G[0, s51]*G[s51, 0, s51, s34])/2 - 9*G[s51, s51, 0, s34] + 
   (9*G[0, s51]*G[s51, s51, 0, s34])/2 - 
   2*G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] + 
   G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), 1, s34/(s34 - s51), 1] - 
   2*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1] + 
   G[0, -(s51/s34)]*G[(s12 - s34)/(s12 - s34 + s51), s34/(s34 - s51), 1, 1] + 
   G[0, s51/s34]*G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] - 
   G[0, s51/s34]*G[s34/(s34 + s51), 0, s34/(s34 + s51), 1] + 
   2*G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
   2*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
   G[0, s51/s34]*G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 
     s34/(s34 + s51), 1] - G[0, s51/s34]*G[1 - s51/s34, 0, 1, 1] + 
   G[0, s51/s34]*G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1] + 
   (G[0, s51/s34]*G[1 - s51/s34, 0, 1 - s51/s34, 1])/2 - 
   G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 1, 1] + 
   G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 0, 
     (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1] - 
   (3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 
      (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - 
   (G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
      (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1, 1])/2 + 
   (3*G[0, s51/s34]*G[(s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
      (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 
      (s23*s34)/(s23*s34 - s34*s45 + s45*s51), 1])/2 - G[0, 0, 0, 0, s34]/2 - 
   G[0, 0, 0, 0, s51]/2 - 3*G[0, 0, 0, s34/(s34 + s51), 1] + 
   2*G[0, 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] - 
   3*G[0, 0, 1, 1 - s51/s34, 1] - G[0, 0, s34/s51, s34/s51, 1]/2 + 
   2*G[0, 0, s34/s51, (-s12 + s34)/s51, 1] + (3*G[0, 0, s51, 0, s34])/2 - 
   G[0, 0, s34/(s34 + s51), 1, 1] - 
   2*G[0, 0, s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1] - 
   G[0, 0, 1 - s51/s34, 1, 1] + G[0, 1, 0, (s12 - s34)/(s12 - s34 - s51), 
    1] - G[0, 1, 0, s34/(s34 + s51), 1] - (3*G[0, 1, 0, 1 - s51/s34, 1])/2 + 
   G[0, 1, 1, s34/(s34 + s51), 1] + (3*G[0, 1, 1, 1 - s51/s34, 1])/2 + 
   G[0, 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
   (3*G[0, 1, s34/s51, 1, 1])/2 - (3*G[0, 1, s34/s51, s34/s51, 1])/2 + 
   G[0, 1, s34/(s34 + s51), 1, 1] - (3*G[0, 1, 1 - s51/s34, 1 - s51/s34, 1])/
    2 - G[0, (s12 - s34)/(s12 - s34 - s51), 1, 1, 1] - 
   G[0, s34/s51, 0, 1, 1]/2 + G[0, s34/s51, 0, s34/s51, 1]/2 + 
   G[0, s34/s51, 0, (-s12 + s34)/s51, 1] + 2*G[0, s34/s51, 1, 1, 1] - 
   (3*G[0, s34/s51, 1, s34/s51, 1])/2 - G[0, s34/s51, s34/s51, 1, 1] + 
   G[0, s34/s51, (-s12 + s34)/s51, 1, 1] + (3*G[0, s51, 0, 0, s34])/2 - 
   (9*G[0, s51, s51, 0, s34])/2 - G[0, (s12 - s34 + s51)/(s12 - s34), 1, 1, 
    1] - G[0, s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
   G[0, s34/(s34 + s51), 0, s34/(s34 + s51), 1] + 
   G[0, s34/(s34 + s51), 1, 1, 1] - G[0, s34/(s34 + s51), 1, 
    (s12 - s34)/(s12 - s34 - s51), 1] - G[0, s34/(s34 + s51), 
    (s12 - s34)/(s12 - s34 - s51), 1, 1] - G[0, s34/(s34 + s51), 
    (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] + 
   G[0, 1 - s51/s34, 1, 1, 1] - G[0, 1 - s51/s34, 1, 
    (s12 - s34 + s51)/(s12 - s34), 1] - G[0, 1 - s51/s34, 1, 1 - s51/s34, 1]/
    2 - G[0, 1 - s51/s34, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
   G[0, 1 - s51/s34, 1 - s51/s34, 1, 1]/2 - G[(s12 - s34)/(s12 - s34 - s51), 
    1, 1, s34/(s34 + s51), 1] - G[(s12 - s34)/(s12 - s34 - s51), 1, 
    s34/(s34 + s51), 1, 1] - G[(s12 - s34)/(s12 - s34 - s51), 
    s34/(s34 + s51), 1, 1, 1] + (3*G[s51, 0, 0, 0, s34])/2 - 
   (9*G[s51, 0, s51, 0, s34])/2 - (9*G[s51, s51, 0, 0, s34])/2 - 
   G[s34/(s34 + s51), 0, 1, (s12 - s34)/(s12 - s34 - s51), 1] + 
   G[s34/(s34 + s51), 0, 1, s34/(s34 + s51), 1] - 
   G[s34/(s34 + s51), 0, (s12 - s34)/(s12 - s34 - s51), 1, 1] + 
   G[s34/(s34 + s51), 0, s34/(s34 + s51), 1, 1] - 
   G[s34/(s34 + s51), 1, 0, (s12 - s34)/(s12 - s34 - s51), 1] + 
   G[s34/(s34 + s51), 1, 0, s34/(s34 + s51), 1] - 
   G[s34/(s34 + s51), 1, (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1] - 
   G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), 1, s34/(s34 + s51), 1] - 
   G[s34/(s34 + s51), (s12 - s34)/(s12 - s34 - s51), s34/(s34 + s51), 1, 1] + 
   2*G[1 - s51/s34, 0, 1, 1, 1] - G[1 - s51/s34, 0, 1, 
    (s12 - s34 + s51)/(s12 - s34), 1] - G[1 - s51/s34, 0, 1, 1 - s51/s34, 1]/
    2 - G[1 - s51/s34, 0, (s12 - s34 + s51)/(s12 - s34), 1, 1] - 
   G[1 - s51/s34, 0, 1 - s51/s34, 1, 1]/2 + G[1 - s51/s34, 1, 0, 1, 1] - 
   G[1 - s51/s34, 1, 0, (s12 - s34 + s51)/(s12 - s34), 1] - 
   G[1 - s51/s34, 1, 0, 1 - s51/s34, 1]/2 + (107*Zeta[3])/6 + 
   (9*G[0, s12/s51]*Zeta[3])/2 + (7*G[0, -(s51/s34)]*Zeta[3])/2 + 
   (3*G[0, 1 - s51/s34]*Zeta[3])/2 + (9*G[s51, s34]*Zeta[3])/2) + 6*Zeta[5]


==> anc/result_reg32.m <==
1/(2*ep^4) + (-Pi^2 + 12*G[0, s12]*G[0, s45] - 12*G[0, 0, s12] - 
   12*G[0, 0, s45])/(12*ep^2) + (3*Pi^2*G[0, s12] - 3*Pi^2*G[0, s45] - 
   18*G[0, s45]*G[0, 0, s12] + 18*G[0, s12]*G[0, 0, s45] - 
   18*G[s45, s12]*G[0, 0, s45] + 18*G[0, s45]*G[0, s45, s12] + 
   18*G[0, s45]*G[s45, 0, s12] + 18*G[0, 0, 0, s12] - 18*G[0, 0, 0, s45] - 
   18*G[0, s45, 0, s12] - 18*G[s45, 0, 0, s12] - 14*Zeta[3])/(6*ep) + 
 (-37*Pi^4 + 320*Pi^2*G[0, s12]*G[0, s45] - 360*Pi^2*G[0, s45]*G[s45, s12] - 
   320*Pi^2*G[0, 0, s12] - 320*Pi^2*G[0, 0, s45] - 
   1680*G[0, 0, s12]*G[0, 0, s45] + 360*Pi^2*G[0, s45, s12] + 
   2160*G[0, 0, s45]*G[0, s45, s12] + 360*Pi^2*G[s45, 0, s12] + 
   2160*G[0, 0, s45]*G[s45, 0, s12] - 2160*G[0, 0, s45]*G[s45, s45, s12] + 
   1680*G[0, s45]*G[0, 0, 0, s12] + 1680*G[0, s12]*G[0, 0, 0, s45] - 
   2160*G[s45, s12]*G[0, 0, 0, s45] - 2160*G[0, s45]*G[0, 0, s45, s12] - 
   2160*G[0, s45]*G[0, s45, 0, s12] + 2160*G[0, s45]*G[0, s45, s45, s12] - 
   2160*G[0, s45]*G[s45, 0, 0, s12] + 2160*G[0, s45]*G[s45, 0, s45, s12] + 
   2160*G[0, s45]*G[s45, s45, 0, s12] - 1680*G[0, 0, 0, 0, s12] - 
   1680*G[0, 0, 0, 0, s45] + 2160*G[0, 0, s45, 0, s12] + 
   2160*G[0, s45, 0, 0, s12] - 2160*G[0, s45, s45, 0, s12] + 
   2160*G[s45, 0, 0, 0, s12] - 2160*G[s45, 0, s45, 0, s12] - 
   2160*G[s45, s45, 0, 0, s12] + 2160*G[s45, s12]*Zeta[3])/240


==> anc/result_reg4.m <==
-5/(2*ep^4) + (2*G[0, s12] + 5*G[0, s23] + 2*G[0, s34] - 5*G[0, s45] + 
   G[0, s51])/(2*ep^3) + (-12*G[0, s12]*G[0, s23]*G[0, s34]^2 + 
   4*G[0, s12]*G[0, s34]^3 + 4*G[0, s23]*G[0, s34]^3 - G[0, s34]^4 - 
   24*G[0, s23]*G[0, -(s23/s12)]^2*G[0, -(s12/(s23 - s45))] + 
   48*G[0, s23]*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, -(s12/(s23 - s45))] - 
   24*G[0, -(s23/s12)]^2*G[0, -(s12/(s23 - s45))]^2 + 
   24*G[0, s23]*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]^2 + 
   48*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]^2 + 
   24*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]^3 + 
   12*G[0, s23]*G[0, -(s23/s12)]^2*G[0, s12/s45] - 
   8*G[0, -(s23/s12)]^3*G[0, s12/s45] + 12*G[0, s23]^2*G[0, s23/s12]*
    G[0, s12/s45] - 24*G[0, s23]*G[0, -(s23/s12)]*G[0, s23/s12]*
    G[0, s12/s45] + 12*G[0, -(s23/s12)]^2*G[0, s23/s12]*G[0, s12/s45] + 
   24*G[0, s23/s12]*G[0, (s12 - s45)/(s12 + s23 - s45)]^2*G[0, s12/s45] + 
   16*G[0, (s12 - s45)/(s12 + s23 - s45)]^3*G[0, s12/s45] - 
   6*G[0, -(s23/s12)]^2*G[0, s12/s45]^2 - 36*G[0, s23]*G[0, s23/s12]*
    G[0, s12/s45]^2 + 12*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, s12/s45]^2 + 
   24*G[0, (s12 - s45)/(s12 + s23 - s45)]^2*G[0, s12/s45]^2 + 
   28*G[0, s23/s12]*G[0, s12/s45]^3 - 12*G[0, s12]*G[0, s23]*G[0, -s45]^2 + 
   G[0, -s45]^4 + 48*G[0, s12]*G[0, s23]*G[0, s34]*G[0, s45] + 
   24*G[0, s12]*G[0, s23]*G[0, -s45]*G[0, s45] - 4*G[0, -s45]^3*G[0, s45] - 
   12*G[0, s12]*G[0, s23]*G[0, s45]^2 + 6*G[0, -s45]^2*G[0, s45]^2 + 
   8*G[0, s23]*G[0, s45]^3 - 4*G[0, -s45]*G[0, s45]^3 + 
   12*G[0, s23]^2*G[0, s12/s45]*G[0, -(s45/(s12 - s45))] + 
   24*G[0, s23]*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s45/(s12 - s45))] + 
   12*G[0, s23/s12]^2*G[0, s12/s45]*G[0, -(s45/(s12 - s45))] - 
   24*G[0, s23]*G[0, s23/s34]*G[0, s12/s45]*G[0, -(s45/(s12 - s45))] - 
   12*G[0, s23/s34]^2*G[0, s12/s45]*G[0, -(s45/(s12 - s45))] + 
   24*G[0, s23]*G[0, s12/s45]^2*G[0, -(s45/(s12 - s45))] + 
   4*G[0, s12/s45]^3*G[0, -(s45/(s12 - s45))] + 
   6*G[0, s23]^2*G[0, -(s45/(s12 - s45))]^2 + 12*G[0, s23]*G[0, s23/s12]*
    G[0, -(s45/(s12 - s45))]^2 + 6*G[0, s23/s12]^2*
    G[0, -(s45/(s12 - s45))]^2 - 12*G[0, s23]*G[0, s23/s34]*
    G[0, -(s45/(s12 - s45))]^2 - 6*G[0, s23/s34]^2*
    G[0, -(s45/(s12 - s45))]^2 + 36*G[0, s23]*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))]^2 - 12*G[0, s23/s12]*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))]^2 + 12*G[0, s23/s34]*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))]^2 + 6*G[0, s12/s45]^2*
    G[0, -(s45/(s12 - s45))]^2 + 24*G[0, s23/s12]*G[0, (s12 - s34)/s45]*
    G[0, -(s45/(s12 - s45))]^2 - 24*G[0, s23/s34]*G[0, (s12 - s34)/s45]*
    G[0, -(s45/(s12 - s45))]^2 + 20*G[0, s23]*G[0, -(s45/(s12 - s45))]^3 + 
   4*G[0, s23/s12]*G[0, -(s45/(s12 - s45))]^3 - 
   4*G[0, s23/s34]*G[0, -(s45/(s12 - s45))]^3 + 
   4*G[0, s12/s45]*G[0, -(s45/(s12 - s45))]^3 + G[0, -(s45/(s12 - s45))]^4 + 
   24*G[0, s12/s45]*G[0, s45/(s12 - s45)]^3 + 8*G[0, s45/(s12 - s45)]^4 + 
   24*G[0, s23]*G[0, s23/s12]*G[0, -(s45/(s23 - s45))]^2 - 
   24*G[0, s23/s12]*G[0, s12/(s12 - s34)]*G[0, -(s45/(s23 - s45))]^2 - 
   12*G[0, s12/(s12 - s34)]^2*G[0, -(s45/(s23 - s45))]^2 + 
   24*G[0, s12/(s12 - s34)]*G[0, s23/s34]*G[0, -(s45/(s23 - s45))]^2 - 
   12*G[0, s23/s34]^2*G[0, -(s45/(s23 - s45))]^2 + 
   24*G[0, s23]*G[0, s12/s45]*G[0, -(s45/(s23 - s45))]^2 + 
   24*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s45/(s23 - s45))]^2 - 
   24*G[0, s23/s34]*G[0, s12/s45]*G[0, -(s45/(s23 - s45))]^2 + 
   12*G[0, s12/s45]^2*G[0, -(s45/(s23 - s45))]^2 - 
   24*G[0, s23/s12]*G[0, (s12 - s34)/s45]*G[0, -(s45/(s23 - s45))]^2 + 
   24*G[0, s23/s34]*G[0, (s12 - s34)/s45]*G[0, -(s45/(s23 - s45))]^2 + 
   16*G[0, s23]*G[0, -(s45/(s23 - s45))]^3 + 24*G[0, s23/s12]*
    G[0, -(s45/(s23 - s45))]^3 + 24*G[0, s12/s45]*G[0, -(s45/(s23 - s45))]^
     3 + 18*G[0, -(s45/(s23 - s45))]^4 - 24*G[0, s23/s34]*
    G[0, -(s45/(s23 - s45))]^2*G[0, -(s34/(s23 - s51))] - 
   12*G[0, -(s45/(s23 - s45))]^2*G[0, -(s34/(s23 - s51))]^2 + 
   48*G[0, -(s23/s12)]^2*G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)] - 
   48*G[0, s23]*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)] - 
   96*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*
    G[0, -(s12/s51)] + 24*G[0, s23/s12]^2*G[0, -(s12/(s23 - s45))]*
    G[0, -(s12/s51)] - 48*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]^2*
    G[0, -(s12/s51)] - 36*G[0, -(s23/s12)]^2*G[0, s12/s45]*G[0, -(s12/s51)] + 
   24*G[0, s23]*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s12/s51)] + 
   72*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s12/s51)] - 
   24*G[0, s23/s12]^2*G[0, s12/s45]*G[0, -(s12/s51)] - 
   12*G[0, s23/s12]*G[0, s12/s45]^2*G[0, -(s12/s51)] - 
   24*G[0, s23]*G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)]^2 + 
   24*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)]^2 - 
   24*G[0, -(s12/(s23 - s45))]^2*G[0, -(s12/s51)]^2 + 
   12*G[0, s23]*G[0, s12/s45]*G[0, -(s12/s51)]^2 - 
   48*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s12/s51)]^2 - 
   6*G[0, s12/s45]^2*G[0, -(s12/s51)]^2 + 24*G[0, -(s12/(s23 - s45))]*
    G[0, -(s12/s51)]^3 - 36*G[0, s12/s45]*G[0, -(s12/s51)]^3 - 
   24*G[0, s23]*G[0, -(s12/(s23 - s45))]^2*G[0, s23/s51] - 
   24*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]^2*G[0, s23/s51] - 
   24*G[0, -(s12/(s23 - s45))]^3*G[0, s23/s51] - 12*G[0, s23]^2*G[0, s12/s45]*
    G[0, s23/s51] + 12*G[0, -(s23/s12)]^2*G[0, s12/s45]*G[0, s23/s51] - 
   24*G[0, s23]*G[0, s23/s12]*G[0, s12/s45]*G[0, s23/s51] - 
   24*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, s12/s45]*G[0, s23/s51] + 
   36*G[0, s23]*G[0, s12/s45]^2*G[0, s23/s51] + 
   36*G[0, s23/s12]*G[0, s12/s45]^2*G[0, s23/s51] - 
   28*G[0, s12/s45]^3*G[0, s23/s51] + 48*G[0, s23]*G[0, -(s12/(s23 - s45))]*
    G[0, -(s12/s51)]*G[0, s23/s51] + 48*G[0, s23/s12]*
    G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)]*G[0, s23/s51] + 
   48*G[0, -(s12/(s23 - s45))]^2*G[0, -(s12/s51)]*G[0, s23/s51] - 
   24*G[0, s23]*G[0, s12/s45]*G[0, -(s12/s51)]*G[0, s23/s51] - 
   24*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s12/s51)]*G[0, s23/s51] + 
   12*G[0, s12/s45]^2*G[0, -(s12/s51)]*G[0, s23/s51] - 
   24*G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)]^2*G[0, s23/s51] + 
   48*G[0, s12/s45]*G[0, -(s12/s51)]^2*G[0, s23/s51] - 
   24*G[0, s23]*G[0, -(s12/(s23 - s45))]*G[0, s23/s51]^2 - 
   24*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*G[0, s23/s51]^2 + 
   36*G[0, s23]*G[0, s12/s45]*G[0, s23/s51]^2 + 
   36*G[0, s23/s12]*G[0, s12/s45]*G[0, s23/s51]^2 - 
   42*G[0, s12/s45]^2*G[0, s23/s51]^2 - 24*G[0, -(s12/(s23 - s45))]*
    G[0, -(s12/s51)]*G[0, s23/s51]^2 + 12*G[0, s12/s45]*G[0, -(s12/s51)]*
    G[0, s23/s51]^2 + 24*G[0, -(s12/(s23 - s45))]*G[0, s23/s51]^3 - 
   28*G[0, s12/s45]*G[0, s23/s51]^3 + 6*G[0, s12/s45]^2*G[0, s34/s51]^2 + 
   12*G[0, -(s45/(s23 - s45))]^2*G[0, s34/s51]^2 - 
   24*G[0, s23/s34]*G[0, -(s34/(s23 - s51))]*G[0, s34/s51]^2 - 
   12*G[0, -(s34/(s23 - s51))]^2*G[0, s34/s51]^2 + 
   24*G[0, s23/s34]*G[0, s34/s51]^3 - 4*G[0, s12/s45]*G[0, s34/s51]^3 + 
   24*G[0, s34/s51]^4 - 12*G[0, s12/s45]^2*G[0, (-s12 + s34)/s51]^2 + 
   24*G[0, s23/s12]*G[0, (s12 - s34)/s45]*G[0, (-s12 + s34)/s51]^2 - 
   24*G[0, s23/s34]*G[0, (s12 - s34)/s45]*G[0, (-s12 + s34)/s51]^2 - 
   12*G[0, s34/s51]^2*G[0, (-s12 + s34)/s51]^2 - 
   8*G[0, s23/s12]*G[0, (-s12 + s34)/s51]^3 + 
   8*G[0, s23/s34]*G[0, (-s12 + s34)/s51]^3 - 12*G[0, -(s23/s12)]^2*
    G[0, (s23 - s45)/s51]^2 + 24*G[0, -(s23/s12)]*G[0, s23/s12]*
    G[0, (s23 - s45)/s51]^2 + 24*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*
    G[0, (s23 - s45)/s51]^2 + 12*G[0, -(s12/(s23 - s45))]^2*
    G[0, (s23 - s45)/s51]^2 + 24*G[0, s23/s12]*G[0, s12/s45]*
    G[0, (s23 - s45)/s51]^2 - 24*G[0, s23/s12]*G[0, -(s12/s51)]*
    G[0, (s23 - s45)/s51]^2 - 12*G[0, -(s12/s51)]^2*G[0, (s23 - s45)/s51]^2 - 
   24*G[0, s12/s45]*G[0, s23/s51]*G[0, (s23 - s45)/s51]^2 + 
   24*G[0, -(s12/s51)]*G[0, s23/s51]*G[0, (s23 - s45)/s51]^2 - 
   12*G[0, s23/s51]^2*G[0, (s23 - s45)/s51]^2 + 
   16*G[0, s23/s12]*G[0, (s23 - s45)/s51]^3 + 
   16*G[0, s12/s45]*G[0, (s23 - s45)/s51]^3 + 6*G[0, -(s23/s12)]^2*
    G[0, -(s45/s51)]^2 + 12*G[0, s23]*G[0, s23/s12]*G[0, -(s45/s51)]^2 - 
   12*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, -(s45/s51)]^2 + 
   12*G[0, s23]*G[0, s12/s45]*G[0, -(s45/s51)]^2 - 
   36*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s45/s51)]^2 - 
   18*G[0, s12/s45]^2*G[0, -(s45/s51)]^2 + 24*G[0, s23/s12]*G[0, -(s12/s51)]*
    G[0, -(s45/s51)]^2 + 12*G[0, -(s12/s51)]^2*G[0, -(s45/s51)]^2 - 
   12*G[0, s23]*G[0, s23/s51]*G[0, -(s45/s51)]^2 - 
   12*G[0, s23/s12]*G[0, s23/s51]*G[0, -(s45/s51)]^2 + 
   12*G[0, s12/s45]*G[0, s23/s51]*G[0, -(s45/s51)]^2 - 
   24*G[0, -(s12/s51)]*G[0, s23/s51]*G[0, -(s45/s51)]^2 + 
   18*G[0, s23/s51]^2*G[0, -(s45/s51)]^2 + 8*G[0, s23]*G[0, -(s45/s51)]^3 - 
   12*G[0, s23/s12]*G[0, -(s45/s51)]^3 - 12*G[0, s12/s45]*
    G[0, -(s45/s51)]^3 - 4*G[0, s23/s51]*G[0, -(s45/s51)]^3 - 
   12*G[0, s23]*G[0, s12/s45]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 
   36*G[0, s23/s12]*G[0, s12/s45]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 
   12*G[0, s23/s34]*G[0, s12/s45]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 
   24*G[0, s12/s45]^2*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 
   48*G[0, s23/s12]*G[0, (s12 - s34)/s45]*
    G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 48*G[0, s23/s34]*
    G[0, (s12 - s34)/s45]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 
   12*G[0, s23]*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 
   12*G[0, s23/s12]*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 
   36*G[0, s23/s34]*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 
   12*G[0, s12/s45]*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 
   18*G[0, s34/s51]^2*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 
   8*G[0, s23]*G[0, -((s34*s45)/((s12 - s45)*s51))]^3 - 
   8*G[0, s23/s12]*G[0, -((s34*s45)/((s12 - s45)*s51))]^3 + 
   24*G[0, s23/s34]*G[0, -((s34*s45)/((s12 - s45)*s51))]^3 + 
   12*G[0, s12/s45]*G[0, -((s34*s45)/((s12 - s45)*s51))]^3 + 
   4*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))]^3 + 
   6*G[0, -((s34*s45)/((s12 - s45)*s51))]^4 + 24*G[0, s12]*G[0, s23]*
    G[0, s34]*G[0, s51] - 12*G[0, s12]*G[0, -s45]^2*G[0, s51] + 
   12*G[0, s23]*G[0, -s45]^2*G[0, s51] + 24*G[0, s12]*G[0, -s45]*G[0, s45]*
    G[0, s51] - 24*G[0, s23]*G[0, -s45]*G[0, s45]*G[0, s51] - 
   12*G[0, s12]*G[0, s45]^2*G[0, s51] + 12*G[0, s23]*G[0, s45]^2*G[0, s51] - 
   24*G[0, s23/s12]*G[0, s12/s45]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2 - 24*G[0, s12/s45]^2*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2 + 
   24*G[0, s23/s12]*G[0, (s12 - s34)/s45]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2 - 
   24*G[0, s23/s34]*G[0, (s12 - s34)/s45]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2 + 
   24*G[0, s23/s34]*G[0, -(s34/(s23 - s51))]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2 + 12*G[0, -(s34/(s23 - s51))]^2*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2 - 12*G[0, s34/s51]^2*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2 - 
   16*G[0, s23/s34]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^3 - 
   16*G[0, s12/s45]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^3 - 
   6*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^4 - 24*G[0, s23/s12]*G[0, s12/s45]*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2 - 24*G[0, s12/s45]^2*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2 + 24*G[0, s23/s12]*G[0, (s12 - s34)/s45]*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2 - 24*G[0, s23/s34]*G[0, (s12 - s34)/s45]*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2 + 24*G[0, s23/s34]*G[0, -(s34/(s23 - s51))]*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2 + 12*G[0, -(s34/(s23 - s51))]^2*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2 - 12*G[0, s34/s51]^2*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2 - 16*G[0, s23/s34]*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^3 - 16*G[0, s12/s45]*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^3 - 
   6*G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^4 - 48*G[0, s23]*G[0, s34]*G[0, s45]*
    G[s34, s12] - 48*G[0, s23]*G[0, s34]*G[0, s51]*G[s34, s12] - 
   48*G[0, s23]*G[0, s34]*G[0, s45]*G[s45, s12] - 8*G[0, s45]^3*G[s45, s23])/
  24 + (2*Pi^2 - 2*G[0, s12]*G[0, s23] - 4*G[0, s12]*G[0, s34] - 
   2*G[0, s23]*G[0, s34] - G[0, s34]^2 + G[0, -s45]^2 + 
   2*G[0, s12]*G[0, s45] + 5*G[0, s23]*G[0, s45] + 2*G[0, s34]*G[0, s45] - 
   2*G[0, -s45]*G[0, s45] - 2*G[0, s12]*G[0, s51] - G[0, s23]*G[0, s51] + 
   2*G[0, s34]*G[0, s51] + G[0, s45]*G[0, s51] + 4*G[0, s34]*G[s34, s12] - 
   4*G[0, s45]*G[s45, s12] - 6*G[0, s45]*G[s45, s23] + 4*G[0, 0, s12] - 
   5*G[0, 0, s23] + 2*G[0, 0, s34] - 3*G[0, 0, s45] - G[0, 0, s51] - 
   4*G[s34, 0, s12] + 4*G[s45, 0, s12] + 6*G[s45, 0, s23])/(2*ep^2) + 
 (6*G[0, s12]*G[0, s23]*G[0, s34] + 3*G[0, -(s23/s12)]^2*G[0, s12/s45] - 
   6*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, s12/s45] + 
   6*G[0, s12]*G[0, s23]*G[0, s45] + 6*G[0, s12]*G[0, s34]*G[0, s45] - 
   6*G[0, s23]*G[0, s34]*G[0, s45] + 12*G[0, s23/s12]*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))] - 12*G[0, s23/s34]*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))] + 6*G[0, s12/s45]^2*G[0, -(s45/(s12 - s45))] + 
   6*G[0, s23/s12]*G[0, -(s45/(s12 - s45))]^2 - 
   6*G[0, s23/s34]*G[0, -(s45/(s12 - s45))]^2 + 
   12*G[0, s12/s45]*G[0, -(s45/(s12 - s45))]^2 + 
   6*G[0, -(s45/(s12 - s45))]^3 - 12*G[0, s23/s12]*G[0, s12/s45]*
    G[0, -(s12/s51)] - 6*G[0, s12/s45]*G[0, -(s12/s51)]^2 + 
   12*G[0, s12/s45]*G[0, -(s12/s51)]*G[0, s23/s51] + 
   3*G[0, s12/s45]*G[0, s23/s51]^2 + 3*G[0, s12/s45]^2*G[0, s34/s51] - 
   3*G[0, s12/s45]*G[0, s34/s51]^2 + 6*G[0, s23/s12]*G[0, -(s45/s51)]^2 + 
   6*G[0, s12/s45]*G[0, -(s45/s51)]^2 - 6*G[0, s23/s51]*G[0, -(s45/s51)]^2 + 
   4*G[0, -(s45/s51)]^3 - 6*G[0, s23/s12]*G[0, s12/s45]*
    G[0, -((s34*s45)/((s12 - s45)*s51))] - 3*G[0, s12/s45]^2*
    G[0, -((s34*s45)/((s12 - s45)*s51))] + 6*G[0, s23/s12]*G[0, s34/s51]*
    G[0, -((s34*s45)/((s12 - s45)*s51))] + 6*G[0, s12/s45]*G[0, s34/s51]*
    G[0, -((s34*s45)/((s12 - s45)*s51))] - 3*G[0, s23/s12]*
    G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 12*G[0, s12/s45]*
    G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 
   9*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 
   6*G[0, -((s34*s45)/((s12 - s45)*s51))]^3 - 18*G[0, s12]*G[0, s34]*
    G[0, s51] - 18*G[0, s12]*G[0, s45]*G[0, s51] + 
   18*G[0, s34]*G[0, s45]*G[0, s51] - 16*G[0, s23]*G[0, s34]*G[0, 0, s12] - 
   2*G[0, s34]^2*G[0, 0, s12] + 2*G[0, -s45]^2*G[0, 0, s12] - 
   8*G[0, s23]*G[0, s45]*G[0, 0, s12] + 16*G[0, s34]*G[0, s45]*G[0, 0, s12] - 
   4*G[0, -s45]*G[0, s45]*G[0, 0, s12] + 2*G[0, s45]^2*G[0, 0, s12] + 
   4*G[0, s23]*G[0, s51]*G[0, 0, s12] + 4*G[0, s34]*G[0, s51]*G[0, 0, s12] - 
   8*G[0, s12]*G[0, s34]*G[0, 0, s23] - 2*G[0, s34]^2*G[0, 0, s23] + 
   2*G[0, -s45]^2*G[0, 0, s23] + 4*G[0, s34]*G[0, s45]*G[0, 0, s23] - 
   4*G[0, -s45]*G[0, s45]*G[0, 0, s23] - 6*G[0, s45]^2*G[0, 0, s23] - 
   8*G[0, s12]*G[0, s51]*G[0, 0, s23] + 4*G[0, s34]*G[0, s51]*G[0, 0, s23] + 
   6*G[0, s45]*G[0, s51]*G[0, 0, s23] + 8*G[0, s34]*G[s34, s12]*
    G[0, 0, s23] - 8*G[0, s45]*G[s45, s12]*G[0, 0, s23] + 
   8*G[0, s12]*G[0, s23]*G[0, 0, s34] - 8*G[0, s12]*G[0, s45]*G[0, 0, s34] - 
   4*G[0, s23]*G[0, s45]*G[0, 0, s34] + 16*G[0, s23]*G[s34, s12]*
    G[0, 0, s34] - 8*G[0, s51]*G[s34, s12]*G[0, 0, s34] - 
   8*G[0, s45]*G[s45, s12]*G[0, 0, s34] - 8*G[0, s12]*G[0, s34]*
    G[0, 0, s45] - 4*G[0, s23]*G[0, s34]*G[0, 0, s45] - 
   6*G[0, s23]*G[0, s51]*G[0, 0, s45] + 8*G[0, s34]*G[s34, s12]*
    G[0, 0, s45] - 16*G[s34, s12]*G[-s45, s34]*G[0, 0, s45] + 
   16*G[0, s23]*G[s45, s12]*G[0, 0, s45] + 16*G[0, s34]*G[s45, s12]*
    G[0, 0, s45] - 16*G[-s45, s34]*G[s45, s12]*G[0, 0, s45] + 
   12*G[0, s51]*G[s45, s23]*G[0, 0, s45] - 8*G[0, s12]*G[0, s23]*
    G[0, 0, s51] - 4*G[0, s12]*G[0, s34]*G[0, 0, s51] - 
   4*G[0, s23]*G[0, s34]*G[0, 0, s51] + 2*G[0, -s45]^2*G[0, 0, s51] + 
   6*G[0, s23]*G[0, s45]*G[0, 0, s51] - 4*G[0, -s45]*G[0, s45]*G[0, 0, s51] + 
   2*G[0, s45]^2*G[0, 0, s51] + 8*G[0, s34]*G[s34, s12]*G[0, 0, s51] - 
   12*G[0, s45]*G[s45, s23]*G[0, 0, s51] + 16*G[s34, s12]*G[s51, s34]*
    G[0, 0, s51] - 8*G[0, s12/s45]*G[0, -(s45/(s12 - s45))]*
    G[0, s12/(s12 - s23), 1] - 4*G[0, -(s45/(s12 - s45))]^2*
    G[0, s12/(s12 - s23), 1] + 16*G[0, s23]*G[0, s34]*G[0, s34, s12] - 
   16*G[0, s34]*G[0, s45]*G[0, s34, s12] - 8*G[0, s34]*G[0, s51]*
    G[0, s34, s12] + 8*G[0, s12/s45]*G[0, -(s45/(s12 - s45))]*
    G[0, -(s34/(s23 - s34)), 1] + 4*G[0, -(s45/(s12 - s45))]^2*
    G[0, -(s34/(s23 - s34)), 1] + 4*G[0, -(s45/(s23 - s45))]^2*
    G[0, (-s12 + s34)/s34, 1] - 2*G[0, s23]^2*G[0, (s12 - s45)/s12, 1] - 
   4*G[0, s23]*G[0, s23/s12]*G[0, (s12 - s45)/s12, 1] - 
   2*G[0, s23/s12]^2*G[0, (s12 - s45)/s12, 1] + 4*G[0, s23]*G[0, s23/s34]*
    G[0, (s12 - s45)/s12, 1] + 2*G[0, s23/s34]^2*G[0, (s12 - s45)/s12, 1] - 
   4*G[0, s23]*G[0, s12/s45]*G[0, (s12 - s45)/s12, 1] + 
   4*G[0, s23/s12]*G[0, s12/s45]*G[0, (s12 - s45)/s12, 1] - 
   4*G[0, s23/s34]*G[0, s12/s45]*G[0, (s12 - s45)/s12, 1] + 
   2*G[0, s12/s45]^2*G[0, (s12 - s45)/s12, 1] - 
   8*G[0, s23/s12]*G[0, (s12 - s34)/s45]*G[0, (s12 - s45)/s12, 1] + 
   8*G[0, s23/s34]*G[0, (s12 - s34)/s45]*G[0, (s12 - s45)/s12, 1] - 
   4*G[0, s23/s12]^2*G[0, (s23 - s45)/(s12 + s23 - s45), 1] - 
   8*G[0, s23/s12]*G[0, -(s12/s51)]*G[0, (s23 - s45)/(s12 + s23 - s45), 1] + 
   8*G[0, s23]*G[0, s23/s51]*G[0, (s23 - s45)/(s12 + s23 - s45), 1] + 
   8*G[0, s23/s12]*G[0, s23/s51]*G[0, (s23 - s45)/(s12 + s23 - s45), 1] - 
   8*G[0, s23/s51]^2*G[0, (s23 - s45)/(s12 + s23 - s45), 1] - 
   4*G[0, (s23 - s45)/s51]^2*G[0, (s23 - s45)/(s12 + s23 - s45), 1] - 
   16*G[0, s34]*G[0, s45]*G[0, s45, s12] - 12*G[0, s45]*G[0, s51]*
    G[0, s45, s23] + 2*G[0, s23]^2*G[0, -(s45/(s12 - s45)), 1] + 
   4*G[0, s23/s12]^2*G[0, -(s45/(s12 - s45)), 1] - 
   4*G[0, (s12 - s45)/(s12 + s23 - s45)]^2*G[0, -(s45/(s12 - s45)), 1] - 
   4*G[0, s23]*G[0, -(s45/(s12 - s45))]*G[0, -(s45/(s12 - s45)), 1] - 
   12*G[0, s23/s12]*G[0, -(s45/(s12 - s45))]*G[0, -(s45/(s12 - s45)), 1] + 
   12*G[0, s23/s34]*G[0, -(s45/(s12 - s45))]*G[0, -(s45/(s12 - s45)), 1] + 
   8*G[0, s45/(s12 - s45)]^2*G[0, -(s45/(s12 - s45)), 1] - 
   4*G[0, -(s45/(s23 - s45))]^2*G[0, -(s45/(s12 - s45)), 1] - 
   4*G[0, s23]*G[0, -(s12/s51)]*G[0, -(s45/(s12 - s45)), 1] + 
   8*G[0, s23/s12]*G[0, -(s12/s51)]*G[0, -(s45/(s12 - s45)), 1] - 
   2*G[0, -(s12/s51)]^2*G[0, -(s45/(s12 - s45)), 1] - 
   8*G[0, s23]*G[0, s23/s51]*G[0, -(s45/(s12 - s45)), 1] - 
   8*G[0, s23/s12]*G[0, s23/s51]*G[0, -(s45/(s12 - s45)), 1] + 
   8*G[0, s23/s51]^2*G[0, -(s45/(s12 - s45)), 1] + 
   4*G[0, (-s12 + s34)/s51]^2*G[0, -(s45/(s12 - s45)), 1] + 
   4*G[0, (s23 - s45)/s51]^2*G[0, -(s45/(s12 - s45)), 1] - 
   6*G[0, -((s34*s45)/((s12 - s45)*s51))]^2*G[0, -(s45/(s12 - s45)), 1] + 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2*G[0, -(s45/(s12 - s45)), 1] + 
   4*G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2*G[0, -(s45/(s12 - s45)), 1] + 
   8*G[0, s23/s12]*G[0, -(s45/(s12 - s45))]*G[0, -(s45/(s12 - s34 - s45)), 
     1] - 8*G[0, s23/s34]*G[0, -(s45/(s12 - s45))]*
    G[0, -(s45/(s12 - s34 - s45)), 1] - 4*G[0, -(s45/(s12 - s45))]^2*
    G[0, -(s45/(s12 - s34 - s45)), 1] + 4*G[0, -(s45/(s23 - s45))]^2*
    G[0, -(s45/(s12 - s34 - s45)), 1] - 4*G[0, (-s12 + s34)/s51]^2*
    G[0, -(s45/(s12 - s34 - s45)), 1] + 
   8*G[0, -((s34*s45)/((s12 - s45)*s51))]^2*G[0, -(s45/(s12 - s34 - s45)), 
     1] - 4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2*G[0, -(s45/(s12 - s34 - s45)), 
     1] - 4*G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2*G[0, -(s45/(s12 - s34 - s45)), 1] + 
   4*G[0, -(s45/(s23 - s45))]^2*G[0, (s23 - s51)/(s23 + s34 - s51), 1] + 
   4*G[0, s34/s51]^2*G[0, (s23 - s51)/(s23 + s34 - s51), 1] - 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2*
    G[0, (s23 - s51)/(s23 + s34 - s51), 1] - 
   4*G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2*G[0, (s23 - s51)/(s23 + s34 - s51), 1] - 
   8*G[0, s12]*G[0, s51]*G[0, s51, s34] - 8*G[0, s23]*G[0, s51]*
    G[0, s51, s34] + 16*G[0, s51]*G[s34, s12]*G[0, s51, s34] - 
   4*G[0, -(s45/(s23 - s45))]^2*G[0, -(s51/(s34 - s51)), 1] - 
   8*G[0, s34/s51]^2*G[0, -(s51/(s34 - s51)), 1] + 
   4*G[0, (-s12 + s34)/s51]^2*G[0, -(s51/(s34 - s51)), 1] + 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2*G[0, -(s51/(s34 - s51)), 1] + 
   4*G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2*G[0, -(s51/(s34 - s51)), 1] + 
   4*G[0, -(s23/s12)]^2*G[0, -(s51/(s23 - s45 - s51)), 1] - 
   8*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, -(s51/(s23 - s45 - s51)), 1] - 
   8*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*G[0, -(s51/(s23 - s45 - s51)), 
     1] - 4*G[0, -(s12/(s23 - s45))]^2*G[0, -(s51/(s23 - s45 - s51)), 1] - 
   8*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s51/(s23 - s45 - s51)), 1] + 
   8*G[0, s23/s12]*G[0, -(s12/s51)]*G[0, -(s51/(s23 - s45 - s51)), 1] + 
   4*G[0, -(s12/s51)]^2*G[0, -(s51/(s23 - s45 - s51)), 1] + 
   8*G[0, s12/s45]*G[0, s23/s51]*G[0, -(s51/(s23 - s45 - s51)), 1] - 
   8*G[0, -(s12/s51)]*G[0, s23/s51]*G[0, -(s51/(s23 - s45 - s51)), 1] + 
   4*G[0, s23/s51]^2*G[0, -(s51/(s23 - s45 - s51)), 1] - 
   2*G[0, -(s23/s12)]^2*G[0, s51/(s12 + s51), 1] + 
   4*G[0, s23]*G[0, s23/s12]*G[0, s51/(s12 + s51), 1] + 
   4*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, s51/(s12 + s51), 1] + 
   8*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*G[0, s51/(s12 + s51), 1] + 
   4*G[0, -(s12/(s23 - s45))]^2*G[0, s51/(s12 + s51), 1] + 
   4*G[0, s23]*G[0, s12/s45]*G[0, s51/(s12 + s51), 1] - 
   4*G[0, s23/s12]*G[0, s12/s45]*G[0, s51/(s12 + s51), 1] - 
   6*G[0, s12/s45]^2*G[0, s51/(s12 + s51), 1] - 4*G[0, s23]*G[0, s23/s51]*
    G[0, s51/(s12 + s51), 1] - 4*G[0, s23/s12]*G[0, s23/s51]*
    G[0, s51/(s12 + s51), 1] - 4*G[0, s12/s45]*G[0, s23/s51]*
    G[0, s51/(s12 + s51), 1] + 2*G[0, s23/s51]^2*G[0, s51/(s12 + s51), 1] - 
   4*G[0, (-s12 + s34)/s51]^2*G[0, s51/(s12 - s34 + s51), 1] - 
   2*G[0, -(s23/s12)]^2*G[0, s51/(s45 + s51), 1] - 
   4*G[0, s23]*G[0, s23/s12]*G[0, s51/(s45 + s51), 1] + 
   4*G[0, -(s23/s12)]*G[0, s23/s12]*G[0, s51/(s45 + s51), 1] - 
   4*G[0, s23]*G[0, s12/s45]*G[0, s51/(s45 + s51), 1] + 
   12*G[0, s23/s12]*G[0, s12/s45]*G[0, s51/(s45 + s51), 1] + 
   6*G[0, s12/s45]^2*G[0, s51/(s45 + s51), 1] - 
   8*G[0, s23/s12]*G[0, -(s12/s51)]*G[0, s51/(s45 + s51), 1] - 
   4*G[0, -(s12/s51)]^2*G[0, s51/(s45 + s51), 1] + 
   4*G[0, s23]*G[0, s23/s51]*G[0, s51/(s45 + s51), 1] + 
   4*G[0, s23/s12]*G[0, s23/s51]*G[0, s51/(s45 + s51), 1] - 
   4*G[0, s12/s45]*G[0, s23/s51]*G[0, s51/(s45 + s51), 1] + 
   8*G[0, -(s12/s51)]*G[0, s23/s51]*G[0, s51/(s45 + s51), 1] - 
   6*G[0, s23/s51]^2*G[0, s51/(s45 + s51), 1] - 
   4*G[0, s12/s45]*G[0, -(s45/(s12 - s45))]*G[s12/(s12 - s23), 
     -(s34/(s23 - s34)), 1] - 2*G[0, -(s45/(s12 - s45))]^2*
    G[s12/(s12 - s23), -(s34/(s23 - s34)), 1] + 8*G[0, s23]*G[0, s45]*
    G[s34, 0, s12] - 8*G[0, s34]*G[0, s45]*G[s34, 0, s12] + 
   8*G[0, s23]*G[0, s51]*G[s34, 0, s12] - 16*G[0, s51]*G[s51, s34]*
    G[s34, 0, s12] + 8*G[0, s34]*G[0, s45]*G[s34, s34, s12] + 
   8*G[0, s34]*G[0, s51]*G[s34, s34, s12] + 16*G[0, s34]*G[0, s45]*
    G[s34, s34 + s45, s12] + 16*G[0, s51]*G[s51, s34]*
    G[s34, s34 - s51, s12] + 4*G[0, s12/s45]*G[0, -(s45/(s12 - s45))]*
    G[-(s34/(s23 - s34)), s12/(s12 - s23), 1] + 2*G[0, -(s45/(s12 - s45))]^2*
    G[-(s34/(s23 - s34)), s12/(s12 - s23), 1] + 
   4*G[0, -(s23/s12)]^2*G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 
     1] - 8*G[0, -(s23/s12)]*G[0, s23/s12]*G[(s23 - s45)/(s12 + s23 - s45), 
     -(s45/(s12 - s45)), 1] + 8*G[0, s23/s12]*G[0, -(s12/s51)]*
    G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1] + 
   4*G[0, -(s12/s51)]^2*G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 
     1] - 8*G[0, -(s12/s51)]*G[0, s23/s51]*G[(s23 - s45)/(s12 + s23 - s45), 
     -(s45/(s12 - s45)), 1] + 4*G[0, s23/s51]^2*
    G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1] + 
   8*G[0, s23/s12]*G[0, (s12 - s34)/s45]*G[(s12 - s34 - s45)/(s12 - s34), 
     (s12 - s45)/s12, 1] - 8*G[0, s23/s34]*G[0, (s12 - s34)/s45]*
    G[(s12 - s34 - s45)/(s12 - s34), (s12 - s45)/s12, 1] + 
   16*G[0, s45]*G[s34, s12]*G[-s45, 0, s34] + 16*G[0, s45]*G[s45, s12]*
    G[-s45, 0, s34] + 8*G[0, s23]*G[0, s34]*G[s45, 0, s12] - 
   8*G[0, s23]*G[0, s45]*G[s45, 0, s12] - 8*G[0, s34]*G[0, s45]*
    G[s45, 0, s12] + 4*G[0, s45]^2*G[s45, 0, s23] - 
   12*G[0, s45]*G[0, s51]*G[s45, 0, s23] + 24*G[0, s23]*G[0, s45]*
    G[s45, s45, s12] + 8*G[0, s34]*G[0, s45]*G[s45, s45, s12] + 
   24*G[0, s45]*G[0, s51]*G[s45, s45, s23] + 16*G[0, s34]*G[0, s45]*
    G[s45, s34 + s45, s12] + 4*G[0, -(s23/s12)]^2*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] + 
   8*G[0, s23]*G[0, s23/s12]*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 8*G[0, -(s23/s12)]*G[0, s23/s12]*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] + 
   8*G[0, s23/s12]*G[0, -(s12/s51)]*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 4*G[0, -(s12/s51)]^2*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] - 
   8*G[0, s23]*G[0, s23/s51]*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 8*G[0, s23/s12]*G[0, s23/s51]*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] - 
   8*G[0, -(s12/s51)]*G[0, s23/s51]*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 12*G[0, s23/s51]^2*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] + 
   4*G[0, (s23 - s45)/s51]^2*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 4*G[0, -(s45/(s12 - s45))]^2*
    G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1] - 
   4*G[0, -(s45/(s23 - s45))]^2*G[-(s45/(s12 - s45)), 
     -(s45/(s12 - s34 - s45)), 1] + 4*G[0, (-s12 + s34)/s51]^2*
    G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1] - 
   8*G[0, -((s34*s45)/((s12 - s45)*s51))]^2*G[-(s45/(s12 - s45)), 
     -(s45/(s12 - s34 - s45)), 1] + 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2*G[-(s45/(s12 - s45)), 
     -(s45/(s12 - s34 - s45)), 1] + 
   4*G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2*G[-(s45/(s12 - s45)), 
     -(s45/(s12 - s34 - s45)), 1] + 8*G[0, s23/s12]*G[0, -(s45/(s12 - s45))]*
    G[-(s45/(s12 - s34 - s45)), -(s45/(s12 - s45)), 1] - 
   8*G[0, s23/s34]*G[0, -(s45/(s12 - s45))]*G[-(s45/(s12 - s34 - s45)), 
     -(s45/(s12 - s45)), 1] + 16*G[0, s51]*G[s34, s12]*G[s51, s51, s34] - 
   4*G[0, -(s45/(s23 - s45))]^2*G[-(s51/(s34 - s51)), 
     (s23 - s51)/(s23 + s34 - s51), 1] - 4*G[0, s34/s51]^2*
    G[-(s51/(s34 - s51)), (s23 - s51)/(s23 + s34 - s51), 1] + 
   4*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2*G[-(s51/(s34 - s51)), 
     (s23 - s51)/(s23 + s34 - s51), 1] + 
   4*G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2*G[-(s51/(s34 - s51)), 
     (s23 - s51)/(s23 + s34 - s51), 1] + 4*G[0, (-s12 + s34)/s51]^2*
    G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 1] + 
   4*G[0, -(s23/s12)]^2*G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] - 
   8*G[0, -(s23/s12)]*G[0, s23/s12]*G[-(s51/(s23 - s45 - s51)), 
     s51/(s12 + s51), 1] - 8*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*
    G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] - 
   4*G[0, -(s12/(s23 - s45))]^2*G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 
     1] - 8*G[0, s23/s12]*G[0, s12/s45]*G[-(s51/(s23 - s45 - s51)), 
     s51/(s12 + s51), 1] + 8*G[0, s23/s12]*G[0, -(s12/s51)]*
    G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] + 
   4*G[0, -(s12/s51)]^2*G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] + 
   8*G[0, s12/s45]*G[0, s23/s51]*G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 
     1] - 8*G[0, -(s12/s51)]*G[0, s23/s51]*G[-(s51/(s23 - s45 - s51)), 
     s51/(s12 + s51), 1] + 4*G[0, s23/s51]^2*G[-(s51/(s23 - s45 - s51)), 
     s51/(s12 + s51), 1] - 2*G[0, -(s23/s12)]^2*G[s51/(s45 + s51), 
     s51/(s12 + s51), 1] - 4*G[0, s23]*G[0, s23/s12]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] + 4*G[0, -(s23/s12)]*G[0, s23/s12]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] - 4*G[0, s23]*G[0, s12/s45]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] + 12*G[0, s23/s12]*G[0, s12/s45]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] + 6*G[0, s12/s45]^2*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] - 8*G[0, s23/s12]*G[0, -(s12/s51)]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] - 4*G[0, -(s12/s51)]^2*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] + 4*G[0, s23]*G[0, s23/s51]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] + 4*G[0, s23/s12]*G[0, s23/s51]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] - 4*G[0, s12/s45]*G[0, s23/s51]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] + 8*G[0, -(s12/s51)]*G[0, s23/s51]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] - 6*G[0, s23/s51]^2*
    G[s51/(s45 + s51), s51/(s12 + s51), 1])/4 + 
 (Pi^2*G[0, -(s23/s12)]^2 - 2*Pi^2*G[0, -(s23/s12)]*G[0, s23/s12] + 
   Pi^2*G[0, s23/s12]^2 - 2*Pi^2*G[0, s23]*G[0, s23/s34] - 
   Pi^2*G[0, s23/s34]^2 - 16*Pi^2*G[0, s12]*G[0, s34] - 
   8*Pi^2*G[0, s23]*G[0, s34] - 2*Pi^2*G[0, s34]^2 - 
   2*Pi^2*G[0, s12/(s12 - s45)]^2 - 24*Pi^2*G[0, s23]*
    G[0, -(s12/(s23 - s45))] + 4*Pi^2*G[0, s23/s12]*
    G[0, -(s12/(s23 - s45))] - 22*Pi^2*G[0, -(s12/(s23 - s45))]^2 + 
   22*Pi^2*G[0, s23]*G[0, s12/s45] - 4*Pi^2*G[0, -(s23/s12)]*G[0, s12/s45] - 
   6*G[0, s23/s12]*G[0, s12/s45] - 6*Pi^2*G[0, s23/s12]*G[0, s12/s45] - 
   6*Pi^2*G[0, s23/s34]*G[0, s12/s45] + 
   8*Pi^2*G[0, (s12 - s45)/(s12 + s23 - s45)]*G[0, s12/s45] - 
   17*Pi^2*G[0, s12/s45]^2 + 5*Pi^2*G[0, -s45]^2 + 6*G[0, s12]*G[0, s45] - 
   6*Pi^2*G[0, s12]*G[0, s45] - 2*Pi^2*G[0, s23]*G[0, s45] + 
   8*Pi^2*G[0, s34]*G[0, s45] - 10*Pi^2*G[0, -s45]*G[0, s45] + 
   2*Pi^2*G[0, s45]^2 + 12*Pi^2*G[0, s23]*G[0, -(s45/(s12 - s45))] + 
   8*Pi^2*G[0, s23/s12]*G[0, -(s45/(s12 - s45))] - 
   8*Pi^2*G[0, s23/s34]*G[0, -(s45/(s12 - s45))] - 
   6*G[0, s12/s45]*G[0, -(s45/(s12 - s45))] + 2*Pi^2*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))] - 3*G[0, -(s45/(s12 - s45))]^2 + 
   2*Pi^2*G[0, -(s45/(s12 - s45))]^2 + 12*Pi^2*G[0, s12/s45]*
    G[0, s45/(s12 - s45)] + 12*Pi^2*G[0, s45/(s12 - s45)]^2 + 
   8*Pi^2*G[0, s23]*G[0, -(s45/(s23 - s45))] + 4*Pi^2*G[0, s23/s12]*
    G[0, -(s45/(s23 - s45))] + 4*Pi^2*G[0, s12/s45]*
    G[0, -(s45/(s23 - s45))] + 10*Pi^2*G[0, -(s45/(s23 - s45))]^2 - 
   2*Pi^2*G[0, s23]*G[0, -(s12/s51)] - 8*Pi^2*G[0, s23/s12]*
    G[0, -(s12/s51)] + 36*Pi^2*G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)] - 
   40*Pi^2*G[0, s12/s45]*G[0, -(s12/s51)] - 5*Pi^2*G[0, -(s12/s51)]^2 + 
   2*Pi^2*G[0, s23]*G[0, s23/s51] + 2*Pi^2*G[0, s23/s12]*G[0, s23/s51] + 
   6*G[0, s12/s45]*G[0, s23/s51] + 8*Pi^2*G[0, -(s12/s51)]*G[0, s23/s51] - 
   Pi^2*G[0, s23/s51]^2 + 2*Pi^2*G[0, s23]*G[0, s34/s51] + 
   2*Pi^2*G[0, s23/s12]*G[0, s34/s51] - 2*Pi^2*G[0, s23/s34]*G[0, s34/s51] + 
   4*Pi^2*G[0, s12/s45]*G[0, s34/s51] - 5*Pi^2*G[0, s34/s51]^2 + 
   4*Pi^2*G[0, s23/s12]*G[0, (-s12 + s34)/s51] - 
   4*Pi^2*G[0, s23/s34]*G[0, (-s12 + s34)/s51] - 
   4*Pi^2*G[0, (-s12 + s34)/s51]^2 + 8*Pi^2*G[0, s23/s12]*
    G[0, (s23 - s45)/s51] + 8*Pi^2*G[0, s12/s45]*G[0, (s23 - s45)/s51] - 
   10*Pi^2*G[0, (s23 - s45)/s51]^2 + 4*Pi^2*G[0, s23]*G[0, -(s45/s51)] - 
   2*Pi^2*G[0, s23/s12]*G[0, -(s45/s51)] - 2*Pi^2*G[0, s12/s45]*
    G[0, -(s45/s51)] - 6*Pi^2*G[0, s23/s51]*G[0, -(s45/s51)] + 
   11*Pi^2*G[0, -(s45/s51)]^2 - 4*Pi^2*G[0, s23]*
    G[0, -((s34*s45)/((s12 - s45)*s51))] - 4*Pi^2*G[0, s23/s12]*
    G[0, -((s34*s45)/((s12 - s45)*s51))] + 12*Pi^2*G[0, s23/s34]*
    G[0, -((s34*s45)/((s12 - s45)*s51))] + 2*Pi^2*G[0, s12/s45]*
    G[0, -((s34*s45)/((s12 - s45)*s51))] + 6*Pi^2*G[0, s34/s51]*
    G[0, -((s34*s45)/((s12 - s45)*s51))] + 
   3*Pi^2*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 6*G[0, s12]*G[0, s51] + 
   2*Pi^2*G[0, s12]*G[0, s51] + 10*Pi^2*G[0, s23]*G[0, s51] + 
   4*Pi^2*G[0, s34]*G[0, s51] - 6*G[0, s45]*G[0, s51] - 
   4*Pi^2*G[0, s45]*G[0, s51] - 8*Pi^2*G[0, s23/s34]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
        Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
          4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
       (-(s12*s51) - s23*s51 + s45*s51)] - 8*Pi^2*G[0, s12/s45]*
    G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
        Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
          4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
       (-(s12*s51) - s23*s51 + s45*s51)] - 
   8*Pi^2*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (-(s12*s51) - s23*s51 + s45*s51)]^2 - 8*Pi^2*G[0, s23/s34]*
    G[0, (-(s12*s23) + s34*(s23 - s45) + 
       s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
            s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
          (2*(-(s12*s51) - s23*s51 + s45*s51))))/((s12 + s23 - s45)*s51)] - 
   8*Pi^2*G[0, s12/s45]*G[0, (-(s12*s23) + s34*(s23 - s45) + 
       s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
            s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
                s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
          (2*(-(s12*s51) - s23*s51 + s45*s51))))/((s12 + s23 - s45)*s51)] - 
   8*Pi^2*G[0, (-(s12*s23) + s34*(s23 - s45) + 
        s51*(s12 - s45 + ((s12 + s23 - s45)*(-(s12*s23) + s23*s34 - s34*s45 + 
             s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                 s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                 s45*s51)]))/(2*(-(s12*s51) - s23*s51 + s45*s51))))/
       ((s12 + s23 - s45)*s51)]^2 + 8*Pi^2*G[0, s34]*G[s34, s12] + 
   4*Pi^2*G[0, s45]*G[s34, s12] + 4*Pi^2*G[0, s51]*G[s34, s12] - 
   24*Pi^2*G[s34, s12]*G[-s45, s34] + 12*Pi^2*G[0, s23]*G[s45, s12] + 
   28*Pi^2*G[0, s34]*G[s45, s12] - 20*Pi^2*G[0, s45]*G[s45, s12] - 
   24*Pi^2*G[-s45, s34]*G[s45, s12] - 4*Pi^2*G[0, s45]*G[s45, s23] + 
   12*Pi^2*G[0, s51]*G[s45, s23] + 8*Pi^2*G[s34, s12]*G[s51, s34] - 
   36*G[0, s23]*G[0, 0, s12] - 36*G[0, s34]*G[0, 0, s12] + 
   18*G[0, s45]*G[0, 0, s12] + 108*G[0, s51]*G[0, 0, s12] + 
   48*G[0, 0, s12]*G[0, 0, s23] + 54*G[0, s12]*G[0, 0, s34] - 
   54*G[0, s45]*G[0, 0, s34] + 48*G[0, 0, s12]*G[0, 0, s34] + 
   12*G[0, 0, s23]*G[0, 0, s34] + 24*G[0, 0, s12]*G[0, 0, s45] + 
   18*G[0, 0, s23]*G[0, 0, s45] + 12*G[0, 0, s34]*G[0, 0, s45] + 
   12*G[0, 0, s12]*G[0, 0, s51] - 6*G[0, 0, s23]*G[0, 0, s51] - 
   18*G[0, 0, s45]*G[0, 0, s51] + 48*G[0, 0, s34]*G[0, s34, s12] - 
   36*G[0, s23/s12]*G[0, (s12 - s45)/s12, 1] + 
   36*G[0, s23/s34]*G[0, (s12 - s45)/s12, 1] - 
   36*G[0, s12/s45]*G[0, (s12 - s45)/s12, 1] + 24*G[0, s12/(s12 - s23), 1]*
    G[0, (s12 - s45)/s12, 1] - 24*G[0, -(s34/(s23 - s34)), 1]*
    G[0, (s12 - s45)/s12, 1] + 48*G[0, 0, s45]*G[0, s45, s12] + 
   36*G[0, 0, s45]*G[0, s45, s23] - 18*G[0, s23/s12]*
    G[0, -(s45/(s12 - s45)), 1] - 36*G[0, -(s12/s51)]*
    G[0, -(s45/(s12 - s45)), 1] - 18*G[0, -((s34*s45)/((s12 - s45)*s51))]*
    G[0, -(s45/(s12 - s45)), 1] - 12*G[0, (s12 - s45)/s12, 1]*
    G[0, -(s45/(s12 - s45)), 1] + 24*G[0, (s12 - s45)/s12, 1]*
    G[0, -(s45/(s12 - s34 - s45)), 1] + 48*G[0, 0, s51]*G[0, s51, s34] - 
   18*G[0, s23/s12]*G[0, -(s51/(s34 - s51)), 1] - 
   18*G[0, s12/s45]*G[0, -(s51/(s34 - s51)), 1] + 
   18*G[0, s34/s51]*G[0, -(s51/(s34 - s51)), 1] + 
   24*G[0, (s23 - s45)/(s12 + s23 - s45), 1]*G[0, -(s51/(s23 - s45 - s51)), 
     1] - 24*G[0, -(s45/(s12 - s45)), 1]*G[0, -(s51/(s23 - s45 - s51)), 1] + 
   36*G[0, s23/s12]*G[0, s51/(s12 + s51), 1] + 
   36*G[0, s12/s45]*G[0, s51/(s12 + s51), 1] - 
   36*G[0, s23/s51]*G[0, s51/(s12 + s51), 1] - 
   24*G[0, (s23 - s45)/(s12 + s23 - s45), 1]*G[0, s51/(s12 + s51), 1] + 
   24*G[0, -(s45/(s12 - s45)), 1]*G[0, s51/(s12 + s51), 1] - 
   36*G[0, s23/s12]*G[0, s51/(s45 + s51), 1] - 
   36*G[0, s12/s45]*G[0, s51/(s45 + s51), 1] + 
   36*G[0, s23/s51]*G[0, s51/(s45 + s51), 1] + 
   18*G[0, s23/s12]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   18*G[0, s12/s45]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   18*G[0, s34/s51]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   12*G[0, (s12 - s45)/s12, 1]*G[s12/(s12 - s23), -(s34/(s23 - s34)), 1] - 
   24*G[0, 0, s23]*G[s34, 0, s12] - 24*G[0, 0, s45]*G[s34, 0, s12] - 
   24*G[0, 0, s51]*G[s34, 0, s12] - 72*G[0, 0, s34]*G[s34, s34, s12] - 
   48*G[0, 0, s34]*G[s34, s34 + s45, s12] - 48*G[0, 0, s45]*
    G[s34, s34 + s45, s12] - 48*G[0, 0, s34]*G[s34, s34 - s51, s12] + 
   48*G[0, 0, s51]*G[s34, s34 - s51, s12] - 12*G[0, (s12 - s45)/s12, 1]*
    G[-(s34/(s23 - s34)), s12/(s12 - s23), 1] + 
   24*G[0, -(s45/(s12 - s45)), 1]*G[(s12 - s34 - s45)/(s12 - s34), 
     (s12 - s45)/s12, 1] - 24*G[0, -(s45/(s12 - s34 - s45)), 1]*
    G[(s12 - s34 - s45)/(s12 - s34), (s12 - s45)/s12, 1] + 
   24*G[0, 0, s23]*G[s45, 0, s12] - 24*G[0, 0, s34]*G[s45, 0, s12] + 
   24*G[0, 0, s45]*G[s45, 0, s12] + 12*G[0, 0, s45]*G[s45, 0, s23] + 
   36*G[0, 0, s51]*G[s45, 0, s23] - 96*G[0, 0, s45]*G[s45, s45, s12] - 
   72*G[0, 0, s45]*G[s45, s45, s23] - 48*G[0, 0, s34]*
    G[s45, s34 + s45, s12] - 48*G[0, 0, s45]*G[s45, s34 + s45, s12] - 
   24*G[0, -(s51/(s23 - s45 - s51)), 1]*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 24*G[0, s51/(s12 + s51), 1]*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, (s12 - s45)/s12, 1]*G[-(s45/(s12 - s45)), 
     -(s45/(s12 - s34 - s45)), 1] + 24*G[(s12 - s34 - s45)/(s12 - s34), 
     (s12 - s45)/s12, 1]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1] + 
   48*G[s34, 0, s12]*G[s51, 0, s34] - 48*G[s34, s34 - s51, s12]*
    G[s51, 0, s34] - 18*G[0, s23/s12]*G[-(s51/(s34 - s51)), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[0, (s23 - s45)/(s12 + s23 - s45), 1]*G[-(s51/(s23 - s45 - s51)), 
     s51/(s12 + s51), 1] - 24*G[0, -(s45/(s12 - s45)), 1]*
    G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] - 
   24*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1]*
    G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] - 
   36*G[0, s23/s12]*G[s51/(s45 + s51), s51/(s12 + s51), 1] - 
   36*G[0, s12/s45]*G[s51/(s45 + s51), s51/(s12 + s51), 1] + 
   36*G[0, s23/s51]*G[s51/(s45 + s51), s51/(s12 + s51), 1] + 
   18*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(s51/(s34 - s51)), 1] - 18*G[0, s34/s51]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 1] - 
   18*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   18*G[0, s34/s51]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   60*G[0, s23]*G[0, 0, 0, s12] - 96*G[0, s34]*G[0, 0, 0, s12] - 
   72*G[0, s45]*G[0, 0, 0, s12] - 24*G[0, s51]*G[0, 0, 0, s12] - 
   12*G[0, s12]*G[0, 0, 0, s23] - 12*G[0, s34]*G[0, 0, 0, s23] + 
   30*G[0, s45]*G[0, 0, 0, s23] - 6*G[0, s51]*G[0, 0, 0, s23] - 
   24*G[0, s12]*G[0, 0, 0, s34] - 12*G[0, s23]*G[0, 0, 0, s34] + 
   12*G[0, s45]*G[0, 0, 0, s34] + 24*G[s34, s12]*G[0, 0, 0, s34] + 
   48*G[s45, s12]*G[0, 0, 0, s34] + 6*G[0, s23]*G[0, 0, 0, s45] + 
   12*G[0, s34]*G[0, 0, 0, s45] + 18*G[0, s51]*G[0, 0, 0, s45] - 
   72*G[s45, s12]*G[0, 0, 0, s45] - 12*G[s45, s23]*G[0, 0, 0, s45] + 
   18*G[0, s23]*G[0, 0, 0, s51] + 12*G[0, s34]*G[0, 0, 0, s51] + 
   18*G[0, s45]*G[0, 0, 0, s51] + 96*G[0, s34]*G[0, 0, s34, s12] - 
   36*G[0, s23]*G[0, 0, (s12 - s45)/s12, 1] - 
   12*G[0, s23/s12]*G[0, 0, (s12 - s45)/s12, 1] + 
   12*G[0, s23/s34]*G[0, 0, (s12 - s45)/s12, 1] + 
   36*G[0, s12/s45]*G[0, 0, (s12 - s45)/s12, 1] - 
   48*G[0, s23]*G[0, 0, (s23 - s45)/s23, 1] + 
   24*G[0, s23/s12]*G[0, 0, (s23 - s45)/s23, 1] + 
   24*G[0, s12/s45]*G[0, 0, (s23 - s45)/s23, 1] + 
   24*G[0, s23]*G[0, 0, (s23 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, -(s12/s51)]*G[0, 0, (s23 - s45)/(s12 + s23 - s45), 1] + 
   24*G[0, s23/s51]*G[0, 0, (s23 - s45)/(s12 + s23 - s45), 1] - 
   48*G[0, s12/s45]*G[0, 0, (s12 + s23 - s45)/s23, 1] + 
   48*G[0, s45]*G[0, 0, s45, s12] - 36*G[0, s45]*G[0, 0, s45, s23] - 
   36*G[0, s23]*G[0, 0, -(s45/(s12 - s45)), 1] + 48*G[0, -(s45/(s12 - s45))]*
    G[0, 0, -(s45/(s12 - s45)), 1] + 24*G[0, s45/(s12 - s45)]*
    G[0, 0, -(s45/(s12 - s45)), 1] + 36*G[0, -(s12/s51)]*
    G[0, 0, -(s45/(s12 - s45)), 1] + 48*G[0, s23/s51]*
    G[0, 0, -(s45/(s12 - s45)), 1] - 48*G[0, -(s45/(s12 - s45))]*
    G[0, 0, -(s45/(s12 - s34 - s45)), 1] - 
   12*G[0, s23]*G[0, 0, -(s51/(s34 - s51)), 1] - 
   12*G[0, s23/s12]*G[0, 0, -(s51/(s34 - s51)), 1] + 
   12*G[0, s23/s34]*G[0, 0, -(s51/(s34 - s51)), 1] - 
   24*G[0, s12/s45]*G[0, 0, -(s51/(s34 - s51)), 1] + 
   60*G[0, s34/s51]*G[0, 0, -(s51/(s34 - s51)), 1] - 
   48*G[0, s23/s12]*G[0, 0, -(s51/(s23 - s45 - s51)), 1] - 
   48*G[0, s12/s45]*G[0, 0, -(s51/(s23 - s45 - s51)), 1] + 
   12*G[0, s23]*G[0, 0, s51/(s12 + s51), 1] + 
   48*G[0, s23/s12]*G[0, 0, s51/(s12 + s51), 1] + 
   48*G[0, s12/s45]*G[0, 0, s51/(s12 + s51), 1] - 
   48*G[0, s23/s51]*G[0, 0, s51/(s12 + s51), 1] - 
   24*G[0, s23/s12]*G[0, 0, s51/(s12 - s34 + s51), 1] + 
   24*G[0, s23/s34]*G[0, 0, s51/(s12 - s34 + s51), 1] - 
   24*G[0, s23]*G[0, 0, s51/(s45 + s51), 1] - 
   12*G[0, s23/s12]*G[0, 0, s51/(s45 + s51), 1] - 
   12*G[0, s12/s45]*G[0, 0, s51/(s45 + s51), 1] + 
   60*G[0, s23/s51]*G[0, 0, s51/(s45 + s51), 1] + 
   24*G[0, s23]*G[0, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[0, s23/s12]*G[0, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] - 72*G[0, s23/s34]*G[0, 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] + 36*G[0, s12/s45]*
    G[0, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   60*G[0, s34/s51]*G[0, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 48*G[0, s23/s34]*
    G[0, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   48*G[0, s12/s45]*G[0, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   48*G[0, s23/s34]*G[0, 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   48*G[0, s12/s45]*G[0, 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s12/(s12 - s45)]*G[0, 1, s12/(s12 - s45), 1] + 
   36*G[0, s23]*G[0, 1, (s12 - s45)/s12, 1] + 
   12*G[0, s23/s12]*G[0, 1, (s12 - s45)/s12, 1] - 
   12*G[0, s23/s34]*G[0, 1, (s12 - s45)/s12, 1] - 
   12*G[0, s12/s45]*G[0, 1, (s12 - s45)/s12, 1] + 
   24*G[0, s23]*G[0, 1, (s23 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, -(s12/s51)]*G[0, 1, (s23 - s45)/(s12 + s23 - s45), 1] - 
   48*G[0, s23/s51]*G[0, 1, (s23 - s45)/(s12 + s23 - s45), 1] - 
   24*G[0, s23/s51]*G[0, 1, -(s45/(s12 - s45)), 1] + 
   12*G[0, s23]*G[0, 1, s51/(s12 + s51), 1] + 
   12*G[0, s23/s12]*G[0, 1, s51/(s12 + s51), 1] + 
   12*G[0, s12/s45]*G[0, 1, s51/(s12 + s51), 1] - 
   12*G[0, s23/s51]*G[0, 1, s51/(s12 + s51), 1] - 
   48*G[0, s23]*G[0, s34, 0, s12] + 24*G[0, s34]*G[0, s34, 0, s12] + 
   48*G[0, s45]*G[0, s34, 0, s12] + 24*G[0, s51]*G[0, s34, 0, s12] - 
   24*G[0, s34]*G[0, s34, s34, s12] + 24*G[0, s12/(s12 - s45)]*
    G[0, s12/(s12 - s45), 1, 1] + 24*G[0, s12/s45]*
    G[0, (s12 - s45)/s12, 1, 1] - 24*G[0, s23]*G[0, (s12 - s45)/s12, 
     (s12 - s45)/s12, 1] - 24*G[0, s23]*G[0, (s23 - s45)/s23, 1, 1] + 
   24*G[0, s23/s12]*G[0, (s23 - s45)/s23, 1, 1] + 
   24*G[0, s12/s45]*G[0, (s23 - s45)/s23, 1, 1] + 
   24*G[0, s23/s12]*G[0, (s23 - s45)/s23, (s12 + s23 - s45)/s23, 1] + 
   24*G[0, s12/s45]*G[0, (s23 - s45)/s23, (s12 + s23 - s45)/s23, 1] - 
   24*G[0, s23/s12]*G[0, (s23 - s45)/s23, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s12/s45]*G[0, (s23 - s45)/s23, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s23/s12]*G[0, (s23 - s45)/s23, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s12/s45]*G[0, (s23 - s45)/s23, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   48*G[0, s23]*G[0, (s23 - s45)/(s12 + s23 - s45), 1, 1] - 
   48*G[0, -(s12/s51)]*G[0, (s23 - s45)/(s12 + s23 - s45), 1, 1] - 
   24*G[0, s23/s51]*G[0, (s23 - s45)/(s12 + s23 - s45), 1, 1] - 
   24*G[0, s23]*G[0, (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 24*G[0, -(s12/s51)]*
    G[0, (s23 - s45)/(s12 + s23 - s45), (s23 - s45)/(s12 + s23 - s45), 1] + 
   48*G[0, s23/s51]*G[0, (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 24*G[0, s12/s45]*
    G[0, (s12 + s23 - s45)/s23, 1, 1] + 48*G[0, s34]*G[0, s45, 0, s12] - 
   36*G[0, s45]*G[0, s45, 0, s23] + 36*G[0, s51]*G[0, s45, 0, s23] + 
   48*G[0, s45]*G[0, s45, s45, s12] + 72*G[0, s45]*G[0, s45, s45, s23] - 
   36*G[0, s23]*G[0, -(s45/(s12 - s45)), 1, 1] - 12*G[0, -(s45/(s12 - s45))]*
    G[0, -(s45/(s12 - s45)), 1, 1] + 36*G[0, -(s12/s51)]*
    G[0, -(s45/(s12 - s45)), 1, 1] + 24*G[0, s23/s51]*
    G[0, -(s45/(s12 - s45)), 1, 1] - 12*G[0, -(s45/(s12 - s45))]*
    G[0, -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1] + 
   24*G[0, s23/s51]*G[0, -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1] + 
   24*G[0, -(s45/(s12 - s45))]*G[0, -(s45/(s12 - s45)), 
     -(s45/(s12 - s34 - s45)), 1] - 24*G[0, -(s45/(s12 - s45))]*
    G[0, -(s45/(s12 - s34 - s45)), -(s45/(s12 - s45)), 1] + 
   24*G[0, s12]*G[0, s51, 0, s34] + 24*G[0, s23]*G[0, s51, 0, s34] - 
   24*G[0, s51]*G[0, s51, 0, s34] - 48*G[s34, s12]*G[0, s51, 0, s34] + 
   72*G[0, s51]*G[0, s51, s51, s34] - 24*G[0, s23/s34]*
    G[0, s51/s23, (s23 - s45)/s23, 1] - 24*G[0, s34/s51]*
    G[0, s51/s23, (s23 - s45)/s23, 1] - 24*G[0, s23/s34]*
    G[0, s51/s23, -(s51/(s34 - s51)), 1] - 24*G[0, s34/s51]*
    G[0, s51/s23, -(s51/(s34 - s51)), 1] + 24*G[0, s23/s34]*
    G[0, s51/s23, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s34/s51]*G[0, s51/s23, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s23/s34]*G[0, s51/s23, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s34/s51]*G[0, s51/s23, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   12*G[0, s12/s45]*G[0, -(s51/(s34 - s51)), 1, 1] + 
   36*G[0, s34/s51]*G[0, -(s51/(s34 - s51)), 1, 1] - 
   12*G[0, s23]*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 12*G[0, s23/s12]*
    G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 36*G[0, s23/s34]*G[0, -(s51/(s34 - s51)), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   12*G[0, s34/s51]*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 24*G[0, s23/s34]*
    G[0, -(s51/(s34 - s51)), (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s34/s51]*G[0, -(s51/(s34 - s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s23/s34]*G[0, -(s51/(s34 - s51)), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s34/s51]*G[0, -(s51/(s34 - s51)), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   48*G[0, s23/s12]*G[0, -(s51/(s23 - s45 - s51)), 1, 1] - 
   48*G[0, s12/s45]*G[0, -(s51/(s23 - s45 - s51)), 1, 1] + 
   24*G[0, s23/s51]*G[0, -(s51/(s23 - s45 - s51)), 1, 1] - 
   24*G[0, s23/s51]*G[0, -(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] + 
   12*G[0, s23]*G[0, s51/(s12 + s51), 1, 1] + 
   36*G[0, s23/s12]*G[0, s51/(s12 + s51), 1, 1] + 
   36*G[0, s12/s45]*G[0, s51/(s12 + s51), 1, 1] - 
   36*G[0, s23/s51]*G[0, s51/(s12 + s51), 1, 1] - 
   12*G[0, s23/s12]*G[0, s51/(s12 + s51), s51/(s12 + s51), 1] - 
   12*G[0, s12/s45]*G[0, s51/(s12 + s51), s51/(s12 + s51), 1] + 
   12*G[0, s23/s51]*G[0, s51/(s12 + s51), s51/(s12 + s51), 1] - 
   24*G[0, s23/s12]*G[0, s51/(s12 - s34 + s51), 1, 1] + 
   24*G[0, s23/s34]*G[0, s51/(s12 - s34 + s51), 1, 1] + 
   48*G[0, s23/s12]*G[0, s51/(s12 - s34 + s51), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 48*G[0, s23/s34]*
    G[0, s51/(s12 - s34 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1] - 24*G[0, s23/s12]*G[0, s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s23/s34]*G[0, s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s23/s12]*G[0, s51/(s12 - s34 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s23/s34]*G[0, s51/(s12 - s34 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   12*G[0, s23]*G[0, s51/(s45 + s51), 1, 1] + 
   12*G[0, s23/s12]*G[0, s51/(s45 + s51), 1, 1] + 
   12*G[0, s12/s45]*G[0, s51/(s45 + s51), 1, 1] + 
   12*G[0, s23/s51]*G[0, s51/(s45 + s51), 1, 1] - 
   24*G[0, s23/s12]*G[0, s51/(s45 + s51), (s23 - s45)/s23, 1] + 
   24*G[0, s23/s34]*G[0, s51/(s45 + s51), (s23 - s45)/s23, 1] - 
   24*G[0, s12/s45]*G[0, s51/(s45 + s51), (s23 - s45)/s23, 1] + 
   24*G[0, s34/s51]*G[0, s51/(s45 + s51), (s23 - s45)/s23, 1] - 
   12*G[0, s23]*G[0, s51/(s45 + s51), s51/(s12 + s51), 1] - 
   24*G[0, s23/s12]*G[0, s51/(s45 + s51), s51/(s12 + s51), 1] - 
   24*G[0, s12/s45]*G[0, s51/(s45 + s51), s51/(s12 + s51), 1] + 
   48*G[0, s23/s51]*G[0, s51/(s45 + s51), s51/(s12 + s51), 1] + 
   24*G[0, s23/s12]*G[0, s51/(s45 + s51), s51/(s12 - s34 + s51), 1] - 
   24*G[0, s23/s34]*G[0, s51/(s45 + s51), s51/(s12 - s34 + s51), 1] + 
   24*G[0, s12/s45]*G[0, s51/(s45 + s51), s51/(s12 - s34 + s51), 1] - 
   24*G[0, s34/s51]*G[0, s51/(s45 + s51), s51/(s12 - s34 + s51), 1] + 
   24*G[0, s23/s12]*G[0, s51/(s45 + s51), s51/(s45 + s51), 1] + 
   24*G[0, s12/s45]*G[0, s51/(s45 + s51), s51/(s45 + s51), 1] - 
   24*G[0, s23/s51]*G[0, s51/(s45 + s51), s51/(s45 + s51), 1] - 
   48*G[0, s23/s12]*G[0, s51/(s45 + s51), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] + 48*G[0, s23/s34]*
    G[0, s51/(s45 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   48*G[0, s12/s45]*G[0, s51/(s45 + s51), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] + 48*G[0, s34/s51]*
    G[0, s51/(s45 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[0, s23/s12]*G[0, s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s23/s34]*G[0, s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s12/s45]*G[0, s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s34/s51]*G[0, s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s23/s12]*G[0, s51/(s45 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s23/s34]*G[0, s51/(s45 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s12/s45]*G[0, s51/(s45 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s34/s51]*G[0, s51/(s45 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   12*G[0, s23]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] + 
   12*G[0, s23/s12]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     1] - 36*G[0, s23/s34]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1, 1] + 48*G[0, s12/s45]*
    G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] - 
   60*G[0, s34/s51]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     1] + 12*G[0, s12/s45]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), -(s51/(s34 - s51)), 1] - 12*G[0, s34/s51]*
    G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 
     1] - 24*G[0, s12/s45]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), s51/(s12 - s34 + s51), 1] + 24*G[0, s34/s51]*
    G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     s51/(s12 - s34 + s51), 1] - 24*G[0, s12/s45]*
    G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s34/s51]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s12/s45]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s34/s51]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s23/s34]*G[0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, s12/s45]*G[0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, s23/s34]*G[0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[0, s12/s45]*G[0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 48*G[0, s23]*G[s34, 0, 0, s12] + 24*G[0, s34]*G[s34, 0, 0, s12] + 
   48*G[0, s45]*G[s34, 0, 0, s12] + 24*G[0, s51]*G[s34, 0, 0, s12] - 
   48*G[0, s45]*G[s34, 0, s45, s12] + 24*G[0, s34]*G[s34, s34, 0, s12] - 
   24*G[0, s45]*G[s34, s34, 0, s12] - 24*G[0, s51]*G[s34, s34, 0, s12] - 
   48*G[0, s34]*G[s34, s34, s34, s12] - 
   48*G[0, s34]*G[s34, s34 + s45, s34, s12] - 
   48*G[0, s45]*G[s34, s34 + s45, s45, s12] + 
   48*G[0, s34]*G[s34, s34 - s51, 0, s12] - 
   48*G[0, s51]*G[s34, s34 - s51, 0, s12] - 
   48*G[0, s34]*G[s34, s34 - s51, s34, s12] + 
   24*G[0, s12/s45]*G[(s12 - s45)/s12, 0, 1, 1] - 
   12*G[0, s12/s45]*G[(s12 - s45)/s12, 0, (s12 - s45)/s12, 1] + 
   24*G[0, s12/s45]*G[(s12 - s45)/s12, (s12 - s34 - s45)/(s12 - s34), 
     (s12 - s45)/s12, 1] + 24*G[0, s23/s12]*G[(s23 - s45)/s23, 0, 1, 1] + 
   24*G[0, s12/s45]*G[(s23 - s45)/s23, 0, 1, 1] + 
   24*G[0, s23/s12]*G[(s23 - s45)/s23, 0, (s12 + s23 - s45)/s23, 1] + 
   24*G[0, s12/s45]*G[(s23 - s45)/s23, 0, (s12 + s23 - s45)/s23, 1] - 
   24*G[0, s23/s12]*G[(s23 - s45)/s23, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s12/s45]*G[(s23 - s45)/s23, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s23/s12]*G[(s23 - s45)/s23, 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s12/s45]*G[(s23 - s45)/s23, 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s23/s12]*G[(s23 - s45)/s23, (s12 + s23 - s45)/s23, 1, 1] + 
   24*G[0, s12/s45]*G[(s23 - s45)/s23, (s12 + s23 - s45)/s23, 1, 1] - 
   24*G[0, s23/s12]*G[(s23 - s45)/s23, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s12/s45]*G[(s23 - s45)/s23, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s23/s12]*G[(s23 - s45)/s23, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[0, s12/s45]*G[(s23 - s45)/s23, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[0, s23/s51]*G[(s23 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s12 - s45)), 1] - 24*G[0, s23/s12]*
    G[(s23 - s45)/(s12 + s23 - s45), (s23 - s45)/(s12 + s23 - s45), 
     -(s45/(s12 - s45)), 1] + 24*G[0, s23/s51]*
    G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1, 1] - 
   24*G[0, s23/s12]*G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 
     -(s45/(s12 - s45)), 1] + 24*G[0, s23/s12]*
    G[(s12 - s34 - s45)/(s12 - s34), 1, (s12 - s45)/s12, 1] - 
   24*G[0, s23/s34]*G[(s12 - s34 - s45)/(s12 - s34), 1, (s12 - s45)/s12, 1] + 
   24*G[0, s12/s45]*G[(s12 - s34 - s45)/(s12 - s34), 1, (s12 - s45)/s12, 1] + 
   24*G[0, s23/s12]*G[(s12 - s34 - s45)/(s12 - s34), (s12 - s45)/s12, 1, 1] - 
   24*G[0, s23/s34]*G[(s12 - s34 - s45)/(s12 - s34), (s12 - s45)/s12, 1, 1] + 
   24*G[0, s12/s45]*G[(s12 - s34 - s45)/(s12 - s34), (s12 - s45)/s12, 1, 1] - 
   48*G[s34, s12]*G[-s45, 0, 0, s34] - 48*G[s45, s12]*G[-s45, 0, 0, s34] + 
   48*G[0, s34]*G[s45, 0, 0, s12] - 36*G[0, s45]*G[s45, 0, 0, s23] + 
   36*G[0, s51]*G[s45, 0, 0, s23] - 48*G[0, s34]*G[s45, 0, s34, s12] + 
   48*G[0, s45]*G[s45, 0, s45, s12] + 72*G[0, s45]*G[s45, 0, s45, s23] - 
   72*G[0, s23]*G[s45, s45, 0, s12] - 24*G[0, s34]*G[s45, s45, 0, s12] + 
   72*G[0, s45]*G[s45, s45, 0, s12] + 72*G[0, s45]*G[s45, s45, 0, s23] - 
   72*G[0, s51]*G[s45, s45, 0, s23] - 168*G[0, s45]*G[s45, s45, s45, s12] - 
   144*G[0, s45]*G[s45, s45, s45, s23] - 
   48*G[0, s34]*G[s45, s34 + s45, s34, s12] - 
   48*G[0, s45]*G[s45, s34 + s45, s45, s12] - 36*G[0, -(s45/(s12 - s45))]*
    G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s45)), 1] + 
   24*G[0, -(s45/(s12 - s45))]*G[-(s45/(s12 - s45)), 0, 
     -(s45/(s12 - s34 - s45)), 1] - 24*G[0, s23]*G[-(s45/(s12 - s45)), 1, 
     (s23 - s45)/(s12 + s23 - s45), 1] + 24*G[0, -(s12/s51)]*
    G[-(s45/(s12 - s45)), 1, (s23 - s45)/(s12 + s23 - s45), 1] + 
   48*G[0, s23/s51]*G[-(s45/(s12 - s45)), 1, (s23 - s45)/(s12 + s23 - s45), 
     1] - 24*G[0, s23]*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     1, 1] + 24*G[0, -(s12/s51)]*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1, 1] + 48*G[0, s23/s51]*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1, 1] + 
   24*G[0, s23]*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 24*G[0, -(s12/s51)]*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 48*G[0, s23/s51]*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 24*G[0, s23/s12]*
    G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 
     1] + 24*G[0, s23/s51]*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1] + 
   24*G[0, s23]*G[-(s45/(s12 - s45)), -(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 72*G[0, s23/s12]*
    G[-(s45/(s12 - s45)), -(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     1] - 24*G[0, -(s12/s51)]*G[-(s45/(s12 - s45)), -(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 24*G[0, s23/s51]*
    G[-(s45/(s12 - s45)), -(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     1] + 24*G[0, -(s45/(s12 - s45))]*G[-(s45/(s12 - s45)), 
     -(s45/(s12 - s34 - s45)), -(s45/(s12 - s45)), 1] - 
   48*G[s34, s12]*G[s51, 0, 0, s34] - 48*G[s34, s12]*G[s51, s51, 0, s34] - 
   24*G[0, s23/s34]*G[s51/s23, 0, (s23 - s45)/s23, 1] - 
   24*G[0, s34/s51]*G[s51/s23, 0, (s23 - s45)/s23, 1] - 
   24*G[0, s23/s34]*G[s51/s23, 0, -(s51/(s34 - s51)), 1] - 
   24*G[0, s34/s51]*G[s51/s23, 0, -(s51/(s34 - s51)), 1] + 
   24*G[0, s23/s34]*G[s51/s23, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s34/s51]*G[s51/s23, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s23/s34]*G[s51/s23, 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s34/s51]*G[s51/s23, 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s23/s34]*G[s51/s23, (s23 - s45)/s23, 1, 1] - 
   24*G[0, s34/s51]*G[s51/s23, (s23 - s45)/s23, 1, 1] - 
   24*G[0, s23/s34]*G[s51/s23, -(s51/(s34 - s51)), 1, 1] - 
   24*G[0, s34/s51]*G[s51/s23, -(s51/(s34 - s51)), 1, 1] + 
   24*G[0, s23/s34]*G[s51/s23, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, s34/s51]*G[s51/s23, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, s23/s34]*G[s51/s23, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[0, s34/s51]*G[s51/s23, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 12*G[0, s23]*G[-(s51/(s34 - s51)), 0, 1, 1] + 
   12*G[0, s23/s12]*G[-(s51/(s34 - s51)), 0, 1, 1] - 
   12*G[0, s23/s34]*G[-(s51/(s34 - s51)), 0, 1, 1] + 
   12*G[0, s34/s51]*G[-(s51/(s34 - s51)), 0, 1, 1] - 
   12*G[0, s23]*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 12*G[0, s23/s12]*
    G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 36*G[0, s23/s34]*G[-(s51/(s34 - s51)), 0, 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   12*G[0, s34/s51]*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 24*G[0, s23/s34]*
    G[-(s51/(s34 - s51)), 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s34/s51]*G[-(s51/(s34 - s51)), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s23/s34]*G[-(s51/(s34 - s51)), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s34/s51]*G[-(s51/(s34 - s51)), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   12*G[0, s23]*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1, 1] - 12*G[0, s23/s12]*
    G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     1] + 36*G[0, s23/s34]*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1, 1] + 12*G[0, s34/s51]*
    G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     1] - 24*G[0, s23/s34]*G[-(s51/(s34 - s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s34/s51]*G[-(s51/(s34 - s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s23/s34]*G[-(s51/(s34 - s51)), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[0, s34/s51]*G[-(s51/(s34 - s51)), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[0, s23/s12]*G[-(s51/(s23 - s45 - s51)), 1, s51/(s12 + s51), 
     1] - 24*G[0, s12/s45]*G[-(s51/(s23 - s45 - s51)), 1, s51/(s12 + s51), 
     1] - 24*G[0, s23/s12]*G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1, 
     1] - 24*G[0, s12/s45]*G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1, 
     1] - 24*G[0, s23/s12]*G[s51/(s12 - s34 + s51), 0, 1, 1] + 
   24*G[0, s23/s34]*G[s51/(s12 - s34 + s51), 0, 1, 1] + 
   48*G[0, s23/s12]*G[s51/(s12 - s34 + s51), 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 48*G[0, s23/s34]*
    G[s51/(s12 - s34 + s51), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1] - 24*G[0, s23/s12]*G[s51/(s12 - s34 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s23/s34]*G[s51/(s12 - s34 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s23/s12]*G[s51/(s12 - s34 + s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s23/s34]*G[s51/(s12 - s34 + s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   48*G[0, s23/s12]*G[s51/(s12 - s34 + s51), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1, 1] - 48*G[0, s23/s34]*
    G[s51/(s12 - s34 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1, 1] - 24*G[0, s23/s12]*G[s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, s23/s34]*G[s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s23/s12]*G[s51/(s12 - s34 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[0, s23/s34]*G[s51/(s12 - s34 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[0, s23/s12]*G[s51/(s45 + s51), 0, (s23 - s45)/s23, 1] + 
   24*G[0, s23/s34]*G[s51/(s45 + s51), 0, (s23 - s45)/s23, 1] - 
   24*G[0, s12/s45]*G[s51/(s45 + s51), 0, (s23 - s45)/s23, 1] + 
   24*G[0, s34/s51]*G[s51/(s45 + s51), 0, (s23 - s45)/s23, 1] - 
   24*G[0, s23/s12]*G[s51/(s45 + s51), 0, s51/(s12 + s51), 1] - 
   24*G[0, s12/s45]*G[s51/(s45 + s51), 0, s51/(s12 + s51), 1] + 
   24*G[0, s23/s51]*G[s51/(s45 + s51), 0, s51/(s12 + s51), 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), 0, s51/(s12 - s34 + s51), 1] - 
   24*G[0, s23/s34]*G[s51/(s45 + s51), 0, s51/(s12 - s34 + s51), 1] + 
   24*G[0, s12/s45]*G[s51/(s45 + s51), 0, s51/(s12 - s34 + s51), 1] - 
   24*G[0, s34/s51]*G[s51/(s45 + s51), 0, s51/(s12 - s34 + s51), 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), 0, s51/(s45 + s51), 1] + 
   24*G[0, s12/s45]*G[s51/(s45 + s51), 0, s51/(s45 + s51), 1] - 
   24*G[0, s23/s51]*G[s51/(s45 + s51), 0, s51/(s45 + s51), 1] - 
   48*G[0, s23/s12]*G[s51/(s45 + s51), 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] + 48*G[0, s23/s34]*
    G[s51/(s45 + s51), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   48*G[0, s12/s45]*G[s51/(s45 + s51), 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] + 48*G[0, s34/s51]*
    G[s51/(s45 + s51), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s23/s34]*G[s51/(s45 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s12/s45]*G[s51/(s45 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s34/s51]*G[s51/(s45 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s23/s34]*G[s51/(s45 + s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s12/s45]*G[s51/(s45 + s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, s34/s51]*G[s51/(s45 + s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   12*G[0, s23]*G[s51/(s45 + s51), 1, s51/(s12 + s51), 1] + 
   12*G[0, s23/s12]*G[s51/(s45 + s51), 1, s51/(s12 + s51), 1] + 
   12*G[0, s12/s45]*G[s51/(s45 + s51), 1, s51/(s12 + s51), 1] + 
   12*G[0, s23/s51]*G[s51/(s45 + s51), 1, s51/(s12 + s51), 1] - 
   24*G[0, s23/s12]*G[s51/(s45 + s51), (s23 - s45)/s23, 1, 1] + 
   24*G[0, s23/s34]*G[s51/(s45 + s51), (s23 - s45)/s23, 1, 1] - 
   24*G[0, s12/s45]*G[s51/(s45 + s51), (s23 - s45)/s23, 1, 1] + 
   24*G[0, s34/s51]*G[s51/(s45 + s51), (s23 - s45)/s23, 1, 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), -(s51/(s23 - s45 - s51)), 1, 1] + 
   24*G[0, s12/s45]*G[s51/(s45 + s51), -(s51/(s23 - s45 - s51)), 1, 1] - 
   24*G[0, s23/s51]*G[s51/(s45 + s51), -(s51/(s23 - s45 - s51)), 1, 1] - 
   24*G[0, s23/s12]*G[s51/(s45 + s51), -(s51/(s23 - s45 - s51)), 
     s51/(s12 + s51), 1] - 24*G[0, s12/s45]*G[s51/(s45 + s51), 
     -(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] + 
   24*G[0, s23/s51]*G[s51/(s45 + s51), -(s51/(s23 - s45 - s51)), 
     s51/(s12 + s51), 1] - 12*G[0, s23]*G[s51/(s45 + s51), s51/(s12 + s51), 
     1, 1] - 12*G[0, s23/s12]*G[s51/(s45 + s51), s51/(s12 + s51), 1, 1] - 
   12*G[0, s12/s45]*G[s51/(s45 + s51), s51/(s12 + s51), 1, 1] + 
   36*G[0, s23/s51]*G[s51/(s45 + s51), s51/(s12 + s51), 1, 1] + 
   12*G[0, s23/s12]*G[s51/(s45 + s51), s51/(s12 + s51), s51/(s12 + s51), 1] + 
   12*G[0, s12/s45]*G[s51/(s45 + s51), s51/(s12 + s51), s51/(s12 + s51), 1] - 
   12*G[0, s23/s51]*G[s51/(s45 + s51), s51/(s12 + s51), s51/(s12 + s51), 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), s51/(s12 - s34 + s51), 1, 1] - 
   24*G[0, s23/s34]*G[s51/(s45 + s51), s51/(s12 - s34 + s51), 1, 1] + 
   24*G[0, s12/s45]*G[s51/(s45 + s51), s51/(s12 - s34 + s51), 1, 1] - 
   24*G[0, s34/s51]*G[s51/(s45 + s51), s51/(s12 - s34 + s51), 1, 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), s51/(s45 + s51), s51/(s12 + s51), 1] + 
   24*G[0, s12/s45]*G[s51/(s45 + s51), s51/(s45 + s51), s51/(s12 + s51), 1] - 
   24*G[0, s23/s51]*G[s51/(s45 + s51), s51/(s45 + s51), s51/(s12 + s51), 1] - 
   48*G[0, s23/s12]*G[s51/(s45 + s51), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1, 1] + 48*G[0, s23/s34]*
    G[s51/(s45 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] - 
   48*G[0, s12/s45]*G[s51/(s45 + s51), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1, 1] + 48*G[0, s34/s51]*
    G[s51/(s45 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s23/s34]*G[s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, s12/s45]*G[s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s34/s51]*G[s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, s23/s12]*G[s51/(s45 + s51), -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[0, s23/s34]*G[s51/(s45 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[0, s12/s45]*G[s51/(s45 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[0, s34/s51]*G[s51/(s45 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 60*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     0, 1, 1] - 60*G[0, s34/s51]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 1, 1] + 
   12*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     -(s51/(s34 - s51)), 1] - 12*G[0, s34/s51]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, -(s51/(s34 - s51)), 
     1] - 24*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     0, s51/(s12 - s34 + s51), 1] + 24*G[0, s34/s51]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     s51/(s12 - s34 + s51), 1] - 24*G[0, s12/s45]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s34/s51]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s34/s51]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   12*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(s51/(s34 - s51)), 1, 1] - 12*G[0, s34/s51]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 1, 
     1] - 24*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     s51/(s12 - s34 + s51), 1, 1] + 24*G[0, s34/s51]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), s51/(s12 - s34 + s51), 
     1, 1] - 24*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, s34/s51]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s12/s45]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[0, s34/s51]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 1])/
  12 + (-6*Pi^2 + 41*Pi^4 - 108*Zeta[3])/72 + 
 (-3*Pi^2 - 16*Pi^2*G[0, s23] - 2*Pi^2*G[0, s23/s34] + 6*Pi^2*G[0, s34] + 
   36*G[0, s12]*G[0, s23]*G[0, s34] + 6*G[0, s12]*G[0, s34]^2 + 
   6*G[0, s23]*G[0, s34]^2 - 2*G[0, s34]^3 + 
   24*Pi^2*G[0, -(s12/(s23 - s45))] + 12*G[0, -(s23/s12)]^2*
    G[0, -(s12/(s23 - s45))] - 24*G[0, -(s23/s12)]*G[0, s23/s12]*
    G[0, -(s12/(s23 - s45))] - 12*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]^2 - 
   26*Pi^2*G[0, s12/s45] - 18*G[0, s23/s12]*G[0, s12/s45] - 
   12*G[0, s23]*G[0, s23/s12]*G[0, s12/s45] + 
   18*G[0, s23/s12]*G[0, s12/s45]^2 + 6*G[0, s12]*G[0, -s45]^2 - 
   6*G[0, s23]*G[0, -s45]^2 + 18*G[0, s12]*G[0, s45] + 
   12*G[0, s12]*G[0, s23]*G[0, s45] - 12*G[0, s12]*G[0, s34]*G[0, s45] - 
   24*G[0, s23]*G[0, s34]*G[0, s45] - 12*G[0, s12]*G[0, -s45]*G[0, s45] + 
   12*G[0, s23]*G[0, -s45]*G[0, s45] + 6*G[0, s12]*G[0, s45]^2 + 
   6*G[0, s23]*G[0, s45]^2 - 2*G[0, s45]^3 - 18*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))] - 12*G[0, s23]*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))] + 12*G[0, s23/s12]*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))] - 12*G[0, s23/s34]*G[0, s12/s45]*
    G[0, -(s45/(s12 - s45))] - 9*G[0, -(s45/(s12 - s45))]^2 - 
   6*G[0, s23]*G[0, -(s45/(s12 - s45))]^2 + 6*G[0, s23/s12]*
    G[0, -(s45/(s12 - s45))]^2 - 6*G[0, s23/s34]*G[0, -(s45/(s12 - s45))]^2 + 
   6*G[0, s12/s45]*G[0, -(s45/(s12 - s45))]^2 + 
   2*G[0, -(s45/(s12 - s45))]^3 - 8*Pi^2*G[0, -(s45/(s23 - s45))] - 
   12*G[0, s23/s12]*G[0, -(s45/(s23 - s45))]^2 - 
   12*G[0, s12/s45]*G[0, -(s45/(s23 - s45))]^2 - 
   8*G[0, -(s45/(s23 - s45))]^3 - 2*Pi^2*G[0, -(s12/s51)] + 
   24*G[0, s23/s12]*G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)] - 
   36*G[0, s23/s12]*G[0, s12/s45]*G[0, -(s12/s51)] + 
   12*G[0, -(s12/(s23 - s45))]*G[0, -(s12/s51)]^2 - 
   18*G[0, s12/s45]*G[0, -(s12/s51)]^2 + 2*Pi^2*G[0, s23/s51] + 
   12*G[0, -(s12/(s23 - s45))]^2*G[0, s23/s51] + 
   18*G[0, s12/s45]*G[0, s23/s51] + 12*G[0, s23]*G[0, s12/s45]*
    G[0, s23/s51] + 12*G[0, s23/s12]*G[0, s12/s45]*G[0, s23/s51] - 
   18*G[0, s12/s45]^2*G[0, s23/s51] - 24*G[0, -(s12/(s23 - s45))]*
    G[0, -(s12/s51)]*G[0, s23/s51] + 36*G[0, s12/s45]*G[0, -(s12/s51)]*
    G[0, s23/s51] + 12*G[0, -(s12/(s23 - s45))]*G[0, s23/s51]^2 - 
   12*G[0, s12/s45]*G[0, s23/s51]^2 + 6*Pi^2*G[0, s34/s51] + 
   6*G[0, s12/s45]^2*G[0, s34/s51] - 6*G[0, s12/s45]*G[0, s34/s51]^2 + 
   4*Pi^2*G[0, -(s45/s51)] + 6*G[0, s23/s12]*G[0, -(s45/s51)]^2 + 
   6*G[0, s12/s45]*G[0, -(s45/s51)]^2 - 6*G[0, s23/s51]*G[0, -(s45/s51)]^2 + 
   4*G[0, -(s45/s51)]^3 - 8*Pi^2*G[0, -((s34*s45)/((s12 - s45)*s51))] - 
   12*G[0, s23/s12]*G[0, s12/s45]*G[0, -((s34*s45)/((s12 - s45)*s51))] - 
   6*G[0, s12/s45]^2*G[0, -((s34*s45)/((s12 - s45)*s51))] + 
   12*G[0, s23/s12]*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))] + 
   12*G[0, s12/s45]*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))] - 
   6*G[0, s23/s12]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 
   18*G[0, s12/s45]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 + 
   12*G[0, s34/s51]*G[0, -((s34*s45)/((s12 - s45)*s51))]^2 - 
   8*G[0, -((s34*s45)/((s12 - s45)*s51))]^3 - 4*Pi^2*G[0, s51] + 
   18*G[0, s12]*G[0, s51] + 24*G[0, s12]*G[0, s23]*G[0, s51] - 
   48*G[0, s12]*G[0, s34]*G[0, s51] - 12*G[0, s23]*G[0, s34]*G[0, s51] - 
   6*G[0, -s45]^2*G[0, s51] - 18*G[0, s45]*G[0, s51] - 
   36*G[0, s12]*G[0, s45]*G[0, s51] - 18*G[0, s23]*G[0, s45]*G[0, s51] + 
   36*G[0, s34]*G[0, s45]*G[0, s51] + 12*G[0, -s45]*G[0, s45]*G[0, s51] - 
   6*G[0, s45]^2*G[0, s51] - 24*G[0, s23]*G[0, s34]*G[s34, s12] + 
   24*G[0, s34]*G[0, s45]*G[s34, s12] + 24*G[0, s34]*G[0, s51]*G[s34, s12] - 
   12*Pi^2*G[s45, s12] + 24*G[0, s23]*G[0, s45]*G[s45, s12] + 
   24*G[0, s34]*G[0, s45]*G[s45, s12] - 12*Pi^2*G[s45, s23] + 
   36*G[0, s45]*G[0, s51]*G[s45, s23] - 36*G[0, 0, s12] - 
   72*G[0, s23]*G[0, 0, s12] + 24*G[0, s34]*G[0, 0, s12] + 
   36*G[0, s45]*G[0, 0, s12] + 60*G[0, s51]*G[0, 0, s12] + 
   12*G[0, s12]*G[0, 0, s23] + 12*G[0, s34]*G[0, 0, s23] - 
   30*G[0, s45]*G[0, 0, s23] + 6*G[0, s51]*G[0, 0, s23] + 
   12*G[0, s12]*G[0, 0, s34] - 12*G[0, s23]*G[0, 0, s34] - 
   24*G[0, s45]*G[0, 0, s34] - 48*G[s34, s12]*G[0, 0, s34] + 
   6*G[0, s23]*G[0, 0, s45] + 12*G[0, s34]*G[0, 0, s45] + 
   18*G[0, s51]*G[0, 0, s45] - 48*G[s45, s12]*G[0, 0, s45] - 
   36*G[s45, s23]*G[0, 0, s45] + 24*G[0, s12]*G[0, 0, s51] + 
   6*G[0, s23]*G[0, 0, s51] + 12*G[0, s34]*G[0, 0, s51] - 
   18*G[0, s45]*G[0, 0, s51] - 48*G[0, s34]*G[0, s34, s12] + 
   18*G[0, (s12 - s45)/s12, 1] + 12*G[0, s23]*G[0, (s12 - s45)/s12, 1] - 
   12*G[0, s23/s12]*G[0, (s12 - s45)/s12, 1] + 
   12*G[0, s23/s34]*G[0, (s12 - s45)/s12, 1] - 
   12*G[0, s12/s45]*G[0, (s12 - s45)/s12, 1] - 
   24*G[0, s23/s51]*G[0, (s23 - s45)/(s12 + s23 - s45), 1] + 
   36*G[0, s45]*G[0, s45, s23] - 18*G[0, -(s45/(s12 - s45)), 1] - 
   12*G[0, s23]*G[0, -(s45/(s12 - s45)), 1] - 
   12*G[0, s23/s12]*G[0, -(s45/(s12 - s45)), 1] + 
   12*G[0, -(s45/(s12 - s45))]*G[0, -(s45/(s12 - s45)), 1] - 
   12*G[0, -(s12/s51)]*G[0, -(s45/(s12 - s45)), 1] + 
   24*G[0, s23/s51]*G[0, -(s45/(s12 - s45)), 1] - 
   12*G[0, -((s34*s45)/((s12 - s45)*s51))]*G[0, -(s45/(s12 - s45)), 1] + 
   24*G[0, s51]*G[0, s51, s34] - 12*G[0, s23/s12]*G[0, -(s51/(s34 - s51)), 
     1] - 12*G[0, s12/s45]*G[0, -(s51/(s34 - s51)), 1] + 
   12*G[0, s34/s51]*G[0, -(s51/(s34 - s51)), 1] + 
   12*G[0, s23/s12]*G[0, s51/(s12 + s51), 1] + 
   12*G[0, s12/s45]*G[0, s51/(s12 + s51), 1] - 
   12*G[0, s23/s51]*G[0, s51/(s12 + s51), 1] - 
   12*G[0, s23/s12]*G[0, s51/(s45 + s51), 1] - 
   12*G[0, s12/s45]*G[0, s51/(s45 + s51), 1] + 
   12*G[0, s23/s51]*G[0, s51/(s45 + s51), 1] + 
   12*G[0, s23/s12]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   12*G[0, s12/s45]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   12*G[0, s34/s51]*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[0, s23]*G[s34, 0, s12] - 24*G[0, s45]*G[s34, 0, s12] - 
   24*G[0, s51]*G[s34, 0, s12] - 24*G[0, s23]*G[s45, 0, s12] - 
   24*G[0, s34]*G[s45, 0, s12] + 24*G[0, s45]*G[s45, 0, s12] + 
   36*G[0, s45]*G[s45, 0, s23] - 36*G[0, s51]*G[s45, 0, s23] - 
   72*G[0, s45]*G[s45, s45, s12] - 72*G[0, s45]*G[s45, s45, s23] - 
   24*G[0, s23/s12]*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] + 
   24*G[0, s23/s51]*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] - 
   12*G[0, s23/s12]*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 12*G[0, s23/s12]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] - 12*G[0, s12/s45]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] + 12*G[0, s23/s51]*
    G[s51/(s45 + s51), s51/(s12 + s51), 1] + 12*G[0, s12/s45]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 1] - 
   12*G[0, s34/s51]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(s51/(s34 - s51)), 1] - 12*G[0, s12/s45]*
    G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   12*G[0, s34/s51]*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 96*G[0, 0, 0, s12] + 
   30*G[0, 0, 0, s23] + 12*G[0, 0, 0, s34] - 18*G[0, 0, 0, s45] - 
   18*G[0, 0, 0, s51] - 12*G[0, 0, (s12 - s45)/s12, 1] + 
   48*G[0, 0, (s23 - s45)/s23, 1] - 24*G[0, 0, (s23 - s45)/(s12 + s23 - s45), 
     1] + 48*G[0, 0, -(s45/(s12 - s45)), 1] - 
   24*G[0, 0, -(s51/(s34 - s51)), 1] + 12*G[0, 0, s51/(s12 + s51), 1] - 
   24*G[0, 0, s51/(s45 + s51), 1] + 
   48*G[0, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   12*G[0, 1, (s12 - s45)/s12, 1] - 24*G[0, 1, (s23 - s45)/(s12 + s23 - s45), 
     1] - 12*G[0, 1, -(s51/(s34 - s51)), 1] + 
   12*G[0, 1, s51/(s12 + s51), 1] + 
   12*G[0, 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   48*G[0, s34, 0, s12] - 24*G[0, (s12 - s45)/s12, 1, 1] + 
   24*G[0, (s23 - s45)/s23, 1, 1] - 48*G[0, (s23 - s45)/(s12 + s23 - s45), 1, 
     1] + 24*G[0, (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 36*G[0, s45, 0, s23] + 
   48*G[0, -(s45/(s12 - s45)), 1, 1] - 
   12*G[0, -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1] - 
   24*G[0, s51, 0, s34] - 12*G[0, -(s51/(s34 - s51)), 1, 1] - 
   24*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 12*G[0, s51/(s12 + s51), 1, 1] - 12*G[0, s51/(s45 + s51), 1, 1] - 
   12*G[0, s51/(s45 + s51), s51/(s12 + s51), 1] + 
   36*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] + 
   48*G[s34, 0, 0, s12] - 36*G[s45, 0, 0, s23] + 72*G[s45, s45, 0, s12] + 
   72*G[s45, s45, 0, s23] + 12*G[-(s45/(s12 - s45)), 0, 1, 1] - 
   12*G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s45)), 1] + 
   24*G[-(s45/(s12 - s45)), 1, (s23 - s45)/(s12 + s23 - s45), 1] + 
   24*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1, 1] - 
   24*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), 1] - 
   24*G[-(s45/(s12 - s45)), -(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 24*G[-(s51/(s34 - s51)), 0, 1, 1] - 
   12*G[-(s51/(s34 - s51)), 0, -(s51/(s34 - s51)), 1] - 
   12*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] - 24*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1, 1] + 
   12*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(s51/(s34 - s51)), 1] - 12*G[-(s51/(s34 - s51)), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   12*G[s51/(s45 + s51), 1, s51/(s12 + s51), 1] - 
   12*G[s51/(s45 + s51), s51/(s12 + s51), 1, 1] + 
   12*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, -(s51/(s34 - s51)), 
     1] - 12*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   12*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 1, 
     1] - 12*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] + 116*Zeta[3])/
  (12*ep) + (-3*Pi^2*G[0, s23] - 6*Pi^2*G[0, s23/s34] - 3*Pi^2*G[0, s34] - 
   6*Pi^2*G[0, s12/s45] - 3*Pi^2*G[0, s45] + 
   18*Pi^2*G[0, -(s45/(s12 - s45))] - 6*Pi^2*G[0, -(s12/s51)] + 
   6*Pi^2*G[0, s23/s51] + 12*Pi^2*G[0, s34/s51] + 12*Pi^2*G[0, -(s45/s51)] - 
   18*Pi^2*G[0, -((s34*s45)/((s12 - s45)*s51))] + 9*Pi^2*G[0, s51] - 
   12*G[0, 0, s12] + 20*Pi^2*G[0, 0, s12] + 14*Pi^2*G[0, 0, s23] + 
   8*Pi^2*G[0, 0, s34] + 8*Pi^2*G[0, 0, s45] - 2*Pi^2*G[0, 0, s51] - 
   4*Pi^2*G[0, s12/(s12 - s23), 1] - 4*Pi^2*G[0, s34, s12] + 
   4*Pi^2*G[0, -(s34/(s23 - s34)), 1] + 4*Pi^2*G[0, s12/(s12 - s45), 1] + 
   6*G[0, (s12 - s45)/s12, 1] + 4*Pi^2*G[0, (s12 - s45)/s12, 1] - 
   4*Pi^2*G[0, (s23 - s45)/(s12 + s23 - s45), 1] + 8*Pi^2*G[0, s45, s12] + 
   12*Pi^2*G[0, s45, s23] - 6*G[0, -(s45/(s12 - s45)), 1] - 
   4*Pi^2*G[0, (-s12 + s45)/s45, 1] + 12*Pi^2*G[0, s51, s34] + 
   4*Pi^2*G[0, -(s51/(s34 - s51)), 1] + 
   20*Pi^2*G[0, -(s51/(s23 - s45 - s51)), 1] - 
   6*Pi^2*G[0, s51/(s12 + s51), 1] - 4*Pi^2*G[0, s51/(s12 - s34 + s51), 1] - 
   14*Pi^2*G[0, s51/(s45 + s51), 1] - 
   2*Pi^2*G[s12/(s12 - s23), -(s34/(s23 - s34)), 1] - 
   16*Pi^2*G[s34, 0, s12] - 8*Pi^2*G[s34, s34, s12] - 
   24*Pi^2*G[s34, s34 + s45, s12] + 8*Pi^2*G[s34, s34 - s51, s12] + 
   2*Pi^2*G[-(s34/(s23 - s34)), s12/(s12 - s23), 1] + 
   20*Pi^2*G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1] + 
   4*Pi^2*G[(s12 - s34 - s45)/(s12 - s34), (s12 - s45)/s12, 1] - 
   8*Pi^2*G[s45, 0, s12] + 4*Pi^2*G[s45, 0, s23] - 28*Pi^2*G[s45, s45, s12] - 
   24*Pi^2*G[s45, s45, s23] - 24*Pi^2*G[s45, s34 + s45, s12] + 
   28*Pi^2*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1] + 
   4*Pi^2*G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 1] + 
   20*Pi^2*G[-(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] - 
   14*Pi^2*G[s51/(s45 + s51), s51/(s12 + s51), 1] - 54*G[0, 0, 0, s12] - 
   72*G[0, 0, (s12 - s45)/s12, 1] + 18*G[0, 0, -(s45/(s12 - s45)), 1] - 
   54*G[0, 0, -(s51/(s34 - s51)), 1] + 36*G[0, 0, s51/(s12 + s51), 1] - 
   72*G[0, 0, s51/(s45 + s51), 1] + 
   108*G[0, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   36*G[0, 1, (s12 - s45)/s12, 1] - 18*G[0, 1, -(s51/(s34 - s51)), 1] + 
   36*G[0, 1, s51/(s12 + s51), 1] + 
   18*G[0, 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   36*G[0, (s12 - s45)/s12, 1, 1] - 36*G[0, (s12 - s45)/s12, (s12 - s45)/s12, 
     1] + 18*G[0, -(s45/(s12 - s45)), 1, 1] - 
   18*G[0, -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1] - 
   18*G[0, -(s51/(s34 - s51)), 1, 1] - 
   54*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 36*G[0, s51/(s12 + s51), 1, 1] - 36*G[0, s51/(s45 + s51), 1, 1] - 
   36*G[0, s51/(s45 + s51), s51/(s12 + s51), 1] + 
   72*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] + 
   18*G[-(s45/(s12 - s45)), 0, 1, 1] - 
   18*G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s45)), 1] + 
   54*G[-(s51/(s34 - s51)), 0, 1, 1] - 
   18*G[-(s51/(s34 - s51)), 0, -(s51/(s34 - s51)), 1] - 
   36*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] - 54*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1, 1] + 
   18*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(s51/(s34 - s51)), 1] - 18*G[-(s51/(s34 - s51)), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   36*G[s51/(s45 + s51), 1, s51/(s12 + s51), 1] - 
   36*G[s51/(s45 + s51), s51/(s12 + s51), 1, 1] + 
   18*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, -(s51/(s34 - s51)), 
     1] - 18*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   18*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 1, 
     1] - 18*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] + 
   192*G[0, 0, 0, 0, s12] - 30*G[0, 0, 0, 0, s23] + 12*G[0, 0, 0, 0, s34] - 
   18*G[0, 0, 0, 0, s45] - 30*G[0, 0, 0, 0, s51] + 
   60*G[0, 0, 0, (s12 - s45)/s12, 1] - 72*G[0, 0, 0, (s23 - s45)/s23, 1] + 
   72*G[0, 0, 0, (s23 - s45)/(s12 + s23 - s45), 1] + 
   84*G[0, 0, 0, -(s45/(s12 - s45)), 1] - 
   72*G[0, 0, 0, (-s12 + s45)/s45, 1] + 
   12*G[0, 0, 0, -(s51/(s34 - s51)), 1] + 60*G[0, 0, 0, s51/(s12 + s51), 1] + 
   72*G[0, 0, 0, s51/(s12 - s34 + s51), 1] - 
   72*G[0, 0, 0, s51/(s45 + s51), 1] + 
   72*G[0, 0, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   72*G[0, 0, 0, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, 0, 1, s12/(s12 - s45), 1] + 48*G[0, 0, 1, (s12 - s45)/s12, 1] + 
   144*G[0, 0, 1, (s23 - s45)/s23, 1] - 
   24*G[0, 0, 1, -(s45/(s12 - s45)), 1] + 
   48*G[0, 0, 1, (-s12 + s45)/s45, 1] - 
   24*G[0, 0, 1, -(s51/(s34 - s51)), 1] + 48*G[0, 0, 1, s51/(s12 + s51), 1] - 
   48*G[0, 0, 1, s51/(s12 - s34 + s51), 1] - 
   48*G[0, 0, 1, s51/(s45 + s51), 1] + 
   120*G[0, 0, 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   48*G[0, 0, 1, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   48*G[0, 0, 1, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   96*G[0, 0, s34, 0, s12] + 24*G[0, 0, s12/(s12 - s45), 1, 1] + 
   108*G[0, 0, (s12 - s45)/s12, 1, 1] - 
   24*G[0, 0, (s12 - s45)/s12, (s12 - s45)/s12, 1] + 
   24*G[0, 0, (s23 - s45)/s23, 1, 1] - 
   96*G[0, 0, (s23 - s45)/s23, (s23 - s45)/s23, 1] + 
   72*G[0, 0, (s23 - s45)/(s12 + s23 - s45), 1, 1] - 
   48*G[0, 0, s45, 0, s12] + 36*G[0, 0, s45, 0, s23] + 
   60*G[0, 0, -(s45/(s12 - s45)), 1, 1] + 
   24*G[0, 0, -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1] - 
   24*G[0, 0, (-s12 + s45)/s45, (-s12 + s45)/s45, 1] + 
   48*G[0, 0, s51/s23, (s23 - s45)/s23, 1] + 
   48*G[0, 0, s51/s23, -(s51/(s34 - s51)), 1] - 
   48*G[0, 0, s51/s23, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   48*G[0, 0, s51/s23, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   36*G[0, 0, -(s51/(s34 - s51)), 1, 1] + 
   24*G[0, 0, -(s51/(s34 - s51)), -(s51/(s34 - s51)), 1] - 
   24*G[0, 0, -(s51/(s34 - s51)), s51/(s12 - s34 + s51), 1] - 
   72*G[0, 0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1] + 48*G[0, 0, -(s51/(s34 - s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   48*G[0, 0, -(s51/(s34 - s51)), -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, 0, -(s51/(s23 - s45 - s51)), 1, 1] + 
   24*G[0, 0, -(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] + 
   72*G[0, 0, s51/(s12 + s51), 1, 1] - 
   12*G[0, 0, s51/(s12 + s51), s51/(s12 + s51), 1] + 
   96*G[0, 0, s51/(s12 - s34 + s51), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 
   48*G[0, 0, s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   48*G[0, 0, s51/(s12 - s34 + s51), -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   60*G[0, 0, s51/(s45 + s51), 1, 1] - 
   48*G[0, 0, s51/(s45 + s51), (s23 - s45)/s23, 1] - 
   60*G[0, 0, s51/(s45 + s51), s51/(s12 + s51), 1] + 
   48*G[0, 0, s51/(s45 + s51), s51/(s12 - s34 + s51), 1] + 
   48*G[0, 0, s51/(s45 + s51), s51/(s45 + s51), 1] - 
   96*G[0, 0, s51/(s45 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 48*G[0, 0, s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   48*G[0, 0, s51/(s45 + s51), -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   48*G[0, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] - 
   48*G[0, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   72*G[0, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   72*G[0, 0, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[0, 1, 0, s12/(s12 - s45), 1] + 
   48*G[0, 1, 0, (s12 - s45)/s12, 1] + 72*G[0, 1, 0, (s23 - s45)/s23, 1] - 
   12*G[0, 1, 0, -(s51/(s34 - s51)), 1] + 24*G[0, 1, 0, s51/(s12 + s51), 1] - 
   24*G[0, 1, 0, s51/(s12 - s34 + s51), 1] - 
   24*G[0, 1, 0, s51/(s45 + s51), 1] + 
   60*G[0, 1, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   24*G[0, 1, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, 1, 0, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, 1, 1, s12/(s12 - s45), 1] - 84*G[0, 1, 1, (s12 - s45)/s12, 1] - 
   72*G[0, 1, 1, (s23 - s45)/(s12 + s23 - s45), 1] - 
   48*G[0, 1, 1, -(s45/(s12 - s45)), 1] + 
   24*G[0, 1, 1, (-s12 + s45)/s45, 1] + 12*G[0, 1, 1, s51/(s12 + s51), 1] + 
   24*G[0, 1, s12/(s12 - s45), s12/(s12 - s45), 1] - 
   36*G[0, 1, (s12 - s45)/s12, 1, 1] + 
   48*G[0, 1, (s12 - s45)/s12, (s12 - s45)/s12, 1] + 
   72*G[0, 1, (s23 - s45)/s23, 1, 1] - 
   72*G[0, 1, (s23 - s45)/(s12 + s23 - s45), 1, 1] + 
   72*G[0, 1, (s23 - s45)/(s12 + s23 - s45), (s23 - s45)/(s12 + s23 - s45), 
     1] - 48*G[0, 1, -(s45/(s12 - s45)), 1, 1] + 
   24*G[0, 1, -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1] + 
   24*G[0, 1, (-s12 + s45)/s45, (-s12 + s45)/s45, 1] - 
   12*G[0, 1, -(s51/(s34 - s51)), 1, 1] - 
   24*G[0, 1, -(s51/(s23 - s45 - s51)), 1, 1] + 
   24*G[0, 1, -(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] + 
   36*G[0, 1, s51/(s12 + s51), 1, 1] - 
   12*G[0, 1, s51/(s12 + s51), s51/(s12 + s51), 1] - 
   24*G[0, 1, s51/(s12 - s34 + s51), 1, 1] - 
   24*G[0, 1, s51/(s45 + s51), s51/(s12 + s51), 1] + 
   60*G[0, 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] - 
   24*G[0, 1, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, 1, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 96*G[0, s34, 0, 0, s12] + 24*G[0, s34, s34, 0, s12] + 
   24*G[0, s12/(s12 - s45), 1, 1, 1] + 
   24*G[0, s12/(s12 - s45), 1, s12/(s12 - s45), 1] + 
   24*G[0, s12/(s12 - s45), s12/(s12 - s45), 1, 1] + 
   24*G[0, (s12 - s45)/s12, 0, 1, 1] - 
   24*G[0, (s12 - s45)/s12, 0, (s12 - s45)/s12, 1] + 
   48*G[0, (s12 - s45)/s12, 1, 1, 1] + 
   48*G[0, (s12 - s45)/s12, 1, (s12 - s45)/s12, 1] + 
   24*G[0, (s12 - s45)/s12, (s12 - s45)/s12, 1, 1] - 
   24*G[0, (s12 - s45)/s12, (s12 - s45)/s12, (s12 - s45)/s12, 1] + 
   48*G[0, (s23 - s45)/s23, 0, 1, 1] - 
   48*G[0, (s23 - s45)/s23, 0, (s23 - s45)/s23, 1] + 
   24*G[0, (s23 - s45)/s23, 1, 1, 1] + 
   24*G[0, (s23 - s45)/s23, 1, (s12 + s23 - s45)/s23, 1] - 
   24*G[0, (s23 - s45)/s23, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, (s23 - s45)/s23, 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   48*G[0, (s23 - s45)/s23, (s23 - s45)/s23, 1, 1] + 
   24*G[0, (s23 - s45)/s23, (s12 + s23 - s45)/s23, 1, 1] - 
   24*G[0, (s23 - s45)/s23, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, (s23 - s45)/s23, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 72*G[0, (s23 - s45)/(s12 + s23 - s45), 1, 
     (s23 - s45)/(s12 + s23 - s45), 1] + 
   72*G[0, (s23 - s45)/(s12 + s23 - s45), (s23 - s45)/(s12 + s23 - s45), 1, 
     1] - 72*G[0, (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), (s23 - s45)/(s12 + s23 - s45), 1] - 
   48*G[0, s45, 0, 0, s12] + 36*G[0, s45, 0, 0, s23] - 
   48*G[0, s45, s45, 0, s12] - 72*G[0, s45, s45, 0, s23] + 
   12*G[0, -(s45/(s12 - s45)), 1, 1, 1] + 
   48*G[0, -(s45/(s12 - s45)), 1, -(s45/(s12 - s45)), 1] + 
   48*G[0, -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1, 1] - 
   24*G[0, -(s45/(s12 - s45)), -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1] - 
   72*G[0, s51, s51, 0, s34] + 24*G[0, s51/s23, 0, (s23 - s45)/s23, 1] + 
   24*G[0, s51/s23, 0, -(s51/(s34 - s51)), 1] - 
   24*G[0, s51/s23, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s51/s23, 0, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, s51/s23, (s23 - s45)/s23, 1, 1] + 
   24*G[0, s51/s23, -(s51/(s34 - s51)), 1, 1] - 
   24*G[0, s51/s23, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s51/s23, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 48*G[0, -(s51/(s34 - s51)), 0, 1, 1] - 
   12*G[0, -(s51/(s34 - s51)), 0, -(s51/(s34 - s51)), 1] - 
   24*G[0, -(s51/(s34 - s51)), 0, s51/(s12 - s34 + s51), 1] - 
   36*G[0, -(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1] + 24*G[0, -(s51/(s34 - s51)), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, -(s51/(s34 - s51)), 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[0, -(s51/(s34 - s51)), 1, 1, 1] + 
   24*G[0, -(s51/(s34 - s51)), 1, s51/(s12 - s34 + s51), 1] - 
   12*G[0, -(s51/(s34 - s51)), 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1] + 24*G[0, -(s51/(s34 - s51)), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, -(s51/(s34 - s51)), 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, -(s51/(s34 - s51)), -(s51/(s34 - s51)), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   48*G[0, -(s51/(s34 - s51)), s51/(s12 - s34 + s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[0, -(s51/(s34 - s51)), s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, -(s51/(s34 - s51)), s51/(s12 - s34 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   12*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1, 1] + 12*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 1] - 
   24*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     s51/(s12 - s34 + s51), 1] + 24*G[0, -(s51/(s34 - s51)), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   24*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, -(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[0, -(s51/(s34 - s51)), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[0, -(s51/(s34 - s51)), -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 48*G[0, -(s51/(s23 - s45 - s51)), 1, 1, 1] + 
   24*G[0, -(s51/(s23 - s45 - s51)), 1, s51/(s12 + s51), 1] + 
   24*G[0, -(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1, 1] + 
   60*G[0, s51/(s12 + s51), 1, 1, 1] - 
   12*G[0, s51/(s12 + s51), 1, s51/(s12 + s51), 1] - 
   12*G[0, s51/(s12 + s51), s51/(s12 + s51), 1, 1] - 
   24*G[0, s51/(s12 - s34 + s51), 0, 1, 1] + 
   48*G[0, s51/(s12 - s34 + s51), 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 
   24*G[0, s51/(s12 - s34 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, s51/(s12 - s34 + s51), 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   48*G[0, s51/(s12 - s34 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1, 1] - 24*G[0, s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, s51/(s12 - s34 + s51), -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[0, s51/(s45 + s51), 0, (s23 - s45)/s23, 1] - 
   24*G[0, s51/(s45 + s51), 0, s51/(s12 + s51), 1] + 
   24*G[0, s51/(s45 + s51), 0, s51/(s12 - s34 + s51), 1] + 
   24*G[0, s51/(s45 + s51), 0, s51/(s45 + s51), 1] - 
   48*G[0, s51/(s45 + s51), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 24*G[0, s51/(s45 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s51/(s45 + s51), 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   12*G[0, s51/(s45 + s51), 1, 1, 1] - 
   24*G[0, s51/(s45 + s51), 1, (s23 - s45)/s23, 1] - 
   48*G[0, s51/(s45 + s51), 1, s51/(s12 + s51), 1] + 
   24*G[0, s51/(s45 + s51), 1, s51/(s12 - s34 + s51), 1] + 
   24*G[0, s51/(s45 + s51), 1, s51/(s45 + s51), 1] - 
   48*G[0, s51/(s45 + s51), 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 24*G[0, s51/(s45 + s51), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[0, s51/(s45 + s51), 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   48*G[0, s51/(s45 + s51), (s23 - s45)/s23, 1, 1] + 
   24*G[0, s51/(s45 + s51), -(s51/(s23 - s45 - s51)), 1, 1] - 
   24*G[0, s51/(s45 + s51), -(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] - 
   72*G[0, s51/(s45 + s51), s51/(s12 + s51), 1, 1] + 
   12*G[0, s51/(s45 + s51), s51/(s12 + s51), s51/(s12 + s51), 1] + 
   48*G[0, s51/(s45 + s51), s51/(s12 - s34 + s51), 1, 1] + 
   24*G[0, s51/(s45 + s51), s51/(s45 + s51), 1, 1] + 
   24*G[0, s51/(s45 + s51), s51/(s45 + s51), s51/(s12 + s51), 1] - 
   96*G[0, s51/(s45 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     1] + 48*G[0, s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   48*G[0, s51/(s45 + s51), -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 1, 1] - 
   24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   84*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1, 1] + 
   12*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     -(s51/(s34 - s51)), 1] - 
   24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     s51/(s12 - s34 + s51), 1] - 
   24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   12*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 
     1, 1] - 24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     s51/(s12 - s34 + s51), 1, 1] - 
   24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] - 
   24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 48*G[0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1, 1] + 
   48*G[0, -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 1, 
     1] - 96*G[s34, 0, 0, 0, s12] + 48*G[s34, 0, s45, 0, s12] + 
   24*G[s34, s34, 0, 0, s12] + 48*G[s34, s34, s34, 0, s12] + 
   48*G[s34, s34 + s45, s34, 0, s12] + 48*G[s34, s34 + s45, s45, 0, s12] + 
   48*G[s34, s34 - s51, s34, 0, s12] + 48*G[(s12 - s45)/s12, 0, 1, 1, 1] - 
   12*G[(s12 - s45)/s12, 0, 1, (s12 - s45)/s12, 1] - 
   12*G[(s12 - s45)/s12, 0, (s12 - s45)/s12, 1, 1] + 
   24*G[(s12 - s45)/s12, 1, 0, 1, 1] - 
   12*G[(s12 - s45)/s12, 1, 0, (s12 - s45)/s12, 1] + 
   24*G[(s12 - s45)/s12, 1, (s12 - s34 - s45)/(s12 - s34), (s12 - s45)/s12, 
     1] + 24*G[(s12 - s45)/s12, (s12 - s34 - s45)/(s12 - s34), 1, 
     (s12 - s45)/s12, 1] + 24*G[(s12 - s45)/s12, (s12 - s34 - s45)/
      (s12 - s34), (s12 - s45)/s12, 1, 1] + 
   48*G[(s23 - s45)/s23, 0, 1, 1, 1] + 
   24*G[(s23 - s45)/s23, 0, 1, (s12 + s23 - s45)/s23, 1] - 
   24*G[(s23 - s45)/s23, 0, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[(s23 - s45)/s23, 0, 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[(s23 - s45)/s23, 0, (s12 + s23 - s45)/s23, 1, 1] - 
   24*G[(s23 - s45)/s23, 0, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[(s23 - s45)/s23, 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[(s23 - s45)/s23, 1, 0, 1, 1] + 
   24*G[(s23 - s45)/s23, 1, 0, (s12 + s23 - s45)/s23, 1] - 
   24*G[(s23 - s45)/s23, 1, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[(s23 - s45)/s23, 1, 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[(s23 - s45)/s23, 1, (s12 + s23 - s45)/s23, 1, 1] - 
   24*G[(s23 - s45)/s23, 1, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[(s23 - s45)/s23, 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 48*G[(s23 - s45)/s23, (s12 + s23 - s45)/s23, 1, 1, 1] - 
   48*G[(s23 - s45)/s23, (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
         s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1, 1] - 
   48*G[(s23 - s45)/s23, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 1, 
     1] + 48*G[(s23 - s45)/(s12 + s23 - s45), 1, 1, -(s45/(s12 - s45)), 1] - 
   24*G[(s23 - s45)/(s12 + s23 - s45), 1, (s23 - s45)/(s12 + s23 - s45), 
     -(s45/(s12 - s45)), 1] + 48*G[(s23 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s12 - s45)), 1, 1] - 24*G[(s23 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1] - 
   24*G[(s23 - s45)/(s12 + s23 - s45), (s23 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s12 - s45)), 1] - 24*G[(s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1, 1] + 
   48*G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1, 1, 1] - 
   24*G[(s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1, 
     -(s45/(s12 - s45)), 1] - 24*G[(s23 - s45)/(s12 + s23 - s45), 
     -(s45/(s12 - s45)), -(s45/(s12 - s45)), 1, 1] + 
   24*G[(s12 - s34 - s45)/(s12 - s34), 1, 1, (s12 - s45)/s12, 1] + 
   24*G[(s12 - s34 - s45)/(s12 - s34), 1, (s12 - s45)/s12, 1, 1] + 
   24*G[(s12 - s34 - s45)/(s12 - s34), (s12 - s45)/s12, 1, 1, 1] - 
   48*G[s45, 0, 0, 0, s12] + 36*G[s45, 0, 0, 0, s23] + 
   48*G[s45, 0, s34, 0, s12] - 48*G[s45, 0, s45, 0, s12] - 
   72*G[s45, 0, s45, 0, s23] - 48*G[s45, s45, 0, 0, s12] - 
   72*G[s45, s45, 0, 0, s23] + 168*G[s45, s45, s45, 0, s12] + 
   144*G[s45, s45, s45, 0, s23] + 48*G[s45, s34 + s45, s34, 0, s12] + 
   48*G[s45, s34 + s45, s45, 0, s12] + 
   72*G[-(s45/(s12 - s45)), 1, 1, (s23 - s45)/(s12 + s23 - s45), 1] + 
   72*G[-(s45/(s12 - s45)), 1, (s23 - s45)/(s12 + s23 - s45), 1, 1] - 
   72*G[-(s45/(s12 - s45)), 1, (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 
   24*G[-(s45/(s12 - s45)), 1, (s23 - s45)/(s12 + s23 - s45), 
     -(s45/(s12 - s45)), 1] + 72*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1, 1, 1] - 
   72*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1, 
     (s23 - s45)/(s12 + s23 - s45), 1] + 
   24*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 1, 
     -(s45/(s12 - s45)), 1] - 72*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), (s23 - s45)/(s12 + s23 - s45), 1, 1] + 
   72*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), (s23 - s45)/(s12 + s23 - s45), 1] - 
   24*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     (s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1] + 
   24*G[-(s45/(s12 - s45)), (s23 - s45)/(s12 + s23 - s45), 
     -(s45/(s12 - s45)), 1, 1] - 24*G[-(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), -(s45/(s12 - s45)), 
     1] - 24*G[-(s45/(s12 - s45)), -(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), -(s45/(s12 - s45)), 1] - 
   72*G[-(s45/(s12 - s45)), -(s45/(s12 - s45)), -(s45/(s12 - s45)), 
     (s23 - s45)/(s12 + s23 - s45), 1] + 
   48*G[-(s51/(s34 - s51)), 0, 0, 1, 1] - 
   48*G[-(s51/(s34 - s51)), 0, 0, -(s51/(s34 - s51)), 1] - 
   24*G[-(s51/(s34 - s51)), 0, 0, s51/(s12 - s34 + s51), 1] - 
   12*G[-(s51/(s34 - s51)), 0, 1, 1, 1] + 
   24*G[-(s51/(s34 - s51)), 0, 1, s51/(s12 - s34 + s51), 1] - 
   12*G[-(s51/(s34 - s51)), 0, 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1] + 24*G[-(s51/(s34 - s51)), 0, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[-(s51/(s34 - s51)), 0, 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   36*G[-(s51/(s34 - s51)), 0, -(s51/(s34 - s51)), 1, 1] + 
   24*G[-(s51/(s34 - s51)), 0, -(s51/(s34 - s51)), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   48*G[-(s51/(s34 - s51)), 0, s51/(s12 - s34 + s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[-(s51/(s34 - s51)), 0, s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[-(s51/(s34 - s51)), 0, s51/(s12 - s34 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1, 1] + 12*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 1] - 
   24*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     s51/(s12 - s34 + s51), 1] + 24*G[-(s51/(s34 - s51)), 0, 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] - 
   24*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[-(s51/(s34 - s51)), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   60*G[-(s51/(s34 - s51)), 1, 0, 1, 1] + 
   24*G[-(s51/(s34 - s51)), 1, 0, s51/(s12 - s34 + s51), 1] - 
   12*G[-(s51/(s34 - s51)), 1, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + 
       s12*s51), 1] + 24*G[-(s51/(s34 - s51)), 1, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[-(s51/(s34 - s51)), 1, 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   24*G[-(s51/(s34 - s51)), 1, s51/(s12 - s34 + s51), 1, 1] - 
   12*G[-(s51/(s34 - s51)), 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1, 1] + 24*G[-(s51/(s34 - s51)), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[-(s51/(s34 - s51)), 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[-(s51/(s34 - s51)), -(s51/(s34 - s51)), 0, 1, 1] + 
   24*G[-(s51/(s34 - s51)), -(s51/(s34 - s51)), 0, 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[-(s51/(s34 - s51)), -(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1, 1] + 
   24*G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 0, 1, 1] - 
   48*G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 0, 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1] + 
   24*G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   48*G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] + 
   24*G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[-(s51/(s34 - s51)), s51/(s12 - s34 + s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 36*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 0, 1, 1] + 
   12*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     -(s51/(s34 - s51)), 1] - 24*G[-(s51/(s34 - s51)), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, s51/(s12 - s34 + s51), 
     1] + 24*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 0, ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), 1] - 
   24*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   12*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     1, 1] + 12*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/
      (s45*(s34 - s51) + s12*s51), -(s51/(s34 - s51)), 1, 1] - 
   24*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     s51/(s12 - s34 + s51), 1, 1] + 
   24*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1] - 
   24*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[-(s51/(s34 - s51)), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[s51/(s45 + s51), 0, 1, (s23 - s45)/s23, 1] - 
   24*G[s51/(s45 + s51), 0, 1, s51/(s12 + s51), 1] + 
   24*G[s51/(s45 + s51), 0, 1, s51/(s12 - s34 + s51), 1] + 
   24*G[s51/(s45 + s51), 0, 1, s51/(s45 + s51), 1] - 
   48*G[s51/(s45 + s51), 0, 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 24*G[s51/(s45 + s51), 0, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[s51/(s45 + s51), 0, 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   24*G[s51/(s45 + s51), 0, (s23 - s45)/s23, 1, 1] - 
   24*G[s51/(s45 + s51), 0, s51/(s12 + s51), 1, 1] + 
   24*G[s51/(s45 + s51), 0, s51/(s12 - s34 + s51), 1, 1] + 
   24*G[s51/(s45 + s51), 0, s51/(s45 + s51), 1, 1] - 
   48*G[s51/(s45 + s51), 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     1] + 24*G[s51/(s45 + s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[s51/(s45 + s51), 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 24*G[s51/(s45 + s51), 1, 0, (s23 - s45)/s23, 1] - 
   24*G[s51/(s45 + s51), 1, 0, s51/(s12 + s51), 1] + 
   24*G[s51/(s45 + s51), 1, 0, s51/(s12 - s34 + s51), 1] + 
   24*G[s51/(s45 + s51), 1, 0, s51/(s45 + s51), 1] - 
   48*G[s51/(s45 + s51), 1, 0, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     1] + 24*G[s51/(s45 + s51), 1, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] + 
   24*G[s51/(s45 + s51), 1, 0, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] - 
   12*G[s51/(s45 + s51), 1, 1, s51/(s12 + s51), 1] - 
   24*G[s51/(s45 + s51), 1, (s23 - s45)/s23, 1, 1] + 
   24*G[s51/(s45 + s51), 1, -(s51/(s23 - s45 - s51)), 1, 1] - 
   24*G[s51/(s45 + s51), 1, -(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1] - 
   36*G[s51/(s45 + s51), 1, s51/(s12 + s51), 1, 1] + 
   12*G[s51/(s45 + s51), 1, s51/(s12 + s51), s51/(s12 + s51), 1] + 
   24*G[s51/(s45 + s51), 1, s51/(s12 - s34 + s51), 1, 1] + 
   24*G[s51/(s45 + s51), 1, s51/(s45 + s51), s51/(s12 + s51), 1] - 
   48*G[s51/(s45 + s51), 1, ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     1] + 24*G[s51/(s45 + s51), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] + 
   24*G[s51/(s45 + s51), 1, -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] - 48*G[s51/(s45 + s51), (s23 - s45)/s23, 1, 1, 1] + 
   48*G[s51/(s45 + s51), -(s51/(s23 - s45 - s51)), 1, 1, 1] - 
   24*G[s51/(s45 + s51), -(s51/(s23 - s45 - s51)), 1, s51/(s12 + s51), 1] - 
   24*G[s51/(s45 + s51), -(s51/(s23 - s45 - s51)), s51/(s12 + s51), 1, 1] - 
   60*G[s51/(s45 + s51), s51/(s12 + s51), 1, 1, 1] + 
   12*G[s51/(s45 + s51), s51/(s12 + s51), 1, s51/(s12 + s51), 1] + 
   12*G[s51/(s45 + s51), s51/(s12 + s51), s51/(s12 + s51), 1, 1] + 
   48*G[s51/(s45 + s51), s51/(s12 - s34 + s51), 1, 1, 1] + 
   24*G[s51/(s45 + s51), s51/(s45 + s51), 1, s51/(s12 + s51), 1] + 
   24*G[s51/(s45 + s51), s51/(s45 + s51), s51/(s12 + s51), 1, 1] - 
   96*G[s51/(s45 + s51), ((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 1, 
     1] + 48*G[s51/(s45 + s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1, 1] + 
   48*G[s51/(s45 + s51), -(((s12 + s23 - s45)*s51)/
       (-(s34*s45) + ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + 
           s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
               s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 1, 
     1] + 120*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 1, 1, 1] + 
   12*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 1, 
     -(s51/(s34 - s51)), 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 1, 
     s51/(s12 - s34 + s51), 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 1, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   12*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, -(s51/(s34 - s51)), 
     1, 1] - 24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     s51/(s12 - s34 + s51), 1, 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 60*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 0, 1, 1] + 
   12*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 0, 
     -(s51/(s34 - s51)), 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 0, 
     s51/(s12 - s34 + s51), 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 0, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 0, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1] + 
   12*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, -(s51/(s34 - s51)), 
     1, 1] - 24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     s51/(s12 - s34 + s51), 1, 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1] - 
   24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 1, 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 
     1] + 24*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(s51/(s34 - s51)), 1, 1, 1] - 
   48*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), s51/(s12 - s34 + s51), 
     1, 1, 1] - 48*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     (1 + (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 - 
         Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^2 - 
           4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)])/
        (2*(-(s12*s51) - s23*s51 + s45*s51)))^(-1), 1, 1, 1] - 
   48*G[((s12 - s45)*s51)/(s45*(s34 - s51) + s12*s51), 
     -(((s12 + s23 - s45)*s51)/(-(s34*s45) + 
        ((s12 - s45)*s51*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
           s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51)^
              2 - 4*s34*s45*(-(s12*s51) - s23*s51 + s45*s51)]))/
         (2*(-(s12*s51) - s23*s51 + s45*s51)) + 
        s23*(-s12 + s34 + s51*(-1 + (-(s12*s23) + s23*s34 - s34*s45 + 
              s12*s51 - s45*s51 - Sqrt[(s12*s23 - s23*s34 + s34*s45 - 
                  s12*s51 + s45*s51)^2 - 4*s34*s45*(-(s12*s51) - s23*s51 + 
                  s45*s51)])/(2*(-(s12*s51) - s23*s51 + s45*s51)))))), 1, 1, 
     1] - 68*G[0, s12]*Zeta[3] - 128*G[0, s23]*Zeta[3] + 
   36*G[0, s23/s34]*Zeta[3] - 32*G[0, s34]*Zeta[3] + 
   84*G[0, s12/s45]*Zeta[3] + 164*G[0, s45]*Zeta[3] - 
   72*G[0, -(s45/(s12 - s45))]*Zeta[3] - 36*G[0, s23/s51]*Zeta[3] - 
   72*G[0, s34/s51]*Zeta[3] - 64*G[0, s51]*Zeta[3] - 24*G[s34, s12]*Zeta[3] - 
   120*G[s45, s12]*Zeta[3] - 72*G[s45, s23]*Zeta[3])/12


==> anc/result_reg7.m <==
2/ep^4 - Pi^4/36 + (-2*G[0, s12] + 2*G[0, s45])/ep^3 + 
 (Pi^2*G[0, 0, s12])/3 + (Pi^2*G[0, 0, s45])/3 + 
 2*G[0, 0, s12]*G[0, 0, s45] - (4*Pi^2*G[0, s45, s12])/3 - 
 4*G[0, 0, s45]*G[0, s45, s12] + 
 (Pi^2/3 - 2*G[0, s12]*G[0, s45] + 4*G[0, s45]*G[s45, s12] + 2*G[0, 0, s12] + 
   2*G[0, 0, s45] - 4*G[s45, 0, s12])/ep^2 - (2*Pi^2*G[s45, 0, s12])/3 - 
 4*G[0, 0, s45]*G[s45, 0, s12] + (8*Pi^2*G[s45, s45, s12])/3 + 
 8*G[0, 0, s45]*G[s45, s45, s12] + 4*G[s45, s12]*G[0, 0, 0, s45] + 
 2*G[0, 0, 0, 0, s12] + 2*G[0, 0, 0, 0, s45] - 4*G[0, 0, s45, 0, s12] - 
 4*G[0, s45, 0, 0, s12] + 8*G[0, s45, s45, 0, s12] - 4*G[s45, 0, 0, 0, s12] + 
 8*G[s45, 0, s45, 0, s12] + 8*G[s45, s45, 0, 0, s12] - 
 16*G[s45, s45, s45, 0, s12] - 
 (G[0, s12]*(Pi^2*G[0, s45] + 6*G[0, 0, 0, s45] - 16*Zeta[3]))/3 + 
 (2*G[0, s45]*(Pi^2*G[s45, s12] - 3*G[0, 0, 0, s12] + 6*G[0, 0, s45, s12] + 
    6*G[0, s45, 0, s12] - 12*G[0, s45, s45, s12] + 6*G[s45, 0, 0, s12] - 
    12*G[s45, 0, s45, s12] - 12*G[s45, s45, 0, s12] + 
    24*G[s45, s45, s45, s12] - 8*Zeta[3]))/3 + 
 ((4*G[s45, s12]*(Pi^2 + 3*G[0, 0, s45]))/3 - 
   (G[0, s12]*(Pi^2 + 6*G[0, 0, s45]))/3 + 
   G[0, s45]*(Pi^2/3 + 2*G[0, 0, s12] - 4*G[0, s45, s12] - 4*G[s45, 0, s12] + 
     8*G[s45, s45, s12]) - 2*G[0, 0, 0, s12] + 2*G[0, 0, 0, s45] + 
   4*G[0, s45, 0, s12] + 4*G[s45, 0, 0, s12] - 8*G[s45, s45, 0, s12] - 
   (16*Zeta[3])/3)/ep + 8*G[s45, s12]*Zeta[3]


==> anc/result_reg8.m <==
-ep^(-4) + (61*Pi^4)/360 - G[0, s12]^4/24 - 
 (G[0, s12]^3*(G[0, s23] - G[0, s51]))/6 + 
 (-G[0, s12] - G[0, s23] + G[0, s51])/ep^3 + Pi^2*G[0, s51]*G[s51, s23] + 
 (Pi^2*G[0, 0, s23])/2 + (Pi^2*G[0, 0, s51])/2 + G[0, 0, s23]*G[0, 0, s51] - 
 (2*Pi^2*G[0, s51, s23])/3 - 2*G[0, 0, s51]*G[0, s51, s23] + 
 (G[0, s12]^2*(Pi^2 - 6*G[0, s23]*G[0, s51] + 12*G[0, s51]*G[s51, s23] + 
    6*G[0, 0, s23] + 6*G[0, 0, s51] - 12*G[s51, 0, s23]))/12 + 
 (Pi^2/6 - G[0, s12]^2/2 - G[0, s23]*G[0, s51] + 
   G[0, s12]*(-G[0, s23] + G[0, s51]) + 2*G[0, s51]*G[s51, s23] + 
   G[0, 0, s23] + G[0, 0, s51] - 2*G[s51, 0, s23])/ep^2 - 
 Pi^2*G[s51, 0, s23] - 2*G[0, 0, s51]*G[s51, 0, s23] + 
 (4*Pi^2*G[s51, s51, s23])/3 + 4*G[0, 0, s51]*G[s51, s51, s23] - 
 G[0, s51]*G[0, 0, 0, s23] + 2*G[s51, s23]*G[0, 0, 0, s51] + 
 2*G[0, s51]*G[0, 0, s51, s23] + 2*G[0, s51]*G[0, s51, 0, s23] - 
 4*G[0, s51]*G[0, s51, s51, s23] + 2*G[0, s51]*G[s51, 0, 0, s23] - 
 4*G[0, s51]*G[s51, 0, s51, s23] - 4*G[0, s51]*G[s51, s51, 0, s23] + 
 8*G[0, s51]*G[s51, s51, s51, s23] + G[0, 0, 0, 0, s23] + 
 G[0, 0, 0, 0, s51] - 2*G[0, 0, s51, 0, s23] - 2*G[0, s51, 0, 0, s23] + 
 4*G[0, s51, s51, 0, s23] - 2*G[s51, 0, 0, 0, s23] + 
 4*G[s51, 0, s51, 0, s23] + 4*G[s51, s51, 0, 0, s23] - 
 8*G[s51, s51, s51, 0, s23] - 
 (G[0, s23]*(3*Pi^2*G[0, s51] + 6*G[0, 0, 0, s51] - 4*Zeta[3]))/6 - 
 (2*G[0, s51]*Zeta[3])/3 + 4*G[s51, s23]*Zeta[3] + 
 (-1/6*G[0, s12]^3 - (G[0, s12]^2*(G[0, s23] - G[0, s51]))/2 + 
   (Pi^2*G[0, s51])/2 + (2*Pi^2*G[s51, s23])/3 + G[0, s51]*G[0, 0, s23] + 
   2*G[s51, s23]*G[0, 0, s51] - (G[0, s23]*(Pi^2 + 2*G[0, 0, s51]))/2 - 
   2*G[0, s51]*G[0, s51, s23] + G[0, s12]*(Pi^2/6 - G[0, s23]*G[0, s51] + 
     2*G[0, s51]*G[s51, s23] + G[0, 0, s23] + G[0, 0, s51] - 
     2*G[s51, 0, s23]) - 2*G[0, s51]*G[s51, 0, s23] + 
   4*G[0, s51]*G[s51, s51, s23] - G[0, 0, 0, s23] + G[0, 0, 0, s51] + 
   2*G[0, s51, 0, s23] + 2*G[s51, 0, 0, s23] - 4*G[s51, s51, 0, s23] + 
   (14*Zeta[3])/3)/ep + (G[0, s12]*(-3*G[0, s23]*(Pi^2 + 2*G[0, 0, s51]) + 
    4*G[s51, s23]*(Pi^2 + 3*G[0, 0, s51]) + 
    3*G[0, s51]*(Pi^2 + 2*G[0, 0, s23] - 4*G[0, s51, s23] - 
      4*G[s51, 0, s23] + 8*G[s51, s51, s23]) - 6*G[0, 0, 0, s23] + 
    6*G[0, 0, 0, s51] + 12*G[0, s51, 0, s23] + 12*G[s51, 0, 0, s23] - 
    24*G[s51, s51, 0, s23] + 28*Zeta[3]))/6


==> anc/result_reg9.m <==
-1/2*1/ep^4 + (13*Pi^4)/180 + (-G[0, s12] - G[0, s23] + G[0, s45])/(2*ep^3) + 
 (2*Pi^2*G[0, s45]*G[s45, s12])/3 + (Pi^2*G[0, 0, s12])/3 + 
 G[0, s45]*G[s45, s12]*G[0, 0, s23] + (G[0, 0, s12]*G[0, 0, s23])/2 + 
 (Pi^2*G[0, 0, s45])/3 + (G[0, 0, s12]*G[0, 0, s45])/2 + 
 (G[0, 0, s23]*G[0, 0, s45])/2 - (Pi^2*G[0, s45, s12])/3 - 
 G[0, 0, s45]*G[0, s45, s12] + 
 (G[0, s23]*G[0, s45] - G[0, s12]*(G[0, s23] + G[0, s45]) + 
   2*G[0, s45]*G[s45, s12] + G[0, 0, s12] - G[0, 0, s23] + G[0, 0, s45] - 
   2*G[s45, 0, s12])/(2*ep^2) - (2*Pi^2*G[s45, 0, s12])/3 - 
 G[0, 0, s23]*G[s45, 0, s12] - G[0, 0, s45]*G[s45, 0, s12] + 
 (2*Pi^2*G[s45, s45, s12])/3 + 2*G[0, 0, s45]*G[s45, s45, s12] - 
 (G[0, s45]*G[0, 0, 0, s12])/2 + (G[0, s45]*G[0, 0, 0, s23])/2 + 
 G[s45, s12]*G[0, 0, 0, s45] + G[0, s45]*G[0, 0, s45, s12] + 
 G[0, s45]*G[0, s45, 0, s12] - 2*G[0, s45]*G[0, s45, s45, s12] + 
 G[0, s45]*G[s45, 0, 0, s12] - 2*G[0, s45]*G[s45, 0, s45, s12] - 
 2*G[0, s45]*G[s45, s45, 0, s12] + 4*G[0, s45]*G[s45, s45, s45, s12] + 
 G[0, 0, 0, 0, s12]/2 - G[0, 0, 0, 0, s23]/2 + G[0, 0, 0, 0, s45]/2 - 
 G[0, 0, s45, 0, s12] - G[0, s45, 0, 0, s12] + 2*G[0, s45, s45, 0, s12] - 
 G[s45, 0, 0, 0, s12] + 2*G[s45, 0, s45, 0, s12] + 2*G[s45, s45, 0, 0, s12] - 
 4*G[s45, s45, s45, 0, s12] - 
 (G[0, s12]*(G[0, s45]*(2*Pi^2 + 3*G[0, 0, s23]) + 
    G[0, s23]*(2*Pi^2 + 3*G[0, 0, s45]) + 3*G[0, 0, 0, s23] + 
    3*G[0, 0, 0, s45] - 8*Zeta[3]))/6 - (4*G[0, s45]*Zeta[3])/3 + 
 2*G[s45, s12]*Zeta[3] + (G[0, s23]*(2*G[s45, s12]*(Pi^2 + 3*G[0, 0, s45]) + 
    G[0, s45]*(3*G[0, 0, s12] + 2*(Pi^2 - 3*G[0, s45, s12] - 
        3*G[s45, 0, s12] + 6*G[s45, s45, s12])) - 3*G[0, 0, 0, s12] + 
    3*G[0, 0, 0, s45] + 6*G[0, s45, 0, s12] + 6*G[s45, 0, 0, s12] - 
    12*G[s45, s45, 0, s12] + 20*Zeta[3]))/6 + 
 (2*Pi^2*G[s45, s12] + 3*G[0, s23]*G[0, 0, s12] + 3*G[0, s23]*G[0, 0, s45] + 
   6*G[s45, s12]*G[0, 0, s45] - G[0, s12]*(2*Pi^2 + 3*G[0, s23]*G[0, s45] + 
     3*G[0, 0, s23] + 3*G[0, 0, s45]) - 6*G[0, s23]*G[s45, 0, s12] + 
   G[0, s45]*(2*Pi^2 + 6*G[0, s23]*G[s45, s12] + 3*G[0, 0, s12] + 
     3*G[0, 0, s23] - 6*G[0, s45, s12] - 6*G[s45, 0, s12] + 
     12*G[s45, s45, s12]) - 3*G[0, 0, 0, s12] - 3*G[0, 0, 0, s23] + 
   3*G[0, 0, 0, s45] + 6*G[0, s45, 0, s12] + 6*G[s45, 0, 0, s12] - 
   12*G[s45, s45, 0, s12] + 20*Zeta[3])/(6*ep)

